What Does a Harness Repair? Four Preregistered Studies Around a Longevity-Tuned Language Model

A harness search around a frozen longevity-tuned 1.7B model reported a rescue. An audit traced its gain to rows the start left unparsed and found that the caller sent reference answers as assistant turns; replication through the same pipeline missed this defect. We preregistered four studies and report every endpoint. In the first two, thinking off raised test accuracy over capped thinking in 7 of 12 cells, mainly by parsing rows the cap left unparsed, and was not meaningfully worse than a rescue in 7 of 9 small-model test cells. Replication reproduced an injected defect's distortion in 9 of 20 evaluable cases. At 14B, two GEPA harnesses beat thinking off by 34 test points but were not detectably above the strongest constant label. In the third study, GEPA beat the constant on FPB (confirmatory), thinking off was not meaningfully worse than any BoolQ harness, and 3 of 4 MMLU-Pro searches kept their seed; the fourth comparison was inconclusive on test. On exploratory Autocast, harnesses were within 0.7 points of the constant and gave one label in 93.1% to 96.8% of parsed answers on test. On the prediction tasks (14B mortality, Autocast) the harnesses ended near the constant label. The fourth study varied search-set skew and objective on CREAK and resolved Manifold questions. All its results are descriptive because render hashes were not committed before the first replication call (D001). Minority-recall estimates were lower at 80:20 than at 50:50 in all four test cells. The balanced objective and re-selection from each search's pool had higher minority- and lower majority-recall estimates in all four cells. Five of their eight minority-recall intervals included zero, as did all eight balanced-accuracy contrast intervals. This does not show that skew explains the earlier collapse.

==> anc/OVERLAP_CHECK_SPEC.md <==
# Overlap check of the selected harness texts: specification

Written on 2026-10-28 for contact #17 of `docs/icml_ext3/ITEM_EXPOSURE_LOG.md`, **before any count on the real files**. It is committed together with the checker
(`scripts/icml_ext3/overlap_check_ext3.py`) and its synthetic tests (`scripts/icml_ext3/test_overlap_check_ext3.py`) before the checker runs on the 12 texts. Nothing
below is changed after a real count has been seen; if a change were needed it would be a new section, dated, with the reason.

Status of the result: computed after the outputs existed; descriptive; no verdict, family or endpoint of the preregistration changes. Counts and rates only: no text,
no row content and nothing derived from item content is printed or written.

Why: GEPA tells the proposer whether each answer was correct, which on a binary task reveals the gold label, and the proposer may write row-derived statements (entities,
dates, numbers, event-level claims) into a harness text. The 40-character copy rule (`check_selected_texts_ext3.py`) does not catch this. This check asks how many rows
share content with each text, and whether the harness's accuracy depends on those rows.

Scope: the 12 non-seed selected harness texts (model x benchmark x GEPA seed: SmolLM3-3B and base Qwen3-1.7B on BoolQ, FPB, MMLU-Pro and Autocast, seeds 0 and 1, minus the
four runs whose selected harness is the seed, which have an empty text). A text is compared with the rows of its own benchmark only.

## 1. What is compared

**The text** of a record is `system_prompt` and `user_instruction` joined with a line break (empty components skipped), as in `check_selected_texts_ext3.py`.

**A row's content** is its `prompt` field (the user message the model saw, without any harness) with the benchmark's fixed template removed. The templates are those of
`scripts/icml_ext3/group_partition.py` (BoolQ, FPB, Autocast) and `scripts/icml_ext/runner_config.py` (MMLU-Pro):

| benchmark | template | content |
|---|---|---|
| BoolQ | `{passage}\n\nQuestion: {question}\n\nAnswer with Yes or No.` | passage, a line break, question |
| FPB | `{sentence}\n\nIs the sentiment of this sentence for an investor negative, neutral or positive? Answer with one word.` | sentence |
| Autocast | `{question}\n\nAnswer with Yes or No.` | question |
| MMLU-Pro | `Question: {question}\nOptions:\n{options}\nReply with only the letter of the correct option.` | question, a line break, the option lines with their leading `A. `-style letter label removed |

Every row of every partition must match its template; a row that does not is a stop (counted, never skipped). The check runs over the search rows (`items/<b>/search.jsonl`)
and the replication and test rows (`main/<b>/{replication,test}.jsonl`), the same files as the earlier checker.

**The instruction wording stop list** is the set of lower-cased word tokens of the benchmark's template (all its fixed words, e.g. `question`, `answer`, `with`, `yes`,
`or`, `no`, `sentiment`, `investor`, `options`, `reply`, `letter`, `option`), plus the label words `yes no true false positive negative neutral` and the option letters
`a` to `j`, for all benchmarks. It is applied to the entities of the text and of the rows (rule 2). Because the rows' content has the template removed, the template
wording cannot create a number, a date or a 5-gram overlap either; a text that only restates the instruction ("Answer with Yes or No", "positive, neutral or negative")
shares nothing with any row.

## 2. The four kinds of shared content

All matching is exact equality of normalised items, computed on the text and on each row's content with the same functions.

**(i) Named entities.** Deterministic heuristic, no external list:
1. Word tokens are `[A-Za-z]+` with internal hyphens or apostrophes (`[-'’]`) kept inside a token. An initialism of capitals written with periods (`U.S.`, `U.K.`; at least
   two capitals, each followed by a period) is one token and is the entity `US`, `UK`.
2. A token is an *entity candidate* if it is an acronym (after its hyphens and apostrophes are removed, two or more letters, all capitals) or a capitalised word (first
   letter a capital, second letter a lower-case letter, at least three characters).
3. A candidate that is **sentence-initial** is kept only if the next token, separated from it by exactly one space, is also a candidate that the stop lists below do not remove (the start of a capitalised
   sequence). Sentence-initial means: first non-blank token of the text or of a line (after an optional list marker `-`, `*`, a bullet, `#`, `>`, or a number with `.` or
   `)`), or following a token that ends in `.`, `!` or `?` (quotes and brackets around it ignored). Any other capitalised candidate is kept.
4. The entity set of a text is the set of kept tokens: capitalised words lower-cased, acronyms kept in capitals (so the acronym `US` and the word `us` do not meet), minus
   the stop list of section 1 (for acronyms and words alike) and minus a fixed list of English function words (`FUNCTION_WORDS` in the checker: articles, prepositions,
   conjunctions, pronouns, auxiliaries, determiners, the wh-words, `yes`, `no`, `not`; applied to capitalised words only, so that an article that opens a title is not an
   entity). Each member of a capitalised sequence ("Federal Reserve") is a separate entity, so sharing one word of a sequence counts.
5. Limits: a sentence-initial single capitalised word is never an entity (a name that opens a sentence is missed); sentence-initial words that happen to open a capitalised
   sequence (a title, "Operating Profit") are kept (unless they are function words); sentence-case headings and all-capital text produce noise; there is no list of common words, so capitalised common words
   inside sentences (a month name outside a date pattern, "Finnish", "Company") are entities; generic capitalised words shared by many rows make the rate high. A row
   shares an entity with the text if the two sets intersect.

**(ii) Dates.** Patterns, applied in this order, each matched span removed from the string before the next pattern and before numbers are read:
- ISO `YYYY-MM-DD` (year 1900 to 2099, month 01 to 12, day 01 to 31): the date `yyyy-mm-dd`;
- month name with day and year, `Month D, YYYY` (day 1 to 31, optional `st nd rd th`, optional comma), or day first, `D Month YYYY` (optional `of`): the date `yyyy-mm-dd`;
- month name with year, `Month YYYY` or `Month, YYYY`: the date `yyyy-mm`;
- month name with day, `Month D` or `D Month`: the date `mm-dd`;
- a year alone, a four-digit number from 1900 to 2099 that is not part of a longer digit string and not the integer part or a fractional part of a decimal or of a
  comma-grouped number: the date `yyyy`.
Month names are the capitalised full names and the abbreviations `Jan Feb Mar Apr Jun Jul Aug Sep Sept Oct Nov Dec`, with an optional period; `May` counts only inside
the patterns with a day or a year. Every date that carries a year also contributes its year `yyyy` to the set. A row shares a date with the text if the sets intersect (so a
shared year alone counts), and, reported separately, shares a **specific date** if they intersect in an item of more than a year (`yyyy-mm-dd`, `yyyy-mm` or `mm-dd`).
Limits: numeric formats such as `12/05/2019`, relative dates ("last quarter"), fiscal periods and two-digit years are not read; a year is read even where it is a quantity.

**(iii) Numbers.** Read from the string after the date spans are removed. A number is `\d+` or a comma-grouped integer (`1,200`) with an optional decimal part, not preceded by
a letter, digit or period; the commas are removed and the string is the number. **Kept:** any number with a decimal part (one or more digits after the point), and any
integer with two or more digits. **Not kept:** one-digit integers (these are option letters' companions, counts of one to nine and list numbers, and would match nearly any
row); years 1900 to 2099, which are dates (they are read as dates in rule (ii)). A trailing zero is not removed (`4.50` is not `4.5`). A percent sign or a unit
next to the number is ignored. A row shares a number with the text if the sets intersect. Limits: numbers written as words are not read; `1,950` is the number 1950, not a
year; identifiers such as `COVID-19` give the number 19.

**(iv) Word 5-grams.** Text and row content are lower-cased, apostrophes (`'` and `’`) removed, and cut into runs of letters and digits (`[^\W_]+`); the 5-grams are the runs of
five consecutive tokens, within one string (the two parts of a BoolQ row, the question and the options of an MMLU-Pro row are joined with a line break, which is
punctuation; a gram may cross it). A row shares a 5-gram with the text if the sets of 5-grams intersect.

**OVERLAP**: a row has OVERLAP with a text if it shares anything under (i) to (iv) with that text; NO-OVERLAP otherwise. This definition is fixed. For MMLU-Pro and BoolQ the
rows are public benchmark items and generic knowledge text will be flagged on many rows; the counts are reported as they come.

## 3. Output (a): counts per text

For each of the 12 texts, for each of search, replication and test of the text's own benchmark: the number of rows, the number of rows sharing (i) an entity, (ii) a date,
of which a specific date, (iii) a number, (iv) a 5-gram, and the number with OVERLAP. For each text also the sizes of its item sets (distinct entities, dates, numbers,
5-grams): counts only.

## 4. Output (b): per harness (12 harnesses)

The outcomes of each harness on the replication and the test rows are read from the per-row responses of the copy-back archives `runs@main-harness-test.tar.gz` and
`runs@main-harness-replication.tar.gz` (`E:\icml_ext3_copyback_20261028\`), streamed read only, not extracted (only `responses.jsonl` and `MANIFEST.sha256` of the 12
non-seed runs are read; `requests.jsonl`, which holds the rows, is never read). The archives' SHA256 are compared with `copyback_summary.json`, and each run's `responses.jsonl`
with its `MANIFEST.sha256`.

Correctness and the parsed label are those of the preregistered analysis: `analysis_ext3.outcomes_of(responses, items_by_key, "GEPA-CLEAN-s<seed>")` (the pinned
`scoring3` and `scoring` readers, `runner_checks.scoring_answer`), imported, not re-implemented. **Before any split**, the harness's overall accuracy, parse rate, labels read
and the share of parsed answers equal to the constant label are compared with `docs/icml_ext3/ANALYSIS_20261028/analysis_report_ext3.json` (to the last digit for the
estimates, and the integer counts of the labels read); if any differ the run stops and nothing is written.

For each harness, on each partition (test; replication as the secondary), on the rows with OVERLAP, the rows with NO-OVERLAP (with respect to **that harness's own text**) and, for
reference, all rows:
- the number of rows, and of groups (the units of the bootstrap);
- accuracy of the harness (rows where the label read equals the gold; an unparsed answer is wrong, as in the analysis);
- accuracy of the **registered constant**: the benchmark's search-selected constant label of `main_manifest.json` (`search_constant`: BoolQ yes, FPB neutral, MMLU-Pro A,
  Autocast no), the constant of H5 and of `analysis_report_ext3.json`; the difference harness minus constant is the H5 quantity Delta_c on those rows;
- for reference, the label of the strongest constant on those same rows and its accuracy (no interval);
- the share of parsed answers equal to the registered constant label (the report's `label_collapse.majority_share`), and the share equal to the harness's own most frequent
  label (the label that is most frequent among its parsed answers on the whole partition, fixed before the split), each with the number of parsed answers.

**Intervals** are unadjusted 95% percentile intervals from the study's own group bootstrap: `analysis_stats.Cell` and `Battery`/`interval` of the first study (imported
by hash through `ext3_config`), B = 50,000, resampling the groups (`group` field, the connected components of 2.3.3) of the rows of the subset, all statistics of a subset on the
same resamples. The seed follows the study's convention, `int(sha256("4242|part|part|...")[:8], 16)` (`analysis_stats.resampling_seed`), with the parts
`("overlap_split", partition, model, benchmark, seed, side)`, side being `overlap`, `no_overlap` or `all`. The intervals of the shares are those of the ratio (parsed answers equal to the
label over parsed answers) on the same resamples. These intervals ignore that the overlap flag is itself a function of the rows (they are conditional on the split), are not
adjusted for the 12 harnesses and the splits, and carry no verdict. A subset of fewer than 30 rows is marked `small`.

## 5. What is not done

No model call. No text is printed, written or read by a person in this task. No verdict, family, endpoint, paper text, abstract or appendix changes. The counts file
(`docs/icml_ext3/OVERLAP_CHECK_COUNTS_20261028.json`) and its table (`OVERLAP_CHECK_RESULT_20261028.md`) hold counts and rates only.


==> anc/PREREG_ICML_EXT.md <==
# ICML extension: preregistration

Drafted on 2026-09-29 (times are UTC); **frozen** by the commit that adds `docs/icml_ext/PREREG_ICML_EXT.sha256`, which holds this file's SHA256 and the UTC time. Before that, the draft was revised after the user's decisions of 2026-09-29 on its first version (section 8), and again after a claude.ai review of the version at commit `96f4463` (section 8.1), and a third time after Codex's review of the version at commit `f6b4d3a` and the user's decisions on its 17 findings (section 8.3), and a fourth time after the user's decisions on the drafter's summary (section 8.4), and a fifth time after Codex's second review of the version at commit `ef23f55` and the user's decisions on its seven new issues (section 8.5, which also records the user's later decisions on defects E and B2, on one evaluability rule for every defect, and on B1's bound), and a sixth time after Codex's final check of the version at commit `7cccdf0` and the user's decisions on its five new findings (also section 8.5), and a seventh time after the reading, on the user's decisions on the render-hash lists that were uploaded by mistake (section 8.6). A choice decided that day is marked (decided 2026-09-29). Everything else was decided in the pilot and cites where: "Plan 8.N" is `docs/icml_ext/PILOT_PLAN.md`, section 8, item N.

- **Freeze.** This file is frozen when `docs/icml_ext/PREREG_ICML_EXT.sha256` exists in the same commit as this file and holds this file's SHA256 and the UTC time, as for v0.5's preregistration. From then on the bytes of this file do not change. Later additions go to `docs/icml_ext/PREREG_ICML_EXT_ADDENDA.md`, append-only, under the deviation rules of section 6.4.
- **Calls.** No call touches the replication or test partitions before the freeze (CLAUDE.md). Until then the only calls were the pilot's, on pilot items. Writing this draft made no model call.
- **Content.** This file holds counts, pins and rules only: no item text, model output or gold. Values that do not exist yet, such as the SHA256 of the main item files, are marked `[FILL]` and listed in section 7; they are filled before the freeze.

## 0. Design in brief, and what is known before the freeze

### 0.1 What the study runs

| Part | Stack and mode | Models | Items | Feeds |
|---|---|---|---|---|
| Grid, temperature 0 | vLLM, batch-invariant, batched at concurrency 32 | Qwen3-1.7B-Longevity (untied), SmolLM3-3B, Intern-S1-mini | replication and test partitions: LongevityBench 8,830 rows, MMLU-Pro 1,198 items, GSM8K 791 items | H1, H2, H3, H4 |
| Grid, seeded sampling | the same server | Qwen3-1.7B-Longevity, Intern-S1-mini | the same items | descriptive |
| Rescue verification and determinism recheck | the same server | all three | subsets (1.4, 1.9) | validity of the derived rescue and of batch invariance |
| Defect-A pass | the same server | all three | 1,204 replication rows of LongevityBench (172 whole components) | H4 |
| FreeToken continuity | FreeToken 0.1.3, concurrency 1 | Qwen3-1.7B-Longevity, tied and untied | the 8,830 LongevityBench rows | H4 (defect E), descriptive |
| GEPA arm | vLLM: task model Qwen3-1.7B-Longevity, proposer Intern-S1-mini | Qwen3-1.7B-Longevity | 300 search rows; the selected harnesses then on the replication and test rows of the three letter tasks | H2, descriptive |

- **Partitions.** The grid runs on replication and test. The GEPA arm searches on the search partition only, and its selected harnesses are evaluated on replication and then on test. Pilot items are in neither (section 2).
- **Primary endpoints** are few (section 3.5); the rest is descriptive.
- **Analysis rows.** The primary analyses exclude the rows flagged `v21_holdout` (147 replication rows and 371 test rows, whole components: 2.3) and the 7 replication rows flagged `reading_exposed` (2.3). All rows are called, and including the flagged ones is a sensitivity analysis (section 5).

### 0.2 What is known before the freeze

- **Pilot calls** were made on the 700 pilot items only (300 LongevityBench search rows, 200 MMLU-Pro items outside the evaluation subset, 200 GSM8K train items): G1 (12 calls), G3, G2, calibration (16,100 calls on vLLM), FreeToken runs (5,300 calls) and the two GEPA spikes. **No replication or test item was called, or read into a chat, in the extension's pilot,** so the pilot produced no output, gold or score of one. This says nothing about earlier work, which did call and read many of these rows: the account below sets out which.
- **What the pilot reported and used:** token counts, truncation, parse rates and time. No accuracy against gold was computed on pilot items for any decision. GEPA's own scores on the spike rows are in its logs and were not used.
- **What shaped this document** (section 3.2 gives the numbers): the answer allowance and the scorer's extended rules (format-only audits, and spot-checks of model output on pilot items that the user read: item-exposure contacts 1 and 2, `docs/icml_ext/ITEM_EXPOSURE_LOG.md`); disagreement rates between configurations' parsed answers and cross-stack flip rates, which use no gold; the GEPA interface (two spikes); the measured time per call.
- **Directions already seen.** Calibration showed the parse and truncation rates of every configuration per cell, so the directions of H1 (THINK-64 is broken where it truncates) and H3 (the budget lowers truncation where THINK-512 truncates) were visible in the pilot's cells. v0.5's corrected re-evaluation showed both for Qwen3-1.7B-Longevity on LongevityBench (THINK-64 parsed none of its 556 prospective rows). The extension replicates and generalises v0.5 on a new stack, a new model variant, two new models and two new benchmarks, with the rules below fixed before any of its rows is called. It is not blind to direction. H1's primary set was changed twice on 2026-09-29, before the freeze: after the pilot's parse rates and parsed answers had been seen, with no accuracy used (section 8.2), and after Codex's review (section 8.3).
- **Contacts with holdout-derived material** are in `docs/paper_review/HOLDOUT_EXPOSURE_LOG.md`: #39 (ICML draft copy), #40 (building the split and its flags), #41 (the user's upload of code that reads holdout-derived records), #42 (the uploads of this draft for review), #43 (building the main item files), #44 (the count of B1's gold differences), #45 (the gold audit over the main items), #46 (the run of the reading export), #47 (the upload of the render-hash lists to claude.ai by mistake), #48 (the local render check) and #49 (flagging the 7 reading-exposed rows and recounting what the analyses use). Outside contacts with extension items are in `docs/icml_ext/ITEM_EXPOSURE_LOG.md`: contact 1 (the AI-assisted reading of the pilot export and runner), contact 2 (the spot-check and the GEPA code) and contact 3 (the AI-assisted reading of the main export, 2.5). Every later contact is logged before it happens (2.4). This draft carries aggregate values derived from the v21 holdout, of the kinds that category C of `docs/paper_review/HOLDOUT_DERIVED_FILES.md` lists: counts of holdout rows and of their earlier calls (also per partition and task, 2.3, and in the defect-A sample, 3.4.2), the phase-2 parse result of v0.5's parent configuration, and the size of v0.5's primary classification pool. It was uploaded on 2026-09-29 to a claude.ai conversation for a full review (the version at commit `96f4463`; time not recorded) and to Codex for an independent one (the version at `f6b4d3a`, at about 07:28 UTC), for a second, short one (the version at `ef23f55`, at 00:22 UTC on 2026-09-30) and for a final check (the version at `7cccdf0`, at 02:44 UTC on 2026-09-30; 8.5). Each was given the file and not the repository, and the uploads are logged in #42.
- **Outputs known before the freeze, and what "prospective" means here** (decided 2026-09-29, after Codex's review; 8.3). Earlier work called 13,840 of the 14,720 four-family LongevityBench rows: 2,753 of the 2,940 replication rows and 5,534 of the 5,890 test rows (`docs/icml_ext/SPLIT_REPORT.json`; the flags are a lower bound, since some calls have no record: ledger addenda A3, A5 and A6). None of the extension's MMLU-Pro or GSM8K items was called. All of those calls used one model, Qwen3-1.7B-Longevity in the tied variant that v0.5 served (`longevity-qwen3-1.7b`), on FreeToken (v0.5's own runs at temperature 0 and context 2,048; the other groups' settings are in their run records). They fall in these groups, and a row can be in several:
  - **v21's harness search and validation, and v0.5's audits, with callers that sent each row's reference assistant turn** (CLAUDE.md lists them): 11,914 evolution rows, 140 (M3), 140 (M4) and 11 (M6) validation rows, 284 and 22 rows of the cloud_v2_1 results and logs, and 280 rows of the paper-review audit. Their outputs are not measurements of the model on the question. The authors have seen their aggregate scores, which selected v21's harnesses.
  - **The capability line:** 1,016 rows, with prompts written without the assistant turn (`cap_v1`, `cap_ib1`); its result tables are committed under `results/capability_rsi*/`.
  - **The early phases M1 to M4:** 138 rows matched by identical user text, called with the early-phase harness, which sent the reference turn. Their model, stack and configuration are recorded only as that harness's (`BASE_NO_THINK`: thinking off, the suffix ` /no_think`, 256 tokens); their run records are not reconciled (ledger addendum A7).
  - **v0.5's re-evaluation, with the corrected caller:** phase 1 on 280 rows and phase 2 on the 556 rows of the primary set, in v0.5's six configurations (1.11). The authors have seen these outputs' aggregate results and per-task accuracies.
  - **What does not exist:** no output of SmolLM3-3B or Intern-S1-mini, of the untied variant, or of vLLM for any of the extension's rows before the pilot, whose calls were on pilot items only.

  So "prospective" in this document means three things: the extension's own configurations, on its own stack and variants, have not been run on any replication or test row before the freeze; the replication verdicts of H1 to H3 are fixed before the test partition is called; and in H4 everything a claim rests on, that is the start configuration, the scoring rules, the samples and the thresholds, is fixed in this file, so that no choice is made from data (3.4.1). H4's replication is temporally prospective only where R is the test partition, called after S: B1, B2, D and E. For A, whose two halves are both replication rows called in one pass, R is a disjoint half and not a later sample, and C is a fully prespecified retrospective split analysis, computed after the test calls and not temporally prospective. It does not mean that no earlier output of the study model exists for those rows: the earlier outputs are of v0.5's and v21's configurations on the tied variant and FreeToken, and the extension's grid differs from them in stack, numerics, variant and, apart from THINK-64 (v0.5's parent), in configuration.
- **v21 holdout rows** are inside the extension's partitions, flagged (2.3). All 892 of the v21 holdout's four-family rows received model calls earlier (336 before the re-evaluation and 556 in phase 2), so their v0.5 outputs are known in more detail than any other rows'. They are excluded from the primary analyses, and including them is a sensitivity analysis (section 5).
- **Reading-exposed rows** are 7 replication LongevityBench rows whose reference answers can be recovered from what was uploaded to claude.ai for the reading, by mistake: the export showed their clean requests, and the render-hash lists that went with it hold a hash of each one's defect-A request, which carries the reference answer (holdout contact 47; 2.5). They are flagged `reading_exposed` and excluded from every analysis, as the `v21_holdout` rows are, and including them is a sensitivity analysis (section 5). Their requests are unchanged and they are still called, so the render pins do not change. Nothing else in the replication or test partitions was disclosed in this way. **The reader's statement,** which the user relayed and which was not checked independently: the reading did not open the three render-hash files and did not attempt any reconstruction; it hashed only the texts shown in the export. The counts are in 2.3 and 3.4.

## 1. Fixed elements

### 1.1 Caller, prompts and render pins

- **Caller.** `scripts/paper_review/messages_for_inference.py`, unchanged, SHA256 `cc8debc7422d3315bce11f14524a76c5355569472faf72a8f96e5cf9d695c62a` (commit `8fc98c158a1bfc065982651b340d97817e5c3d7f`, the caller v0.5 pinned). It sends the messages before the final assistant turn. The runner imports it only after its SHA256 matches. The old callers and the v0.5 runner files are neither used nor edited (CLAUDE.md).
- **LongevityBench** rows keep their own system and user messages. The public release is the parquet `data/longebench/authoritative/911e8e2328f33621606cd59da4f2cb149e913bc7/benchmark/eval-00000-of-00001.parquet`, SHA256 `6f8462be402bb95cba1aeb0043e5b9c78b01d0d35aa5d07de525b85231949e6b`.
- **MMLU-Pro and GSM8K** items get a user turn only, with no system message (Plan 8.13). Question and option texts are stripped of leading and trailing whitespace.
  - MMLU-Pro: `Question: {question}`, then `Options:`, then one `{letter}. {text}` line per option, then `Reply with only the letter of the correct option.`
  - GSM8K: `Question: {question}`, then `Reply with only the final answer as a number.`
- **Renders.** Each model's requests are rendered with its pinned tokenizer and chat template (1.2). Every request's full message list and the SHA256 of its rendered text are saved before it is sent.
- **Pilot render pins.** The render-hash list of the pilot's reading export (`runs/icml_ext/reading_export/render_hashes.json`) has SHA256 `8ca06a940f4da1b770b6e0ef251bed955b4b238204af6411eae7f5405a05e4c6` (Plan 8.20), and the pilot items file (`pilot_items.jsonl`) has SHA256 `8a79bd12f3366aa0e06425b25be1da86cb13339a9d00918c125a5718dbaa19b5`. They pin the render code path, which the sending machine reproduced before each model's first pilot call.
- **Main render pins** (read on 2026-09-30, item-exposure contact 3; the reading concluded pass): one render-hash list per model over the main item files and every request form of the study, each pinned by the SHA256 of its file and by its own pin (`runs/icml_ext/main_render/render_hashes_<model>.json`, not committed, since a list names every main item by key). Qwen3-1.7B-Longevity: file `1fdff437e9b0112bb7942e265fd087c503709dab775708852bfa62ab004350dc`, list pin `5e7f23bd5ee18a3ab98c8d98593f664e0b96c7cce77e72f90c99af7d25e4fd6e` (50,536 renders in 5 request forms). SmolLM3-3B: file `240a9be4a05390b080a823115424e78a29e624f3f1867a20fa4db02314a2ceb6`, pin `0c540d7a1468df3c20b7e54bc72115a42b18a377244fb9b17ba5781319625d0f` (24,046 renders in 2 forms). Intern-S1-mini: file `bcc2e1efd2df6bb6369e180488b6486f0da7f971f4b38f1557d7cf01de353e84`, pin `faab22f6357c4923e68243c1359a8e0b990ebb9846ca4003e7b66176ce26ee76` (24,046 renders in 2 forms). Qwen3-1.7B-Longevity's tied variant sends 35,320 renders in 4 forms, each of which must equal a render of the untied model's list. The pins are set in `scripts/icml_ext/runner_config.py` (`MAIN_RENDER_HASHES_SHA256`, commit `ddeb144`). The sending machine must reproduce the pin before the first call of each model. The dry run found no trigger of A1 or A2 (holdout contact 46), and the local check against the pins agrees for all four models (holdout contact 48).

### 1.2 Models and revisions

**The study model is Qwen3-1.7B-Longevity with its output layer untied** (Plan 8.24 and 8.26). Its `config.json` declares tied word embeddings, but the checkpoint stores an `lm_head.weight` that differs from `model.embed_tokens.weight` (relative Frobenius norm of the difference 0.0497 against the embedding; per-row cosine similarity minimum 0.9744, median 0.99971). The study model computes its logits with the stored `lm_head.weight`, as `from_pretrained` and `vllm serve`, the two routes of the model card, load it. The decision followed a rule fixed before any evidence on it was examined, and no output or accuracy was used.

- **The study model's directory, the same on every stack:** `/root/autodl-tmp/icml_ext/models/Qwen3-1.7B-Longevity-untied/`. Its `model.safetensors`, `generation_config.json`, `tokenizer.json`, `tokenizer_config.json` and `chat_template.jinja` are symlinks into the checkpoint's directory. Its `config.json` differs from the checkpoint's only by `"tie_word_embeddings": false`.
- **v0.5's variant** (tied) served every v0.5 run on FreeToken 0.1.3, which tied the output layer to the input embedding. It runs again only in FreeToken continuity, from the checkpoint's own directory (1.11). v0.5's results are disclosed accordingly wherever they are used.

**Qwen3-1.7B-Longevity:** `insilicomedicine/Qwen3-1.7B-Longevity`, revision `edfe55fff64a0f469566cb596f6f967f2bb72bbc`, bfloat16. Files:
- `model.safetensors`, 8,126,995,136 bytes, `bf6af023113166cb9b06cd29794b2a73640d42b6dc4496637bc812e8bfc04089`
- checkpoint `config.json`, 1,416 bytes, `6f6539cf556c864fb7dff8d09ff76be6c8ecaecdd70eaf56cefdf2f313aedf32`; untied `config.json`, 1,417 bytes, `b2eaa530f9c02469714cffb87aae7cf8467d032059cf7d7cc29add6de1614403`
- `generation_config.json`, 187 bytes, `01b20fb9f150800cf7aada3fce101333432ce608f99334995b44a7f79ee8e8d5`
- `tokenizer.json`, 11,422,650 bytes, `be75606093db2094d7cd20f3c2f385c212750648bd6ea4fb2bf507a6a4c55506`
- `tokenizer_config.json`, 663 bytes, `423948d48cf1eeaed92cd7bc2aa4675dea7a8b520d2379f42e92de055e0170ff`
- `chat_template.jinja`, 4,168 bytes, `a55ee1b1660128b7098723e0abcd92caa0788061051c62d51cbe87d9cf1974d8`

**SmolLM3-3B:** `HuggingFaceTB/SmolLM3-3B`, revision `a07cc9a04f16550a088caea529712d1d335b0ac1`; 12 files, 6,167,865,576 bytes, hash record SHA256 `80a54961a61a0d01d79198524c99d4bd65bc81b4214c5765779f6d4ca98ed135`. Files the renderer reads:
- `tokenizer.json` `7b6a500b662a34eb3f0374db856ba4ad7de4c81040571d78dc0d357238930005`
- `tokenizer_config.json` `59a64b39f05ee0acf7479bbccf99a44d9e481c1a4a494eb03838ae3c35eb29be`
- `special_tokens_map.json` `12403efb970f069ba62ddf3b66166a27254be4a198166b61ad1ee604bd3a4515`
- derived chat template `scripts/icml_ext/templates/SmolLM3-3B_fixed_date.jinja` `5ded4dc17d71f0602f69def9921a4ad0e2c188b3dc183c553c2d94f3a6cf550e`

**Intern-S1-mini:** `internlm/Intern-S1-mini`, revision `0f25c8f60f4190a18dd6620c94bdccedbebc208d`; 25 files, 17,083,046,250 bytes, hash record SHA256 `597c1bde8e7dfe5acb110a11ab86d286721e1ca6871f146501d14a73c9947dc5`. Files the renderer reads:
- code: `tokenization_interns1.py` `0695012185b0e257b9352b333121d95e4e2336fc9331c56ec6d06dea54e60af5`, `configuration_interns1.py` `9c65a989777c524636a1280343cb5992bcd583a9aa893746788465e086b07787` (the other three code files: `docs/icml_ext/INTERN_S1_CODE_REVIEW.md`)
- `vocab.json` `87a257b04b17642a0688c98cd1df89c398bda4fee532d6f88b38a659ecb4ac8d`, `merges.txt` `8831e4f1a044471340f7c0a83d7bd71306a5b867e95fd870f74d0c5308a904d5`
- `tokenizer_SMILES.model` `d8dd3252680ab2fedacab7e71b75a48f08d6fbae70a9cc38d355c65ec42fbd0d`; `tokenizer_IUPAC.model` and `tokenizer_FASTA.model` `6e719023a50767e2da1165925feb3afe77d63702f08d0cd39c4ddadba7cdaaca`
- `tokenizer_config.json` `e70c009e166cc4c82e926b6fcac08b4e627e611f4053bb0a17047c9607ff6424`, `special_tokens_map.json` `214cc3800213886a596594bc5e1667203a316cb1c32847ff4ca3525809370853`, `config.json` `0408f0dad7f003be4eeb60625a4ec0d157f5fd5ee2d51c94b16d27af37734cb1`
- `chat_template.jinja` `d513edc4ab2a6a568468d70837bdf2c1f3e3b8d3faebe54acd9be2f271759045`

- **SmolLM3-3B's template.** The stock template writes the current date into every prompt. The runner and the server use a derived copy in which only that line is fixed, to "01 October 2026": a day from 10 to 31 would put a standalone integer into every prompt that can equal an LB-0038 gold age, and "27 September 2026" tripped the gold screen on a pilot row. All 1,400 pilot renders equal the stock template's once the date line is masked. The derived template keeps the upstream behaviour of not closing the system turn with `<|im_end|>` before the user turn (Plan 8.14).
- **Intern-S1-mini** runs with its custom code under the conditions of `docs/icml_ext/INTERN_S1_CODE_REVIEW.md`: files match the recorded SHA256, an isolated environment without credentials, `kernels` not installed, offline mode, `rdkit` 2026.3.6. It is served text-only. **Gate (b):** every call with `enable_thinking=false` must return empty reasoning content and no `<think>` or `</think>` token. If one does not, the run stops and the user decides (EHR-R1-8B is the fallback of `docs/icml_ext/FEASIBILITY.md`, 8.3). The gate held on every thinking-off call of the pilot.
- **Template behaviour, not harness choices** (Plan, section 9). With thinking on, SmolLM3-3B's and Intern-S1-mini's templates add a long reasoning system prompt when an item has no system message, as on MMLU-Pro and GSM8K, so thinking configurations differ from thinking-off ones in system text there. Thinking-off SmolLM3-3B adds a short default system prompt. Intern-S1-mini with thinking off gets no empty think block, and its prompt then equals Qwen3-1.7B-Longevity's thinking-on prompt byte for byte.

### 1.3 Stacks and serving

**vLLM 0.30.0** serves the main study, in the environment recorded in `docs/icml_ext/SERVER_SETUP_LOG.md`.
- **Environment.** Venv `/root/icml_ext/venv-vllm`, Python 3.12.3: vllm 0.30.0 (wheel SHA256 `ef52ee58c410ead0b8afb190838fa4cbcb52075596f67862a03859d984966ac4`), torch 2.13.0+cu130, transformers 5.17.0, tokenizers 0.23.2, huggingface_hub 1.33.0, flashinfer-python 0.6.18.post1, triton 3.7.1, xgrammar 0.2.8, rdkit 2026.3.6. `pip freeze --all` has SHA256 `fee9f31063305f6754e1020f9ad8cd063bc24f2b6ca59fca72924a938bc2f16d` (200 distributions), and the wheelhouse hash list `9ff012c379ec726ad930f97469cf0609b5ce397df43c7ce01297fb1cb5af1207` (199 wheels, each equal to PyPI's digest). The `kernels` package is absent.
- **Command** (Plan 8.23): `vllm serve <model directory> --host 127.0.0.1 --port 8000 --dtype bfloat16 --served-model-name <name> --chat-template <pinned file> --generation-config vllm --reasoning-parser qwen3 --reasoning-config '{"reasoning_start_str": "<think>", "reasoning_end_str": "</think>"}' --no-enable-prefix-caching --no-enable-chunked-prefill --max-model-len 4096`. Intern-S1-mini adds `--trust-remote-code --limit-mm-per-prompt '{"image": 0, "video": 0}'`.
- **Environment of the server.** `env -i` with only `PATH`, `HOME` (`/root/autodl-tmp/icml_ext/home`), `TMPDIR`, `HF_HOME`, `VLLM_NO_USAGE_STATS=1`, `DO_NOT_TRACK=1`, `HF_HUB_OFFLINE=1`, `TRANSFORMERS_OFFLINE=1`, `VLLM_USE_FLASHINFER_SAMPLER=0` and, for the main study, `VLLM_BATCH_INVARIANT=1`. No credential is in it. The scripts are `start_vllm_batch_invariant.sh` (SHA256 `add86384ace0bf6260a1d7caa80e4f3117e767ee1069bf33f82d40b8708e4627`) and, for the GEPA arm's shared GPU, `start_vllm_shared.sh` (`066c00270a2f2a67f83a39ed21e8e6223fa57e00f937c0e5bf9d503cf91279c0`). A watcher samples each server's connections from launch (`watch_connections.py`, `630c77031ed0655e863cbd56028dd6c13ef217aeb900462ed32682f22aa6a670`).
- **Reasoning parser.** `qwen3` for all three models, with the plain tags. It switches on the request's `enable_thinking`, handles the tag that Qwen3-1.7B-Longevity and SmolLM3-3B open in their output and the one Intern-S1-mini's template prefills, and reads output without `</think>` as reasoning. `deepseek_r1` would lose a thinking-off answer (Plan 8.17).
- **Sampler.** `VLLM_USE_FLASHINFER_SAMPLER=0`: vLLM samples with its PyTorch sampler in every run of the extension, the seeded arm included, because FlashInfer's sampling kernel could not compile against the image's CUDA 12.8 toolkit (Plan 8.23; setup log, "G1, first attempt").
- **Serving mode of the main study: the batch-invariant server with batching** (decided by the user on 2026-09-28; Plan 8.33 and 8.36). Client concurrency is 32. In G2 (b), each model's three runs (concurrency 1 ascending, concurrency 32 ascending, concurrency 32 descending) were identical call by call in every configuration: 600 of 600 temperature-0 calls per model, and 400 of 400 seeded calls for Qwen3-1.7B-Longevity and Intern-S1-mini. At concurrency 32 the server takes about as long per call as at concurrency 1.
- **Not comparable with the pilot's other runs.** The batch-invariant server's outputs differ from the standard server's even at concurrency 1: at temperature 0 only 15 of 200 THINK-512 calls and 15 of 200 BUDGET-512-1500 calls of Qwen3-1.7B-Longevity were identical across the two, and 188 of 200 thinking-off calls. The main study's outputs are therefore not comparable call for call with the pilot's G1, G3 and G2 (a) and (c) runs.
- **GPU.** One RTX 5090, UUID `GPU-f3159e8f-7705-8206-17ba-28779ceec66d`, driver 595.71.05, compute capability 12.0. All extension runs happen on this instance (Plan 8.22). A change of instance follows 6.3.

**FreeToken 0.1.3** serves the continuity runs (1.11): v0.5's command from `serve` on, at client concurrency 1 (Plan 8.23 and 8.28).
- `ft serve --model-path <directory> --host 127.0.0.1 --port 1921 --dtype bfloat16 --served-model-name longevity-qwen3-1.7b --reasoning-parser qwen3 --sampling-defaults none --moe-strategy fused --memory-ratio 0.85 --max-seq-len-override 2048 --cuda-graph-max-bs 1 --cache-type naive`.
- The environment is `env -i` with v0.5's `PATH` (the v21 venv first), `FREETOKEN_ALLOW_CUDA_MISMATCH=1`, `PYTHONPYCACHEPREFIX` (a fresh directory), and `HOME` and `TMPDIR` under `/root/autodl-tmp/icml_ext/`. The script is `start_freetoken.sh` (`34ad8b52b7b4fe53074c002effbd5d93dbf7b63d65dbe711e3b944484f7c9ef9`). The two variants differ only by `--model-path`: `/root/autodl-tmp/longevity_rsi_v21/models/Qwen3-1.7B-Longevity` (tied, as v0.5) or the untied directory.
- The venv is `/root/autodl-tmp/longevity_rsi_v21/venv`. `freetoken-0.1.3.dist-info/RECORD` has SHA256 `994a17e7fa15e1181593b8aa2026bb998480f5cf6191615da256d95556caa8d8`, with 446 hashed entries.
- **Context.** The command serves a context of 2,048 tokens, as in v0.5. When prompt plus `max_tokens` exceed it, FreeToken lowers `max_tokens` to 2,048 minus the prompt tokens. In the pilot this affected only CFG-THINK-1536-ORIG (85 of 200 G2 rows and 127 of 300 continuity rows, lowered to between 1,135 and 1,535 tokens), and the cap never bound. It applies again in the main runs and is reported there.
- FreeToken returns no token IDs, so its calls are scored on the server's content, as in v0.5, and only the prompt-token count is reconciled (1.7).

### 1.4 Configurations and allowances

**The grid has six configurations** (Plan 8.29). All use the caller of 1.1 and temperature 0. On vLLM every request sets `chat_template_kwargs.enable_thinking` explicitly, carries a `seed` (irrelevant at temperature 0) and asks for the token IDs and the rendered prompt.

| Configuration | Request | Notes |
|---|---|---|
| THINK-64 | thinking on, `max_tokens` 64 | v0.5's parent, the broken start: `max_tokens` covers thinking and answer |
| THINK-512 | thinking on, `max_tokens` 512 | |
| THINK-1536 | thinking on, `max_tokens` 1,536 | |
| AUTHORS-1500 | thinking off, `max_tokens` 1,500, `top_p` 1.0 | the authors' serving protocol; also the grid's "thinking off" |
| RESCUE-1500 | first call as THINK-512; if its finish reason is `length`, a second call with thinking off and `max_tokens` 1,500 | v0.5's B1 with the single allowance; derived (below) |
| BUDGET-512-1500 | thinking on, `thinking_token_budget` 512, `max_tokens` 2,012 | vLLM forces the end of thinking after 512 tokens; up to 1,500 tokens of answer follow |

- **A single answer allowance of 1,500 tokens** (Plan 8.35) covers thinking-off calls, the rescue's second call and the answer after BUDGET-512's budget. It is the authors' maximum generation length. It replaced the calibrated rule of Plan 8.30, which left out the calls that the calibration allowance cut: SmolLM3-3B's BUDGET-512-1500 calls were cut on 31% of LongevityBench calls and 34.5% of MMLU-Pro calls, and Intern-S1-mini's on 24% of MMLU-Pro calls, so any lower allowance would cut at least these. `ANSWER_ALLOWANCE` in `runner_config.py` still holds 64 and is set to 1,500 before the freeze (section 7). The longest pilot prompt has 917 tokens, so a BUDGET-512-1500 request needs at most 2,929 of the servers' 4,096; the main items are checked the same way before their calls.
- **AUTHORS-1500 is the grid's thinking-off configuration** (Plan 8.32). At temperature 0 a thinking-off request differs from it only by top-p 1.0, vLLM's default, so the grid has no separate thinking-off run. The Cell paper (Cell 189(19):5980-5994.e8, 2026; the user read the full text on 2026-09-28) served all Longevity-LLMs with vLLM at temperature 0, top-p 1.0, thinking disabled and a maximum generation length of 1,500 tokens (p. 29), and trained with "/think" and "/no_think" suffixes (p. 28). It does not say whether disabling used the template switch or the "/no_think" suffix. AUTHORS-1500 uses the template switch, and the uncertainty is disclosed.
- **RESCUE-1500 is derived** (Plan 8.30 and 8.33): its first call is THINK-512's and its second is AUTHORS-1500's on the same row, because G2 found no temperature-0 non-repeat on the batch-invariant server for any model. The trigger is finish reason `length` on the first call (v0.5's B1 triggered at 63 or more completion tokens under a 64-token cap). The real second call carries no `top_p` field, where AUTHORS-1500 carries 1.0.
- **Verification of the derivation** (decided 2026-09-29). The real two-call sequence is run for a subset of each model: 300 replication items, of which 150 LongevityBench rows (across the four tasks), 75 MMLU-Pro and 75 GSM8K items, drawn with seed 20261013. On every subset row, the first call's token IDs must equal THINK-512's, and where the trigger fired the second call's must equal AUTHORS-1500's. If all agree, the derived RESCUE-1500 stands for the study. If any differs, the real sequence is run for every item of that model, its outputs replace the derived ones in every analysis, and the derived ones are reported as a sensitivity analysis.
- **Grid membership.** Five of the six configurations are real runs of the grid (THINK-64, THINK-512, THINK-1536, AUTHORS-1500, BUDGET-512-1500); RESCUE-1500 adds no call.

### 1.5 Sampling arm

- **Models and values** (`docs/icml_ext/FEASIBILITY.md`, 8.3; Plan 8.9): Qwen3-1.7B-Longevity with Qwen's thinking-mode values, temperature 0.6, top-p 0.95, top-k 20; Intern-S1-mini with its card's values, temperature 0.8, top-p 1.0, top-k 50. SmolLM3-3B has no seeded arm.
- **Configurations** (Plan 8.29): THINK-64, THINK-512, THINK-1536 and BUDGET-512-1500. AUTHORS-1500 and RESCUE-1500 have no seeded run.
- **Seeds.** Each request carries `int(digest[:8], 16) & 0x7FFFFFFF`, where `digest` is the hexadecimal SHA256 of the UTF-8 string `{SEED_BASE}|{item_key}|{config_id}|{call}`, with `SEED_BASE` 20261004 (`request_seed` in `runner_config.py`). vLLM samples with its PyTorch sampler (1.3). In G2 (b) the seeded outputs of both models were identical across concurrency and order (400 of 400 each).
- The arm uses the same server, checks, scorer, call order and failure policy as the temperature-0 grid. It is descriptive (3.6).

### 1.6 Scorer

Gold comes from each benchmark's reference answer: LongevityBench's final assistant message, MMLU-Pro's `answer` field, GSM8K's number after `####`. Nothing falls back to a default. An answer the parser cannot read is **unparsed and scores as wrong**. A gold the scorer cannot read raises `GoldError` and stops the run. The scorers read the answer text only: a thinking model's content, without its reasoning.

- **Files.** `scripts/icml_ext/scoring.py`, SHA256 `3bce48ef9c731f252340911f11ac2380bd4a319d037b79d269b7c4d25fc145c1` (commit `9121056`), and `scripts/icml_ext/runner_checks.py`, SHA256 `ec77476eba93442d4d3273638c7e70880fbf7b976d998ed671c71a6bae8a82bb` (commit `8f16d75`). The freeze records the values at that time; a change before it updates these lines.
- **Primary scorer** (decided by the user, 2026-09-28 and 2026-09-29; Plan 8.37): the strict rules for every call, and for a call that ended with finish reason `stop` also the extended rules.
  - **Letters** (LongevityBench letter tasks, MMLU-Pro). Strict: (1) the whole answer is one valid letter, with optional brackets, bold or a full stop; (2) explicit answer statements ("answer is C", "Answer: C", boxed C) that all name the same valid letter; (3) the whole answer equals exactly one option's label, case-insensitive. Extended, only when rules 1 to 3 find neither a letter nor a conflict: (4) rules 1 to 3 on the answer without markdown and LaTeX; (5) the answer opens with a letter in brackets or followed by a closing bracket, full stop, colon or dash, and no other letter or option text follows. **Letter-label guard:** a letter read by rules 1 to 5 is unparsed if the answer states it together with another option's label ("B. No" where B is "Yes").
  - **Numbers.** Strict: (1) the whole answer is one number, with an optional unit word; (2) explicit answer statements that agree, where a number followed by an operator is not taken; (3) an age phrase that holds the only number. Extended: (4) rules 1 to 3 on the answer without markdown and LaTeX. **GSM8K only:** (5) exactly one distinct number in the answer; (6) the last non-empty line ends with "= N" or is one number with an optional currency sign or unit; (7) the last sentence holds exactly one distinct number and no arithmetic operator. An asterisk between two digits is multiplication, not markup.
  - **LB-0038 is read by rules 1 to 4 only.** Rule 5's number branch and rule 7 read lab values from answers that decline to give an age, so they apply to GSM8K only. The last number of prose is never taken merely for being last.
- **Strict scorer** (the sensitivity analysis, section 5): `stopped` false for every call. It is the pilot's parser, `scoring.py` `957905d3…` unchanged. Both scorers read the same normalised text.
- **Normalisation before scoring** (Plan 8.31 and 8.37). On vLLM every call is scored on the content of the local split of its completion token IDs, decoded with the pinned tokenizer. Then the role-break rule applies, the four literal tags (think, end of think, start of turn and end of turn) are removed, and surrounding whitespace is stripped. The reasoning is never scored. FreeToken's calls are scored on the server's content, with the same normalisation.
- **Local split** (Plan 8.18). With S the ID of the opening think tag and E the ID of the closing one: (1) a last token that ends the turn is dropped and recorded; (2) the prompt leaves a think block open if its last S comes after its last E, as for Intern-S1-mini with thinking on; (3) if open, reasoning is the tokens up to the first E, or all of them if there is none, and content follows E; (4) otherwise, if there is an S with no E before it, reasoning runs from after that S to the next E or the end, and content is what precedes S together with what follows E; (5) otherwise, if there is an E, reasoning is up to it and content follows; (6) otherwise reasoning is empty. The server's `reasoning` and `content` are compared with the two decoded parts on every call; a disagreement is logged and never stops a run.
- **Role-break rule** (decided by the user, 2026-09-29). A start-of-turn marker in the content opens a turn, and the rest of its line names the role. A user, system or other turn, or a marker that names no role, ends the answer at the marker. A re-opened assistant turn is the model going on with its answer: the marker and the role line are dropped and what follows is scored. The rule reads the token IDs, since the decode drops the marker where the tokenizer marks it special: each record stores `content_text_marked`, `role_break_at` and `role_lines`. In the pilot it fired on 332 calls, all SmolLM3-3B's BUDGET-512-1500 at temperature 0, right after the forced end of thinking.
- **Checks on the scorer** (Plan 8.37). On the pilot's 16,100 vLLM calls the strict scorer equals the pilot parser on every call; the primary scorer never reads a value that the strict one reads differently and reads nothing more on calls not ended by `stop`; on the 5,300 FreeToken calls the two agree. `scripts/icml_ext/test_scoring.py` (104 cases) and `test_runner.py` (31 tests) pass.
- **Gold audit** (check B1). LongevityBench gold is also derived independently from the question, the options and the follow-up, with no default: LB-0030 from the age in the follow-up (two acceptable letters when the age sits on a shared band endpoint), LB-0034 from the two participants' ages, LB-0038 from the age, and LB-0042 from the question "Did this participant survive 10 years post-examination?" and the follow-up (a row censored before 10 years derives nothing). Any disagreement with the reference answer outside the LB-0030 endpoint exception stops the run. On the split, with the pilot scorer, the audit found 14,429 of 14,720 rows in agreement and 291 LB-0030 band-endpoint exceptions, with no disagreement, no underivable row and no unreadable reference (`docs/icml_ext/GOLD_AUDIT.json`). **Rerun over the main items** on 2026-09-29 with the final scorer (`scripts/icml_ext/gold_audit_main.py`, holdout contact 45; record `docs/icml_ext/GOLD_AUDIT_MAIN.json`, SHA256 `c4de0be10c72393a0050cbfac8716c2e4dd7c1f4cae0d679442cf803a46d6852`): of the 10,819 items, 10,639 agree and 180 are LB-0030 band-endpoint exceptions (68 in replication and 112 in test, as in the split's audit), and none disagrees, cannot be derived or has an unreadable reference or answer field. The 518 rows flagged `v21_holdout`, which the study calls, are included: 509 agree and 9 are endpoint exceptions.

### 1.7 Checks, gates and start checks

- **A1, structural, before each call:** the last message is a user turn, and no assistant turn is sent (the extension declares no few-shot turns).
- **A2, gold screen, before each call.** LongevityBench goes through the caller's `prepare_request`, which raises `GoldInInput` for: the row's `follow_up` text, the LB-0038 age as a standalone integer (a number inside a longer decimal does not count), and any other reference answer longer than one character as a substring. MMLU-Pro and GSM8K go through `general_gold_leak`. A single option letter is part of the question and never triggers.
- **A3, prompt-token reconciliation, after each call.** The server's prompt-token count equals the local count of the intended rendering. On vLLM the server's prompt token IDs must equal the local IDs and the SHA256 of its rendered prompt text the local one; if vLLM returns IDs but no text, ID equality is the criterion, and if it returns no IDs the run stops (Plan 8.19). FreeToken returns neither, so only the count is checked there. The local count is always that of the clean render, the corrected caller's render of the row's messages before the final assistant turn, and in the defect-A pass too, so that A3 can see the reference turn (3.4.2).
- **Any failure of A1, A2 or A3 stops the run,** and a partial run is not reported. The one exception is the defect-A pass, which runs them in log-only mode (3.4.2).
- **Completion-token accounting and the split comparison** are recorded on every call and never stop a run. In the pilot the token counts agreed exactly on vLLM. The split disagreements all fell after a forced end of thinking, or (two calls) where `max_tokens` cut a multibyte character, and all were equal once the four tags were removed and whitespace collapsed.
- **Gate (b)** for Intern-S1-mini (1.2).
- **Start checks,** run before the first call and again after the last. The server's command line, the names of its environment variables (values only for a fixed list) and its outbound connections are recorded, and every requirement is checked. The pilot's runs had 24 checks for Qwen3-1.7B-Longevity and Intern-S1-mini and 23 for SmolLM3-3B on vLLM, 16 for FreeToken and 46 for the GEPA worker. The main stages add the context fit of 1.4 and a check that each vLLM server runs with `--max-model-len` 4,096 (16,384 for the GEPA reflection server), and the GEPA worker also checks the two servers' GPU shares, 0.26 and 0.66 (kept by the user, 2026-09-29; 8.4). Counted from the runner as committed in `982b7eb`, a main stage has 26 checks for Qwen3-1.7B-Longevity and Intern-S1-mini, 25 for SmolLM3-3B and 17 on FreeToken, a harness evaluation has 24, and the GEPA worker 50. They cover: no credential-like variable name in the server's environment; no outbound connection off the machine; loopback-only listening; model directory, port and served name; the hash of the served directory's `config.json`; chat template file and hash; the required flags, values and environment of 1.3; the reasoning parser and config; `--limit-mm-per-prompt` and `--trust-remote-code` per model; `GET /v1/models`; and the render check against the pinned list. Any failure stops the run.

### 1.8 Failure and resume policy (as v0.5)

- **Retries.** Only transport failures (connection errors and timeouts) and HTTP 5xx are retried. The client timeout is 300 s. A request is retried at most 3 times, 30 s apart, and every attempt is logged with the same render SHA256. Once a model response arrives it is never retried, whatever its content. An HTTP 4xx is not retried and stops the run, and so does a failure that survives its retries.
- **Resume.** A run at concurrency 1 (FreeToken) resumes from the first unit without a recorded response and re-sends the recorded request; a recorded 4xx or an unusable response forbids resuming. A run at concurrency 32 is not resumed: a new run name is used, and a partial run is not reported. A completed run's logs never change.
- **Records.** Every attempt's full request, the render SHA256 and the response are written to the run's logs before the next call. Each run ends with a manifest of SHA256 values, and each copy back from the instance is checked against it.

### 1.9 Call order and schedule

- **Within a run.** Configurations run in the order of the table in 1.4 (THINK-64, THINK-512, THINK-1536, AUTHORS-1500, BUDGET-512-1500; in the seeded arm THINK-64, THINK-512, THINK-1536, BUDGET-512-1500). Items run in `item_order`: the task in the order LB-0030, LB-0034, LB-0038, LB-0042, MMLU-Pro, GSM8K, then the numeric id of the item key. Client concurrency is 32, ascending, on the batch-invariant server. One server runs at a time, except the two of the GEPA arm. FreeToken runs at concurrency 1, and a rescue-style second call follows its first call at once.
- **Models** run in the order Qwen3-1.7B-Longevity, SmolLM3-3B, Intern-S1-mini.
- **Order of the study** (decided 2026-09-29):
  1. Preparation without calls on study items: the freeze, item files, render lists, reading, instance checks (section 7).
  2. GEPA search runs, on the search partition. Each run's selected harness is recorded and hashed.
  3. Replication partition, model by model: the grid, the seeded arm (Qwen3-1.7B-Longevity and Intern-S1-mini), and for Qwen3-1.7B-Longevity the GEPA harnesses; then the rescue verification (300 replication items per model: 150 LongevityBench rows across the four tasks, 75 MMLU-Pro and 75 GSM8K items, drawn with seed 20261013), the defect-A pass (3.4.2) and the FreeToken continuity runs on the replication rows.
  4. **Checkpoint.** The evaluable (defect, model) pairs are computed from the replication data, with the bound of each pair, and written with their SHA256 (H4's family is fixed at 16 and is not sized from S; 3.4.4), together with the descriptive selection of every H4 pipeline whose S lies in the replication partition (3.4.1), and the run logs and manifests are checked. No H4 claim selects anything, so nothing else is locked. No other replication result is needed, and none changes any rule below. Only a failed stop rule (6.2) can change the plan.
  5. Test partition, model by model: the grid, the seeded arm, the GEPA harnesses; then the FreeToken continuity runs on the test rows.
  6. **Determinism recheck** (decided 2026-09-29), after each model's test grid: a sample of 200 test items drawn with seed 20261014 (100 LongevityBench rows, 50 MMLU-Pro, 50 GSM8K) is rerun with AUTHORS-1500, THINK-512 and BUDGET-512-1500 in descending order at concurrency 32. The outputs must equal the grid's token for token. A difference is reported with its rows and the user decides, as G2's rule did.

### 1.10 GEPA arm

**Fixed by the spike** (`docs/icml_ext/GEPA_SPIKE.md`, sections 2 to 5 and 11; Plan 8.38; the user, 2026-09-29).
- **Method and code.** GEPA 0.1.4 (`gepa-0.1.4-py3-none-any.whl`, SHA256 `12b971039599625c156d2231f6d72a29c31a22e9c237689459b5f1a3c353f532`; no dependency installed) in its own venv `/root/icml_ext/venv-gepa`. The driver is `scripts/icml_ext/gepa_spike.py` (SHA256 `6e41e6bb8c262193a49adbc2230b74a3ec601727b8737adad413cb9e53dfa50b`) with `gepa_runner.py` (`3088f28bfe255043a86315c39ee134f53b3412d723de094a5989b177347281a6`), as committed in `982b7eb`. That commit extended the spike's code (commit `15e2e31`: `gepa_spike.py` `7d926de30b5af241ea795ab37d3289e27ce62d97384a3bc2feaf158cd2cafa5c`, `gepa_runner.py` `0f264fc09c9c14e73107419cacdfd6ec8c67d098a9d53493ffc0d3abb8508d74`) with the commands of the main arm (G0's two phases, the selection record and the harness evaluation, below) and left the interface and constants of spike-02 unchanged. The freeze records the values at that time.
- **Models and servers.** The task model is Qwen3-1.7B-Longevity, untied, on the batch-invariant server (GPU share 0.26, context 4,096). The proposer is Intern-S1-mini on the standard server at concurrency 1 (share 0.66, context 16,384), with thinking on, its card's sampling values (temperature 0.8, top-p 1.0, top-k 50), `max_tokens` 8,192 and a seed per request derived from the run's seed and the call number. The first split of 0.30 and 0.62 did not fit the reflection server's cache and was changed by the user to 0.26 and 0.66. Replay of the proposer is expected, not guaranteed: spike-01 repeated all 5 checked proposer requests token for token.
- **Nothing leaves the instance.** No API key, no Claude subscription, no outside service. Every task call and every proposer request and output is logged in full before it is sent, the two servers and the GEPA process are watched, and the run records are only copied back.
- **What GEPA edits: two text components.** `system_prompt` replaces the row's system message; its seed is the rows' own system message, and its limit is 3,800 characters. `user_instruction` is appended to the user turn after a blank line; its seed is empty, and its limit is 3,000 characters. The start fixes the request parameters: the **clean start** is AUTHORS-1500's request (thinking off, 1,500 tokens, temperature 0, top-p 1.0), and the **broken start** is THINK-64's.
- **Interface check,** before any call: a candidate that fails is recorded and scored 0 without a call. Both components are text within their limits; neither holds a chat-template control string (the five strings of `GEPA_SPIKE.md`, section 3); neither holds a run of 40 or more consecutive characters of a row's user message that occurs in fewer than 10 of the arm's rows, so shared task wording may be copied; every render plus `max_tokens` fits the 4,096-token context. The soft switches `/think` and `/no_think` are allowed, and every candidate records whether it contains either.
- **Scoring.** The primary scorer on the content, with the extended rules for calls that ended with `stop`; a row scores 1 if the parsed answer equals the gold and 0 otherwise. The harness never writes the answer. **LB-0038 is left out** of the arm, since its score is an age error and not a correctness.
- **Proposer prompt.** GEPA's default instruction-proposal template, with a paragraph in front of its last sentence that states the component's limit, the control-string rule and the copy rule. The proposer sees a row's user message, the task model's output, reasoning and answer, and feedback (correct, incorrect, unparsed, or cut at `max_tokens`). It never sees the gold, or any replication or test row.
- **GEPA settings** (0.1.4's defaults except): `reflection_minibatch_size` 3; `candidate_selection_strategy` "pareto" with `frontier_type` "instance"; `module_selector` "round_robin" over the two components; `acceptance_criterion` "strict_improvement"; `skip_perfect_score` true; `use_merge` false; `cache_evaluation` false; `raise_on_exception` true; no progress bar; `run_dir` `runs/icml_ext/gepa/<run>/gepa_state/`.
- **G0 before every run** (decided 2026-09-29, after Codex's review; 8.3). The two seed candidates are evaluated on the arm's 300 rows on the task server alone, with the reflection server not running, and then again with both servers sharing the GPU at the run's shares (0.26 and 0.66). Their token IDs and finish reasons must be identical, token for token, between the two evaluations. This shows that the shared GPU leaves the task model's outputs unchanged on the rows the arm uses. Spike-02 compared the seeds with calibration's outputs on its 100 pilot rows and passed on all 100 for both starts; the arm's rows are not pilot rows and have no calibration output, so the comparison is between the two evaluations.
- **Spike outcomes** (GEPA_SPIKE.md, section 11). Spike-01 met all five go/no-go criteria, but the check refused most proposals (8 of 55 and 8 of 75 passed), mainly on length. The user then raised the limits, narrowed the copy rule and stated both in the proposer's prompt. In spike-02 12 of 12 and 23 of 25 proposals passed, and none of the 37 contained `/think` or `/no_think`.

**Scale of the main arm (decided 2026-09-29),** from the feasibility report's section 8.1 and the spikes' measured times.
- **Runs.** Four: the clean and the broken start, each with GEPA seeds 0 and 1.
- **Rows.** 300 rows of the search partition's three letter tasks, stratified 120 LB-0030, 60 LB-0034 and 120 LB-0042, drawn with seed 20261011 from search rows that are neither pilot rows nor v21 holdout rows (by complement, as in the pilot's rule), so no holdout row is copied. A trainset of 150 rows (60, 30, 60) and a valset of 150 rows (60, 30, 60), the same lists in every run, each written with one row index per line, ascending, LF line ends, and its SHA256. The copy rule counts the rows of these 300.
- **Budget.** `max_metric_calls` 6,000 per run (20 candidates on 300 rows). GEPA checks its budget between iterations, so a run may end slightly above it. GEPA spends 6 metric calls per proposal, 150 on the seed's valset evaluation and 150 on each accepted candidate, so a run makes at most about 975 proposals, and fewer the more candidates GEPA accepts (about 280 if one in ten is accepted). The measured cost is 12.4 to 18.7 s per proposal, so the four runs take at most about 14 to 21 GPU-hours.
- **Selection.** The run's best candidate: the highest mean valset score, ties to the lowest candidate index. If no proposal is accepted, the selected harness is the seed. The selected texts and their SHA256 are recorded before the harness is evaluated on any replication row.
- **Evaluation.** Each selected harness runs on every LB-0030, LB-0034 and LB-0042 row of the replication partition (2,100 rows, of which 1,990 are analysed) and then of the test partition (4,207 rows, of which 3,942 are analysed), on the main batch-invariant server with its start's request parameters. The seed harnesses are the grid's own AUTHORS-1500 and THINK-64 runs. The selected texts do not exist before the freeze; they are rendered, checked and logged after selection and before any replication call (2.5).
- **Scope.** LongevityBench letter tasks only. The arm does not search on MMLU-Pro or GSM8K.

### 1.11 FreeToken continuity

- **Configurations:** v0.5's six, as in its frozen preregistration: CFG-THINK-64-ORIG (thinking as the template default, `max_tokens` 64); B1 (first call as the parent, and if `completion_tokens` is 63 or more, a second call with the suffix " /no_think", `max_tokens` 64); CFG-THINKING-FALSE-64-ORIG (`enable_thinking=false`, 64); CFG-THINK-1536-ORIG (thinking default, 1,536); CFG-NOTHINK-SUFFIX-64-ORIG (suffix " /no_think", 64); CFG-THINK-64-ANSWERONLY (suffix " Reply with only the final answer: one letter or one number. Do not explain.", 64). The body is v0.5's: temperature 0, no seed, no extra field.
- **Variants:** Qwen3-1.7B-Longevity tied, as v0.5 served it, and untied, the study model (Plan 8.28). The runner keeps them apart as `qwen3-1.7b-longevity-tied` and `qwen3-1.7b-longevity`. Both send the same request bytes, and every render of the tied variant must equal the untied one's pinned render. With the untied `config.json`, FreeToken 0.1.3's code builds an untied `lm_head` and loads the stored tensor (Plan 8.28).
- **Items:** all 8,830 LongevityBench rows of the replication and test partitions, at concurrency 1 in ascending order, replication first and on each partition the untied variant first. B1's second call fires on every row whose first call reaches 63 completion tokens, as on all 300 pilot rows, so a full run is up to 8,830 × 7 calls per variant, or 123,620 calls for both.
- **Scoring:** the primary scorer on the server's content.
- **Recorded exceptions** (1.12): FreeToken's process-group listener on port 1922, the credential-name exemption for `FREETOKEN_ALLOW_CUDA_MISMATCH`, and the 2,048-token context. After each run the watcher's record must show no connection off the machine and no other listener off loopback.
- **Uses:** the served-model-inconsistency defect (3.4), the descriptive comparison of tied and untied (3.6), and continuity with v0.5, whose parent parsed none of its 556 prospective rows. No primary endpoint of H1 to H3 rests on FreeToken.

### 1.12 Exceptions and known deviations recorded in the pilot

**Exceptions the user accepted**
- **X1. Three RECORD entries of the vLLM venv do not match** (decided 2026-09-28; Plan 8.22; setup log, "Change of instance"). They date from the original install, not from the clone. Any instance must match every other check and differ in exactly these three (paths relative to the venv's `site-packages`):
  - `PyNvVideoCodec/PyNvVideoCodec_121.cpython-312-x86_64-linux-gnu.so`, 2,443,232 bytes, `2fb85f8bcd33c13e240ef2a8c6277f4d5a0260b629ecf9a242a04f1403f582a8`, and `PyNvVideoCodec/PyNvVideoCodec_130.cpython-312-x86_64-linux-gnu.so`, 2,459,616 bytes, `14f12a7977c2f681fb01693e41434308bfb5cf0e2c31ed2c29d1176337c86462`: byte-identical to the members of the wheel, which matches PyPI; the wheel's own RECORD lists other hashes, an upstream packaging error;
  - `build_backend.py`, 47,324 bytes, `dcfa3d67e002cea74c827c0144592173b402fab2db349043005a18dcbf1de3cf`: flashinfer-python's copy, installed later over torch-c-dlpack-ext's, and it matches flashinfer's RECORD.
- **X2. FreeToken's process-group store listens off loopback** (decided 2026-09-28; Plan 8.34). FreeToken 0.1.3 opens a PyTorch process group on port 1922 (serving port + 1), and PyTorch 2.11 binds its rendezvous store to all interfaces. It carries no model traffic. The runner allows exactly this listener, only on FreeToken, only on port + 1, only as the process tree's single listener off loopback and only while no connection to it comes from off the machine. The container lacks `CAP_NET_ADMIN` and `CAP_SYS_ADMIN`, so it cannot be confined, and the platform maps only SSH and its designated ports to the outside. v0.5's FreeToken runs very likely had the same listener; it is disclosed with them.
- **X3. `FREETOKEN_ALLOW_CUDA_MISMATCH` is exempt from the credential-name check** (2026-09-28): it is v0.5's variable, and its name contains "token". Every other name keeps the substring test.
- **X4. `VLLM_USE_FLASHINFER_SAMPLER=0`** in every vLLM run (1.3).
- **X5. Change of instance** (2026-09-28): the source instance's GPU was no longer available, so the user cloned it (system and data disks) to a new instance of the same configuration. The GPU UUID changed to `GPU-f3159e8f-7705-8206-17ba-28779ceec66d`; the model, memory and driver are the same. The clone was verified against the recorded freeze, wheel, RECORD and model hashes.
- **X6. Restart of the container** at 2026-09-29 00:57:25 UTC (PID 1's start time). It was not initiated by the user; the cause is unknown, presumably the platform. The GPU UUID was unchanged, SSH password login was still disabled and the platform rewrote `sshd_config` with the same content. No server was running. The host's boot ID does not change when only the container restarts, so PID 1's start time is checked after any restart.
- **X7. G1 ran on the checkpoint's own directory,** whose config declares tied embeddings, before the output-layer decision (Plan 8.24). Its results were operational only.
- **X8. AI-assisted readings and uploads** (`docs/icml_ext/ITEM_EXPOSURE_LOG.md`): contact 1 (the reading of the pilot export and runner in a claude.ai conversation, 2026-09-28) and contact 2 (the spot-check `np_ex.md` and the GEPA code, uploaded by the user, time not recorded).

**Known deviations from the plans**
- **K1. Panel and scope** (`docs/icml_ext/FEASIBILITY.md`, 8.3): three models instead of four; FreeToken continuity on Qwen3-1.7B-Longevity only.
- **K2. Adaptive arm** (Plan 8.38): GEPA with a local proposer replaces Meta-Harness, so the API proposer, its 50 USD limit and the proposer sessions of the pilot plan fall away.
- **K3. Answer allowance** (Plan 8.35): a single 1,500 tokens replaces the calibrated rule of Plan 8.30.
- **K4. Serving mode** (Plan 8.36): the batch-invariant server with batching replaces concurrency 1 on the standard server (about 275 GPU-hours at concurrency 1 in the feasibility report).
- **K5. Pilot rows** (Plan, section 4.1, option B): the pilot's LongevityBench rows come from the v21 evolution file or validation shards, not from never-called rows; calibration reported no accuracy.
- **K6. Scorer** (Plan 8.37): the extended rules, their narrowing and the role-break rule were decided after the pilot's parse audit and spot-checks, on pilot items. The strict parser is preregistered as a sensitivity analysis.
- **K7. GEPA interface** changed between spike-01 and spike-02, on the counts of refused proposals (1.10).
- **K8. Local token-counting environment.** The environment that renders and counts tokens locally (`venv-tok`, outside the repository) has Python 3.10.11 where the instance has 3.12.3, numpy 2.2.6 against 2.3.5, and other bundled pip and setuptools versions; transformers, tokenizers, huggingface_hub, rdkit, sentencepiece, jinja2, regex and safetensors match. None of the differing packages takes part in tokenization (setup log, section Local token-counting environment), and the render lists are checked on both machines.
- **K9. Pilot report.** `docs/icml_ext/PILOT_REPORT.md`, which the pilot plan's section 6 lists as an output, was written after this draft's first version (commit `6529ddc`, 2026-09-29), from aggregates only, with the script that recomputes its tables (`scripts/icml_ext/pilot_report.py`). The numbers this draft uses are stated in sections 3.2, 3.3 and 6.1.

## 2. Data use

### 2.1 Partitions and sizes

**LongevityBench,** the four tasks LB-0030, LB-0034, LB-0038 and LB-0042 of the public release (14,720 rows). Participant components come from `src/cloud_v2_1/grouping.py` (read-only) over these four tasks, with LB-0034's pair links kept, so every participant's pairwise items stay in one partition: 2,104 components of at most two participants and seven rows. The six-task grouping was not used, because LB-0046 and LB-0050 name two participants per row and chain 3,404 participants into one component of 11,914 evaluated rows (80.9%), which no split can balance: this is the mechanism behind v21's skew. Rows were split 40/20/40 by seeded iterative stratification over 16 strata, with the balance thresholds of `docs/icml_ext/FEASIBILITY.md`, 3.2. The first seed, 20260927, failed one check (the LB-0030 band shares in replication); **the second, 20260928, passes every threshold in every partition** (`docs/icml_ext/SPLIT_REPORT.json`).

| Task | Search | Replication | Test |
|---|---|---|---|
| LB-0030 | 1,683 | 840 | 1,683 |
| LB-0034 | 841 | 420 | 841 |
| LB-0038 | 1,683 | 840 | 1,683 |
| LB-0042 | 1,683 | 840 | 1,683 |
| All four tasks | 5,890 | 2,940 | 5,890 |
| Letter tasks (LB-0030, LB-0034, LB-0042) | 4,207 | 2,100 | 4,207 |
| Components | 842 | 420 | 842 |

No component spans two partitions. The pilot's 300 LongevityBench rows (86 LB-0030, 43 LB-0034, 86 LB-0038, 85 LB-0042) lie in the search partition.

**MMLU-Pro** (`TIGER-Lab/MMLU-Pro`, revision `b189ec765aa7ed75c8acfea42df31fdae71f97be`, test parquet SHA256 `0e24a191921c2f453518a537a8b2117bd137e7714d4ef1565e9ba06c1ecb9ad8`): a subset of 2,000 items stratified over the 12 of its 14 categories other than biology and health (10,497 items), drawn with seed 20260929, split 802 search, 399 replication and 799 test with seed 20260930. The pilot's 200 items are outside the subset (seed 20261001).

**GSM8K** (`openai/gsm8k`, revision `740312add88f781978c0658806c59bc2815b9866`): the 1,319 test items (parquet SHA256 `ee7b8da9e381df27b9e3f7758a159ab2bdaa4dbaa910546cbbc47e0cb44e4f59`), split 528 search, 264 replication and 527 test with seed 20261002. The pilot's 200 items are train items (parquet `ea82612ea9582142387730c793eb67d3b12849002bc0b7fa6f8efafa7351419d`, seed 20261003).

**Pins.** Split rows `runs/icml_ext/split/split_rows_grouping_four.jsonl` SHA256 `a244e4a2c9b468bee4a25eee268ca048c6e2973a939771168f94ae465048d288`; split builder `scripts/icml_ext/build_split.py` `31355e2347513df8ba7c85bbee2c7beba951175caf573ed8aba4b720fc689941`; pilot row list `pilot_lb_grouping_four.txt` `c4819aad22a8eb195ef4e11d8c424a12e149c017a0feb27c5d979b015212c8ec`; `mmlu_pro_sets.json` `332aae4ccade783c62be399b0c507291c406834ea195a94b6fb23cb8fa4e273d`; `gsm8k_sets.json` `132650c393ed65e641f710ddc50232152d44e0f0d1f98322cd73321b73c6c866`; `scripts/icml_ext/build_general_sets.py` `a7f6a0f8ff1820288667b3fafa69ab127d27476270a0336a0d71fb4fff4e3118`. The main item files were built on 2026-09-29 by `scripts/icml_ext/main_items.py` (commit `0931d70`, with the path fix of `4ccdb5b`), after the holdout contact was logged (#43): `runs/icml_ext/main_items/main_items.jsonl` (10,819 items: 8,830 LongevityBench rows, 1,198 MMLU-Pro and 791 GSM8K items) SHA256 `42c434dc7c79010d8134a36d3c67c41af011d11a04479203c149fc4cf0a24e00`; `gepa_items.jsonl` (the GEPA arm's 300 search rows) `a681d540522e5ceee4018496fd48fcfea230de1e744332c452feba2c6fe4f090`; and `main_lists.json` (the rescue-verification, determinism, defect-A and GEPA row lists, each with its key-list SHA256) `2fb42b560d730d6207cada31fe02ed2a97ea6802a9823babe3e287e0972e6455`. The runner pins these three in `runner_config.py`.

### 2.2 Which items each part may call

| Part | Search | Replication | Test |
|---|---|---|---|
| Pilot (done) | 300 LongevityBench rows | none | none |
| GEPA arm | 300 rows of the three letter tasks (1.10) | selected harnesses, 2,100 letter rows | selected harnesses, 4,207 letter rows |
| Grid, temperature 0 and seeded | none | all items | all items |
| Rescue verification | none | 300 items per model (1.9) | none |
| Determinism recheck | none | none | 200 items per model (1.9) |
| Defect-A pass | none | 1,204 LongevityBench rows (3.4.2) | none |
| FreeToken continuity | none | 2,940 LongevityBench rows | 5,890 LongevityBench rows |

- **Pilot items are excluded from replication and test by construction:** the pilot's LongevityBench rows lie in the search partition, and its MMLU-Pro and GSM8K items lie outside the evaluation sets.
- **A call on an item outside the lists above stops the run** and is logged as a contact.

### 2.3 Flags

- **Earlier-contact flag** (every LongevityBench row, `docs/icml_ext/SPLIT_REPORT.json`). A row is `called` if any recorded call reached it (v21 evolution, M3, M4 and M6 calls, cloud_v2_1 and paper_review results, the capability line, the early phases M1 to M4 through identical user text, and the v0.5 phases 1 and 2), else `never called`: 13,840 rows are `called` and 880 `never called` (337 in search, 187 in replication, 356 in test). Calls with no record or an overwritten log cannot be attributed (ledger addenda A3, A5, A6), so the flags are a lower bound.
- **Never-called rows skew young and alive.** Their mean LB-0030 age is 36.5, against 49.9 in the release, and 1.8% of their LB-0042 rows are deceased, against 32.0%. Their letter-task rows in replication and test are 310 (LB-0030 136, LB-0034 40, LB-0042 134). The never-called analysis is therefore descriptive only and always reports this composition (section 5).
- **v21 holdout flag** (by complement, decided 2026-09-29). A four-family row is flagged `v21_holdout` if it is in neither the v21 evolution file nor the two validation shards: the complement, 892 rows, which equals the holdout's four-family row count. Membership comes from those files and never from the vault, which is not opened. All 892 rows are `called`. The flag is written into every LongevityBench row of the main item files, built after the contact was logged (#43). **147 replication rows are flagged (LB-0030 42, LB-0034 21, LB-0038 42, LB-0042 42) and 371 test rows (106, 53, 106, 106): 21 and 53 whole components of seven rows.** The other 374 lie in the search partition. **The primary analyses exclude the flagged rows** (decided 2026-09-29, after Codex's review; 8.3), so their letter pool has 1,995 rows in 399 components in replication (1,990 once the reading-exposed rows below are also left out) and 3,942 rows in 789 components in test; MMLU-Pro and GSM8K are untouched. The flagged rows are still called, so that including them is a sensitivity analysis (section 5). They are excluded from the GEPA arm's rows too.
- **Reading-exposed flag** (decided 2026-09-29 Pacific, after the reading; holdout contact 49; 8.6). The three render-hash lists of the reading were uploaded to claude.ai by mistake along with the export (holdout contact 47). A defect-A entry is the hash of a request that carries the row's reference answer, so for a row whose clean request is known, the answer can be recovered by testing each candidate against the hash: a letter for LB-0030, LB-0034 and LB-0042, an age for LB-0038. The export showed the clean requests of its sample. **Seven replication LongevityBench rows are both in the reading sample and among the defect-A rows** (LB-0030 2, LB-0034 1, LB-0038 2, LB-0042 2, in 7 different components, none flagged `v21_holdout`; in the defect-A sample 5 lie in half S and 2 in half R). They are flagged `reading_exposed`, and **every analysis leaves them out, as it leaves out the `v21_holdout` rows:** the replication analysis, H1 to H3, the descriptive analyses, and H4's samples, the defect-A halves and defect C's pooled rows included. Including them is a sensitivity analysis (section 5, item 4). Their requests are unchanged, and they are still called (the defect-A pass too), so the render pins of 1.1 do not change. The flag is not in the item file, whose SHA256 is pinned (2.1): the analysis sets it on the loaded items from the row indices in `runs/icml_ext/main_items/lists/reading_exposed.txt` (SHA256 `6d4a9ceb17e08da20854ce6fa70c57e0aae07400ecb085d35c4084c9f7075466`, pinned in `runner_config.py`; 7 indices, one per line, ascending; local like the other lists; it is the hash that holdout contact 47 logged before the decision), and it refuses items that carry no flag. **Counts without the flagged rows of both kinds:** replication has 2,786 analysed LongevityBench rows (2,793 without the exposed rule), a letter pool of 1,990 rows in the same 399 components (1,995), and 796 LB-0042 rows (798); the test partition has no exposed row and is unchanged (5,519 rows, 3,942 in the letter pool, 789 components). The defect-A sample has 1,127 analysed rows, 562 in half S and 565 in half R (3.4.2). No other replication or test row's reference answer can be recovered from what was uploaded: the clean text of the other 1,197 defect-A rows was not. In this document, the flagged rows are the rows of either kind.
- **Pilot flag.** Pilot rows are marked in the split file and excluded from replication and test.
- **Component and partition** are in every item file, so every bootstrap resamples the same units (section 4).

### 2.4 Copies to the instance and exposure logging

- **Replication and test data are copied to the instance only after the freeze.** Every copy is logged in `docs/icml_ext/ITEM_EXPOSURE_LOG.md` before it happens, with the time, the item list's SHA256 and the purpose. A copy that includes v21 holdout rows is logged first in `docs/paper_review/HOLDOUT_EXPOSURE_LOG.md` as well. The GEPA arm's search rows hold no v21 holdout row.
- **Outputs** are written to the instance's data disk and copied back to `runs/icml_ext/`, with each manifest checked after the copy. Only SHA256 manifests and aggregates are committed, and only after the user's approval. The runner's environment holds no credentials. Codex and other agents do not open the repository.
- **Outside contacts** with extension items, such as an AI-assisted reading, are logged first in the item-exposure log.

### 2.5 Reading before the freeze

- **Export.** Before the freeze, the renders of a sample of each partition's items drawn with seed 20261015, in every request form the study sends to each model, are exported for reading. The render pins of 1.1 are pinned after the export has been read, as for the pilot (Plan 8.20). The sample is 5 items per LongevityBench task, 5 MMLU-Pro and 5 GSM8K items per partition, for each of the three models (decided 2026-09-29), drawn from the rows not flagged `v21_holdout`, so that no holdout row's text enters an AI-assisted reading. **The defect-A request form is exported from pilot rows only** (decided 2026-09-29, after Codex's review; 8.3): five LongevityBench pilot rows, never a replication or test row, since a defective request carries its row's reference answer and reading one would read that row's gold before the freeze. The form is one code path (`defects.defective_render`) for every row, so the pilot rows show it; the defective renders of the sample's own rows are pinned as hashes and not read. The reading must find in the pilot rows' defective requests only the intended defect (3.4.2). The export holds item text and stays untracked.
- **Exception: GEPA's harness texts** (decided 2026-09-29; 8.3). The harnesses that the GEPA arm selects do not exist before the freeze, so no reading before it can cover their requests. Each selected harness is rendered, checked (the interface check of 1.10, A1 and A2 on every render, and the context fit) and logged with its texts and their SHA256 after its selection and before any replication call. No replication or test row's gold enters those requests (A2 screens every render), and the selection is made on search rows.
- **Confirmation.** The reading may be AI-assisted. A written confirmation at the end of the export states who read what. It is written before the freeze, and no call is made before it exists. The reading is logged first as item-exposure contact 3 in `docs/icml_ext/ITEM_EXPOSURE_LOG.md`, before the export leaves the machine. It confirms only that the renders are the intended requests, and it changes no endpoint or margin.
- **The reading and its confirmation** (2026-09-30 UTC; item-exposure contact 3). The confirmation is written at the end of the export (`runs/icml_ext/main_reading_export/READING_EXPORT.md`, not committed, since it holds item text; SHA256 as uploaded `d20b682edad49e787511f8d3e827d2d85a98e51ce97a2bd246526b98569c1be5`, with the confirmation `9e32a42f1580f69677ec2fa41735d4222e0d772e5618145a23a450ce9c752c59`). It reads, verbatim: "Read by Claude (claude.ai) at the user's request on 2026-09-30, AI-assisted, and checked by Bowen Xu. All 480 rendered samples' SHA256 recompute from the shown text; each has one assistant header and ends with its model's generation prompt (Qwen3-1.7B-Longevity: none with thinking on, an empty think block with thinking off; SmolLM3-3B: an empty think block with thinking off, the fixed date 01 October 2026 in every render; Intern-S1-mini: <think> prefilled with thinking on, nothing with thinking off). Qwen's FreeToken forms equal its thinking-on render when the switch is not sent, and both suffixes end the user turn. No age in LB-0030, LB-0034 or LB-0038 user turns, no outcome words in LB-0042, no follow-up text, and no answer marker in MMLU-Pro or GSM8K; the general prompts are the approved answer-only prompts. The 30 defect-A renders, on pilot rows only, are the clean request followed by the row's reference assistant turn and nothing else; A1 fires on each, and A2 fires on LB-0038 only, as its rule for single-letter references implies. The request bodies match the preregistration for every stage and configuration. Minor: the log-only label reads 'A1 A1:'. Conclusion: pass." **Two facts about the upload.** The user also uploaded the three render-hash lists to the same conversation, by mistake (holdout contact 47): they hold row indices and render hashes, and no text, reference answer or model output. They let one derive the reference answers of 7 of the 20 replication LongevityBench rows of the sample, which are also defect-A rows, by testing each candidate answer against the hash of the row's defect-A request; the disclosure is recorded in item-exposure contact 3. **Consequence** (decided 2026-09-29 Pacific; holdout contact 49; 8.6): the 7 rows are flagged `reading_exposed`, and every analysis leaves them out (2.3). **The reader's statement,** which the user relayed and which was not checked independently: the reading did not open the three render-hash files and did not attempt any reconstruction; it hashed only the texts shown in the export. The rows are left out whether or not anyone tried.
- **Render check.** The sending machine reproduces the pinned render-hash list before the first call of each model (1.1).

## 3. Hypotheses and endpoints

### 3.0 Conventions

- **Cell.** A cell is a model with one of three benchmark pools: the LongevityBench letter pool (LB-0030, LB-0034 and LB-0042, pooled by row), MMLU-Pro, or GSM8K. There are nine cells. LB-0038, the age regression, is reported apart and descriptively: parse rate, truncation, mean absolute error next to the constant median's, and exact-match rate.
- **Rows.** Every row of the cell in the partition analysed, except the rows flagged `v21_holdout` or `reading_exposed` (2.3), each called once per configuration. RESCUE-1500 is as derived (1.4). The flagged rows are called, and enter only the sensitivity analysis of section 5.
- **Correct** is 1 if the primary scorer's answer equals the gold; unparsed and conflicting answers are 0. **Parsed** means the scorer returns an answer. **Truncated** means the call that gives the answer ended with finish reason `length` (for RESCUE-1500, its second call if there is one). **Non-commitment** means the call ended with `stop` and is unparsed.
- **Confirmatory partition** (decided 2026-09-29): the test partition. The replication partition is the replication, prospective in the sense of 0.2. It is analysed with the same rules, its results are reported first, and it never changes a rule. A test verdict is "replicated" if replication gives the same verdict, "not replicated" if it gives the opposite one, and "inconclusive replication" otherwise. Pooled replication and test is a sensitivity analysis (section 5).
- **Paired.** Every contrast is paired on the same rows. The bootstrap resamples the cell's units once and applies that resample to every configuration.
- **Scorer.** The primary scorer. The strict scorer's results are the sensitivity analysis. Intervals and verdicts follow section 4.

### 3.1 H1: visibility versus quality

**Statement.** In each cell, the accuracy that the authors' protocol, AUTHORS-1500, gains over a thinking configuration P (THINK-512 in the primary set, THINK-64 in the sanity checks) comes mainly from rows that P leaves unparsed and AUTHORS-1500 parses (visibility), not from rows that both parse (quality).

**Definitions.** In a cell of n rows, P is the baseline configuration and R the comparison configuration. For row i, u is the parse indicator and c the correct indicator.
- Δ = mean over rows of (c_R − c_P), the accuracy difference.
- V = (1 − u_P)·u_R marks rows P leaves unparsed and R parses; B = u_P·u_R marks rows both parse; L = u_P·(1 − u_R) marks rows only P parses.
- Δ_V = mean of V·c_R (P scores 0 on these rows); Δ_B = mean of B·(c_R − c_P); Δ_L = −mean of L·c_P. Then Δ = Δ_V + Δ_B + Δ_L exactly.
- **Dominance statistic T = Δ_V − 0.8·(Δ_V + Δ_B) = 0.2·Δ_V − 0.8·Δ_B.** T is positive when visibility supplies more than 80% of what the rows that R parses contribute. The 80% is check D3's (`docs/icml_ext/FEASIBILITY.md`, 4.2).

**Verdict.** A gate first: the lower bound of Δ, taken from the same resamples and the same adjusted level as T's (4.2), must be above 0, else the cell is "no gain: not tested". If the gate holds, **visibility dominates** if the lower bound of T is above 0, **quality matters** if the upper bound of T is below 0, and the cell is inconclusive otherwise.

**Expected in advance,** per cell, from the pilot's parse rates and parsed answers, which 0.2 discloses; no accuracy was used. v is the share of the pilot's rows that only AUTHORS-1500 parses, and b the share that both P and AUTHORS-1500 parse. The THINK-512 columns are the primary endpoints, and the THINK-64 columns the sanity checks.

| Model, cell | THINK-64: parse rate, v | Expected | THINK-512: parse rate, v, b | Expected |
|---|---|---|---|---|
| Qwen3-1.7B-Longevity, LongevityBench letters | 0.000, 1.000 | T > 0 nearly inevitable | 1.000, 0.000, 1.000 | fails the gate |
| Qwen3-1.7B-Longevity, MMLU-Pro | 0.660, 0.340 | T > 0 nearly inevitable | 0.940, 0.060, 0.940 | fails the gate or quality matters |
| Qwen3-1.7B-Longevity, GSM8K | 0.985, 0.010 | fails the gate | 0.995, 0.000, 0.995 | fails the gate |
| SmolLM3-3B, LongevityBench letters | 0.000, 0.322 | T > 0 nearly inevitable | 0.136, 0.220, 0.103 | informative |
| SmolLM3-3B, MMLU-Pro | 0.000, 0.760 | T > 0 nearly inevitable | 0.140, 0.645, 0.115 | informative |
| SmolLM3-3B, GSM8K | 0.000, 0.935 | T > 0 nearly inevitable | 0.765, 0.210, 0.725 | informative |
| Intern-S1-mini, LongevityBench letters | 0.000, 0.584 | T > 0 nearly inevitable | 0.000, 0.584, 0.000 | T > 0 nearly inevitable |
| Intern-S1-mini, MMLU-Pro | 0.000, 1.000 | T > 0 nearly inevitable | 0.100, 0.900, 0.100 | informative |
| Intern-S1-mini, GSM8K | 0.000, 1.000 | T > 0 nearly inevitable | 0.450, 0.550, 0.450 | informative |

- **THINK-64 (the sanity checks).** It parsed none of the pilot's rows in seven of the nine cells: Qwen3-1.7B-Longevity on the LongevityBench letters (0 of 214), and SmolLM3-3B and Intern-S1-mini on the letters, MMLU-Pro and GSM8K (0 of 214, 200 and 200 each). There B and L are empty, Δ = Δ_V and T = 0.2·Δ_V, so the gate and the verdict "visibility dominates" follow whenever AUTHORS-1500 is right on some of the rows it parses. In Qwen3-1.7B-Longevity on MMLU-Pro THINK-64 parsed 0.66 of the rows, but its parsed answers equalled AUTHORS-1500's on every one of them, so Δ_B = 0 there too. T > 0 is therefore nearly inevitable in these eight cells, as it was for v0.5's E1, where the parent parsed none of the primary set. Qwen3-1.7B-Longevity on GSM8K is expected to fail the gate: THINK-64 parsed 0.985 of the rows, and AUTHORS-1500 makes 0.010 of them visible. Because the outcome is nearly inevitable, these nine comparisons are sanity checks and not primary endpoints: one of the eight cells that does not show T > 0 would point to a defect in the runner or the scorer, and is not a finding about visibility.
- **THINK-512.** It parsed almost everything for Qwen3-1.7B-Longevity and truncates on part of the rows for SmolLM3-3B (0.734, 0.885 and 0.230 of the letter, MMLU-Pro and GSM8K rows) and Intern-S1-mini (1.000, 0.905 and 0.565). It is the configuration where visibility and quality can both contribute. In the three Qwen3-1.7B-Longevity cells there is nothing, or almost nothing, to make visible (v of 0.000, 0.060 and 0.000): the gate is expected to fail ("no gain: not tested") unless AUTHORS-1500 is more accurate on the rows both parse, and then the verdict is expected to be "quality matters", never "visibility dominates". Intern-S1-mini on the letters is the one THINK-512 cell where T > 0 is nearly inevitable, since THINK-512 parsed none of its rows. The other five cells are informative.

**Primary endpoints (decided 2026-09-29; changed after Codex's review, 8.3):** (P, R) = (THINK-512, AUTHORS-1500) in each of the nine cells: **9 endpoints**, one family (4.2). THINK-64 against AUTHORS-1500 in each cell is moved out of the primary set: the nine comparisons are **sanity checks**, reported with the same statistics, gate and verdict rules at H1's adjusted level (the family of 9), outside the family and carrying no claim. THINK-64 against RESCUE-1500, THINK-512, THINK-1536 and BUDGET-512-1500, and THINK-512 against RESCUE-1500, THINK-1536 and BUDGET-512-1500, get the same statistics and are descriptive.

**Also reported** for every cell and pair: Δ, Δ_V, Δ_B, Δ_L, the share Δ_V/Δ (undefined when Δ = 0), the sizes of V, B and L, and P's unparsed rows split into truncated and non-committed (section 5). T says the gain arises where P gave no answer. It does not say that the answers R gives there are good.

### 3.2 H2: simple-baseline adequacy

**Statement.** AUTHORS-1500, thinking off under the authors' serving protocol, is not meaningfully worse than the configurations and harnesses that repair THINK-64: RESCUE-1500 in every cell, and the harnesses that GEPA selects.

**Estimand.** θ = accuracy of AUTHORS-1500 minus accuracy of the comparator, on the same rows.

**Primary endpoints, 13.**
- RESCUE-1500 as the comparator in each of the nine cells (9 endpoints).
- Each of the four GEPA runs' selected harnesses (clean and broken start, seeds 0 and 1) as the comparator, for Qwen3-1.7B-Longevity on the LongevityBench letter pool (4 endpoints). GEPA's harnesses are selected on the search partition, so their replication is prospective.

**Expected in advance:** the endpoint of Intern-S1-mini on GSM8K against RESCUE-1500 is expected to be inconclusive. Its planned adjusted power is 0.19, because AUTHORS-1500 and RESCUE-1500 disagree on about a third of the pilot rows there, and the margin is not widened for it.

**Non-inferiority margin δ = 0.05 (decided 2026-09-29).** The verdict follows section 4: **non-inferior** ("holds") if the lower bound of θ is above −δ; **fails** if the upper bound of θ is below −δ; inconclusive otherwise. "Holds" says that AUTHORS-1500 loses less than five points of accuracy against the comparator.

**Why 0.05,** from v0.5's margin and the pilot's variance, and without any pilot accuracy.
- **v0.5's margin was 0.10** on 170 primary-set rows in 105 components, with a planned power of 0.38 to 0.97, and it was not widened for the low power. The extension's test partition has 3,942 letter rows in 789 components (the rows flagged `v21_holdout` excluded), 799 MMLU-Pro items and 527 GSM8K items, so a margin half as wide can be tested.
- **The pilot's variance evidence uses parsed answers only** (computed with the scorer and `runner_checks.py` of 1.6 by `margin_basis.py`, saved under `runs/icml_ext/parse_audit/`, SHA256 `ff993e4c3f7846f949d7721548fb719342f3b7d2e025d2f760abd535f7550061`). The paired difference of correctness x is −1, 0 or +1, so its variance is at most P(x ≠ 0), which is at most d, the share of rows on which the two configurations' parsed answers differ (unparsed counted as one value). For AUTHORS-1500 against RESCUE-1500 on the pilot items (214 letter rows, 200 MMLU-Pro, 200 GSM8K), d is:

| Model | LongevityBench letters | MMLU-Pro | GSM8K |
|---|---|---|---|
| Qwen3-1.7B-Longevity | 0.164 | 0.060 | 0.005 |
| SmolLM3-3B | 0.056 | 0.040 | 0.085 |
| Intern-S1-mini | 0.000 | 0.020 | 0.325 |

- **Numerics set a floor.** Qwen3-1.7B-Longevity's letter answers flipped between the standard server at concurrency 1 and the batch-invariant server at concurrency 1 on 0% of thinking-off calls, 4.9% of THINK-512 calls and 4.9% of BUDGET-512-1500 calls (143 letter rows each), and between the standard server at concurrency 1 and 32 on 0.7%, 7.0% and 5.6%. Repeated runs at concurrency 1 never differed. A change of numerics alone can therefore move a thinking configuration's answers on about 3 to 7% of rows, so a margin much below 0.05 would be finer than the measurement's own stack noise. No pilot accuracy was used for either quantity.
- **Planned power** at true θ = 0 on the test partition (the rows flagged `v21_holdout` excluded), normal approximation, with d at the pilot's value. LongevityBench is given as two extremes: rows of a component share their outcome, or are independent. The adjusted column is the Bonferroni family of 13 endpoints (section 4).

| Model | LongevityBench letters, unadjusted / adjusted | MMLU-Pro | GSM8K |
|---|---|---|---|
| Qwen3-1.7B-Longevity | 0.93 to 1.00 / 0.72 to 1.00 | 1.00 / 1.00 | 1.00 / 1.00 |
| SmolLM3-3B | 1.00 / 1.00 | 1.00 / 1.00 | 0.98 / 0.85 |
| Intern-S1-mini | 1.00 / 1.00 | 1.00 / 1.00 | 0.52 / 0.19 |

- **Reading of the table.** With δ = 0.10 the adjusted power would be at least 0.87 in every cell. At δ = 0.05 it is high everywhere except Intern-S1-mini on GSM8K, where AUTHORS-1500 and RESCUE-1500 disagree on a third of the rows, so that cell is expected to be inconclusive, as stated above. **The power of the four GEPA endpoints is unknown in advance** (decided 2026-09-29; 8.3): it depends on how far a selected harness's answers differ from AUTHORS-1500's, which no calibration measured, since the harnesses do not exist yet. The table is the power of the RESCUE-1500 comparison only, and the harness endpoints may well be inconclusive.

### 3.3 H3: stack-level budget forcing

**Statement.** On a stack that offers a thinking budget, forcing the end of thinking at 512 tokens and then allowing an answer (BUDGET-512-1500) lowers truncation and raises the parse rate against capping thinking and answer together at 512 tokens (THINK-512).

**Estimands,** on all rows of a cell, paired: D_T = truncation rate of THINK-512 minus that of BUDGET-512-1500, and D_P = parse rate of BUDGET-512-1500 minus that of THINK-512.

**Minimal difference m = 0.05 (decided 2026-09-29),** the same five points as H2's margin. **Verdict** per cell, as v0.5's joint rule: **holds** if the lower bounds of both D_T and D_P are above m; **fails** if the upper bound of either is below m; inconclusive otherwise. **No room:** a cell in which the upper bound of the adjusted interval of THINK-512's truncation rate is below m cannot show a drop of m, so it is labelled "no room" and is not counted as a failure or a success. **No room takes precedence over "fails"** (decided 2026-09-29; 8.3): the rule is applied first, whatever the two intervals show, and the no-room cells are counted and reported per model.

**Primary endpoints, 9:** one joint claim per cell.

**Disclosure.** The pilot's truncation and parse rates of both configurations were seen per cell, so the direction of H3 was visible (0.2).

**Also reported (descriptive):** the same statistics in the seeded arm; the parse gain split into truncated and non-committed rows (section 5); RESCUE-1500 against BUDGET-512-1500 on both rates; and, for SmolLM3-3B, how many BUDGET-512-1500 answers the role-break rule empties.

**Planned power** (decided 2026-09-29, after Codex's review and again after its second review; 8.3 and 8.5). The table gives p, the power of each lower bound alone, that of D_T and that of D_P, at the family's adjusted level (Bonferroni family of 9; normal approximation; true difference D in both endpoints; d the share of rows on which the two configurations differ on the indicator; the rows flagged `v21_holdout` excluded). **The joint claim needs both bounds.** Whatever the dependence between the two estimates, its power lies between max(0, 2p − 1) and p: the lower end is the least that two events of probability p can jointly have, and the upper end is reached if they occur together. The range is in brackets where it is wider than a rounding. No joint simulation is run: a dependence would have to be assumed, and the pilot does not measure one.

| True difference, d | GSM8K test (527 items) | MMLU-Pro test (799 items) | LongevityBench letters test (3,942 rows), rows independent / rows of a component identical (789 components) |
|---|---|---|---|
| 0.10, 0.3 | 0.25 (0.00 to 0.25) | 0.42 (0.00 to 0.42) | 1.00 / 0.42 (0.00 to 0.42) |
| 0.10, 0.6 | 0.10 (0.00 to 0.10) | 0.17 (0.00 to 0.17) | 0.90 (0.80 to 0.90) / 0.17 (0.00 to 0.17) |
| 0.20, 0.3 | 1.00 | 1.00 | 1.00 / 1.00 |
| 0.20, 0.6 | 0.95 (0.91 to 0.95) | 1.00 (0.99 to 1.00) | 1.00 / 1.00 (0.99 to 1.00) |
| 0.30, 0.3 | 1.00 | 1.00 | 1.00 / 1.00 |
| 0.30, 0.6 | 1.00 | 1.00 | 1.00 / 1.00 |

**Reading.** Per bound, a true difference of 0.10 is reliably detectable only on the LongevityBench letters, and only if their rows behave independently. Jointly, whatever the dependence, a true difference of 0.20 is detected with power at least 0.91 in every cell (the lower end of the general range, smallest for GSM8K with d = 0.6) and a difference of 0.30 with power 1.00. A true difference of 0.10 is jointly detected with power at least 0.80 only on the letters with independent rows (1.00 at d = 0.3, and 0.80 to 0.90 at d = 0.6); in every other cell the general range starts at 0.00, so nothing is guaranteed there.

### 3.4 H4: defect injection

**Statement.** Six defects arose in v0.5's line of work: A, B1, B2, C, D and E, below. Each distorts what a harness-search pipeline reports. For each defect and model, H4 makes **one claim: prospective replication confirms the defect's distortion.** The reported result is the accuracy, on the letter pool, of a fixed configuration, the pipeline's start (for D, its gain over the start). The claim is that the defect moves that result by more than five points on the selection sample S, moves it by more than five points in the same direction on the check sample R, and moves it by the same amount on R as on S to within five points, so that a replication on R reproduces the distorted report and cannot reveal the defect (3.4.4). Nothing in the claim is selected from data. Five checks (per-call token reconciliation, trivial and strong trivial baselines, the simple configuration family, input reading, and served-model identity) are built to read the defects' own signatures. Their detection matrix is a demonstration by design, largely true by construction, and is descriptive (3.4.4).

The design follows `docs/icml_ext/FEASIBILITY.md`, section 4: a clean pipeline and defective variants that differ from it in exactly one component, and checks whose rules are fixed here. The defects are (A) the reference answer sent as an assistant turn, (B1) a gold fallback, (B2) unparsed answers scored as a letter, (C) a skewed split, (D) a broken starting configuration and (E) the tied/untied served-model inconsistency (Plan 8.25). B was one defect in the earlier versions and was split by the user's decision of 2026-09-29 (8.3). H4 concerns LongevityBench only, where all of them arose.

#### 3.4.1 Pipelines

A **pipeline instance** (defect, model) is a harness search and its report, run over the grid's outputs.
- **Start s.** Clean: THINK-1536, thinking on with a generous budget; for E, v0.5's CFG-THINK-1536-ORIG (3.4.2). Defect D: THINK-64. **The start is the fixed configuration that H4's claims report** (decided 2026-09-29; 8.5): nothing is selected in a claim.
- **Search space Ω** = {THINK-64, THINK-512, THINK-1536, RESCUE-1500, BUDGET-512-1500}. AUTHORS-1500, thinking off, is outside it, so it can act as the simple comparator that a search never considered, as v0.5's thinking-disabled setting did. Ω serves the selection below, which is descriptive.
- **Samples.** A selection sample S and a check sample R of LongevityBench rows, disjoint, without the rows flagged `v21_holdout` or `reading_exposed` (2.3). For B1, B2, D and the clean instance, S is the replication partition's rows (2,786, of which 1,990 in the letter pool) and R the test partition's (5,519, of which 3,942 in the letter pool). Defects A, C and E change the samples or the stack as 3.4.2 says.
- **Selection (descriptive).** c* is the member of Ω with the highest accuracy on S over the letter pool, ties to the earlier member in the order written above. If c* = s the pipeline reports no change. The selection and what depends on it (c*, the gains g_S and g_R, and resamples that repeat the selection) are descriptive and enter no claim (3.4.4): c* is selected on S, so acc_S(c*) and g_S are optimistic, and near-ties among Ω's members make c* differ between an instance and its clean counterpart and from one resample to the next (decided 2026-09-29; 8.5).
- **Report.** The pipeline reports c*, its accuracy on S and the gain g_S = acc_S(c*) − acc_S(s) (descriptive). **The reported quantity of H4's claims** is the accuracy of the pipeline's start on the letter pool: a_S = acc_S(s), and its check a_R = acc_R(s), the accuracy of the same fixed configuration on R (3.4.4). **For defect D it is the gain over the start,** g_S = acc_S(c*) − acc_S(s) and g_R = acc_R(c*) − acc_R(s), in which the selection cancels between D and its clean counterpart (3.4.4; decided 2026-09-29; 8.4).
- **Lock, and what "prospective" means here** (decided 2026-09-29; 8.5). Everything a claim rests on is fixed in this file: the start, the scoring rules, the samples and their definitions, the thresholds and the family. No claim selects anything, so there is nothing to lock beyond the evaluable pairs and the descriptive selections, which are computed from the replication data at the checkpoint (1.9) and written with their SHA256 before any call on the test partition. Replication is temporally prospective where R lies in the test partition, called after the checkpoint: B1, B2, D and E, whose S is the replication partition. It is not for A, whose two halves are both replication rows called in one pass, so that R is a disjoint half and not a later sample. **C is a fully prespecified retrospective split analysis:** it draws S and R from both partitions, so it is computed after the test calls, with rules fixed here, and it is not temporally prospective.

#### 3.4.2 Defects and their injection

- **A. Reference answer sent as an assistant turn** (v0.5's caller defect). New calls, since the request bytes change. A new module, `scripts/icml_ext/defects.py` (SHA256 `a2ad7e2eeb8ed68e90f533c32f499b0bac14fa5253eb2af1ab458d020826e6b0`, commit `64eed4b`), builds the request as the full message list of the row, including the release's final assistant message; the old callers stay unused.
  - **Sample:** 1,204 LongevityBench rows of the replication partition, in proportion to its task counts (344, 172, 344 and 344 rows of LB-0030, LB-0034, LB-0038 and LB-0042), drawn by whole component with seed 20261012 (172 components of seven rows: 1,200 is not a multiple of seven), and halved by component into S and R (86 components and 602 rows each; both halves are called in one pass). 70 of the 1,204 rows are flagged `v21_holdout` (35 in each half) and 7 `reading_exposed` (5 in half S and 2 in half R; 2.3), so the analysed sample is 1,127 rows: 562 in half S and 565 in half R, each in 81 components with analysed rows. The clean counterpart is the grid's own outputs on the same rows.
  - **Calls:** the five real grid configurations × three models = 18,060 calls at temperature 0, on all 1,204 rows; RESCUE-1500 is derived as usual.
  - **Log-only mode.** In this pass A1, A2 and A3 run on every request and record their outcome, and none stops the run. Every request's full message list and render SHA256 is still saved before it is sent, and every other check and gate applies. The pass has its own stage and marks each request defective. **Approved by the user on 2026-09-29,** since it sends reference answers to the models on purpose. It deliberately reproduces v0.5's defect, runs only on these rows and logs every call as usual. Its request form is read before the freeze on pilot rows (2.5).
  - **The reference of A1 to A3 is the clean render.** The defect module changes only the messages that go into the request body. The local render that A1, A2 and A3 compare against is the corrected caller's render of the row's clean messages, as in every other stage, and never a render of the defective list that is sent. A3 therefore compares the server's prompt-token count and prompt token IDs with the clean render's, and they differ on every call by the length of the reference turn. A test of the defect module checks that A3 fires on a defective request.
  - **Scope:** LongevityBench only. MMLU-Pro and GSM8K are not injected (decided 2026-09-29).
- **B1. Gold fallback** (as the repository's scorer did for LB-0042; split from the earlier B, 8.3). Offline: the clean outputs are rescored with LB-0042's gold letter set by the historical rule of `gold_letter` in `src/cloud_v2_1/scoring.py`: the option whose label matches "alive" or "living" for a survivor or "deceased" or "dead" for a decedent, and otherwise "B" if the follow-up says deceased and "A" if not. With this release's Yes and No labels the fallback always applies. Unparsed answers stay wrong, and every other task keeps the release's gold. The rule is re-implemented in the defect module, and a test imports the old `gold_letter` read-only, in the test only and with bytecode writing off, and compares it with the re-implementation on synthetic follow-ups and prompts. The samples are S = replication and R = test. **The size of the defect, counted before the freeze** (aggregates only; holdout-log entries #44 and #49): on the rows the analyses use (without the flagged rows, and in replication without the 7 reading-exposed rows of 2.3), the fallback gold differs from the gold derived from the question and follow-up on 408 of 796 LB-0042 rows in replication (51%) and on 794 of 1,577 in test (50%), because the order of the options varies by row. The fallback says A on 521 and 1,032 of those rows, and the derived gold says A on 407 and 788. The release's reference letter equals the derived gold on every one of them. **On S that is 408 of its 1,990 letter rows, a share of 0.2050 (0.2045 of 1,995 before the 7 reading-exposed rows were left out; B1 changes neither of the two LB-0042 rows among them); the evaluability rule of 3.4.4 asks how many of these rows the start parses** (on R, 794 of 3,942, 0.2014).
- **B2. Unparsed answers scored as A** (split from the earlier B, 8.3). Offline: the clean outputs are rescored by a scorer that never fails closed: an unparsed or conflicting letter answer is scored as the letter "A", on every letter task, with the release's gold. Parsed answers are scored as usual. The rule is re-implemented in the defect module and tested on synthetic inputs. The samples are S = replication and R = test.
- **C. Skewed split** (v21's assignment). Offline: the pooled LongevityBench rows of replication and test that are flagged neither `v21_holdout` nor `reading_exposed` (8,305 of 8,830) are re-assigned by v21's rule with its three targets, re-implemented from the loop of `scripts/cloud_v2_1/build_split.py`: components sorted by size, largest first and ties by component id, each going to the partition furthest below its target share of the rows to assign, with evolution 0.50, validation 0.30 and holdout 0.20 (evolution first on ties). Components come from all six NHANES tasks, computed as for the split (`src/cloud_v2_1/grouping.py`, read-only), and chain into one giant component that goes to evolution. **S and R are the two halves of the validation partition:** its components are sorted by component id, shuffled with `random.Random(20261016)`, the next seed of the consecutive series, and dealt alternately to S and R. This is how the defect arose in v0.5, whose replication ran on two shards of one skewed validation partition: S and R are alike, and both differ from the release. That loop sits inside `main()`, which writes under the v21 tree, so the old script is never imported or run: a test compares the re-implementation with a verbatim copy of the loop held in the test file, and checks that the copy still equals the lines of the old file, read as text. **C is a fully prespecified retrospective split analysis,** computed after the test calls from both partitions, and not temporally prospective (3.4.1).
- **D. Broken starting configuration.** Offline: the start is THINK-64 instead of THINK-1536; S = replication and R = test. The selection does not depend on the start (c* is chosen in Ω on S), so D leaves the selected configuration and its reported accuracy unchanged. What D changes is the reported gain g = acc(c*) − acc(s), which grows by the start's shortfall. **D's endpoint is that gain** (3.4.4), because D's harm in v0.5 was the reported gain of the repair over a broken start, not the accuracy level (decided 2026-09-29; 8.4).
- **E. One checkpoint, two effective models** (Plan 8.25), for Qwen3-1.7B-Longevity only. The FreeToken continuity runs (1.11) give both variants, and the pipeline uses v0.5's six configurations, with CFG-THINK-1536-ORIG as the start and the other five as the search space, in the order CFG-THINK-64-ORIG, B1, CFG-THINKING-FALSE-64-ORIG, CFG-NOTHINK-SUFFIX-64-ORIG, CFG-THINK-64-ANSWERONLY (ties go to the earlier). S is the replication rows and R the test rows, without the flagged rows. **The confirmatory instance serves the tied variant (v0.5's) on S and on R, as v0.5 did, and its clean counterpart serves the untied variant (the study model) on S and on R** (decided 2026-09-29; 8.5). D_S and D_R are then the tied-minus-untied distortions of the start's accuracy, CFG-THINK-1536-ORIG, on S and on R, and **E's confirmatory endpoint asks whether a consistently mis-served variant's result reproduces under replication:** the tied variant, served on S and on R alike, is the mis-served one, and the question is whether its distortion of the start's accuracy, measured on S, reappears on R. **A second instance, S on the tied variant and R on the untied one, is kept for the descriptive detection matrix only** (SMI and the other checks), against the same untied counterpart. It poses a different question, whether the checks notice a pipeline whose selection sample and check sample are served by different variants, and it is descriptive: no claim rests on it. AUTHORS-1500 is not run on FreeToken, so SCF2's panel member in the matrix's instance and in its clean counterpart is CFG-THINKING-FALSE-64-ORIG, v0.5's thinking-disabled configuration (decided 2026-09-29; 8.3).

#### 3.4.3 Checks and their rules (fixed in advance)

Each check is evaluated on a pipeline instance's records. "Fires" means that one of its rules holds. The parenthesised labels of the rules are the feasibility report's check labels (A1 to D3), not defect names. The rules are fixed here; their outcomes are descriptive (3.4.4).

- **PR, prospective replication.** It fires if either of two rules holds. **Gain rule:** c* ≠ s and the lower bound of g_R, the 95% percentile interval of acc_R(c*) − acc_R(s) (section 4), is at or below 0: the reported gain does not reproduce on R. **Level rule:** the 95% interval of acc_R(c*) − acc_S(c*) excludes 0, whether or not c* = s: the reported accuracy of the selected configuration does not reproduce on R. The level rule compares two disjoint samples, so its interval pairs the b-th resample of S with the b-th of R, each drawn with its own seed (4.1). It can fire when c* = s. It can also fire on a clean instance, since selecting c* on S makes acc_S(c*) optimistic, so the false alarms of each rule on the clean instances are reported separately. **PR's rules, and every interval that follows a selection on S, are descriptive labels and not tests** (decided 2026-09-29; 8.3): the selection makes acc_S(c*) and the gain g_S optimistic, and their intervals do not carry their nominal level. PR is a check on the selected gain and level, and it is not H4's claim (3.4.4).
- **TR, per-call token reconciliation (A3).** It fires if, on any call of the instance, the server's prompt-token count differs from the local count of the clean render, the corrected caller's render of the row's messages before the final assistant turn (in the defect-A pass too, where the request carries the reference turn), or (on vLLM) its prompt token IDs differ from the clean render's. For FreeToken only the count is compared.
- **TB, trivial and strong trivial baselines.** Per letter task t (LB-0030, LB-0034, LB-0042) and sample X ∈ {S, R}: chance is the mean of 1/k over rows, with k the number of options; the trivial constant is the gold letter most frequent in S (ties to the smallest letter), scored on X; the strong trivial baseline is the frequency of the most frequent gold letter in X itself, the oracle constant, which no deployable predictor can beat by construction. For LB-0038: the best constant age's exact-match rate is the frequency of the most frequent gold age in X. TB fires if any of these holds:
  - **TB1 (B5).** A strong trivial baseline exceeds 0.90 on a task in S or R.
  - **TB2 (C3).** For some task, the trivial constant chosen on S scores on R more than 0.05 away from its score on S.
  - **TB3 (A4).** On LB-0038, some configuration's exact-match rate exceeds three times the best constant age's, in S or R.
  - **TB4 (constant-equivalence).** On a letter task in S or R, a configuration has at least 50 unparsed or conflicting calls, and every one of them is scored correct exactly when the gold is one and the same constant letter: the scorer treats them as a constant predictor. Under fail-closed scoring these calls are all wrong, which matches a constant letter only if none of them has that letter as gold.
- **SCF, simple configuration family.** It fires if any holds:
  - **SCF1 (D1).** On S, the start's parse rate is below 0.90 or its truncation rate above 0.10.
  - **SCF2 (D2).** If c* ≠ s: acc_S(c*) is less than 0.05 above the best of three panel members on S: chance, the strong trivial baseline and AUTHORS-1500 (in E's instances, CFG-THINKING-FALSE-64-ORIG). For the letter pool, chance and the strong trivial baseline are the row-weighted means of the per-task values.
  - **SCF3 (D3).** If c* ≠ s and g_S > 0: the visibility part Δ_V of g_S (3.1, with P = s and R = c*, point estimate on S) is at least 80% of g_S.
- **IR, input reading.** It fires if any holds:
  - **IR1 (A1).** Any request of the instance has an assistant turn, or a last message that is not a user turn.
  - **IR2 (A2).** The gold screen hits on any request.
  - **IR3 (B1).** On any row, the scorer's gold is not among the gold derived from the question and follow-up (1.6), apart from the LB-0030 band-endpoint exception.
  - **IR4 (C1).** For X ∈ {S, R} against the release: a task's row share differs by more than 2 points from its release share; the LB-0042 deceased share or an LB-0030 band share differs by more than 2 points; or the standardised mean difference of the actual age exceeds 0.05.
  - **IR5 (C2).** A binary task has a class below 10% of its rows in S or R, or an LB-0030 band is absent from S or R.
- **SMI, served-model identity (for defect E only; a sixth check).** It fires if (i) a served directory's `config.json` declares tied word embeddings while its checkpoint's `lm_head.weight` differs from `model.embed_tokens.weight`, or (ii) on the same rows and request bytes the two variants' parsed answers differ on more than 1% of rows in some configuration. **Rule (ii) applies only where two variants of one checkpoint are served,** which is Qwen3-1.7B-Longevity alone (tied and untied, on FreeToken); SmolLM3-3B and Intern-S1-mini have one variant each (decided 2026-09-29; 8.3).

B3 and B4 of the feasibility report (the fallback counter and the scorer's unit tests) are properties of a fail-closed scorer and are absent by construction from the defective scorers of B1 and B2, so they are not counted as checks of the matrix.

#### 3.4.4 The detection matrix, false alarms and the endpoints

- **The detection matrix (descriptive; a demonstration by design).** Per (defect, model, check) two facts are recorded: whether the check fires on the defective instance, and whether it fires on the clean counterpart (below). The check **detects** the defect if it fires on the defective instance and not on the clean one, is **uninformative** if it fires on both, and **misses** the defect if it does not fire on the defective instance. **The matrix is largely true by construction** (decided 2026-09-29, after Codex's review; 8.3): TR, TB, SCF, IR and SMI were each built from the signature of one of the defects, and the defective instances carry it: the defect-A pass sends more tokens than the clean render, so TR fires; B1's gold is not the derived gold, so IR3 fires. It is reported to show that each check reads what it was built for. It supports no claim about detection in general, and no endpoint rests on it. What is empirical in it is the false alarms.
- **Clean counterparts.** For A, the grid's own outputs on the same rows, split into the same halves. For B1, B2 and D, the main clean instance, on the same replication and test rows. For C, the main clean instance, which is the same pooled rows split as the study's partitions. For E, the untied variant on both samples; E's confirmatory instance is the tied variant on both, and the instance with S tied and R untied belongs to the detection matrix only (3.4.2).
- **False alarms.** How often each check, and each of its rules, fires on the clean instances is reported per model: the main clean instance and the clean counterparts of A and E, and for PR the gain rule and the level rule separately.
- **Output of the matrix.** A defect-by-check matrix per model (the five checks, and SMI for E), naming the rules that fired; and, for every instance, c*, the reported gain g_S, its check g_R and the level difference acc_R(c*) − acc_S(c*) and the Γ of the gains, with their unadjusted intervals, labelled descriptive, next to the clean instance's.
- **Expected detections** (fixed now, and reported for every cell whether or not they hold): A by TR, IR1, IR2 and TB3; B1 by IR3; B2 by TB4; C by IR4, IR5 and TB1, and not by TB2 or PR, since S and R are alike; D by SCF1 and SCF3, SCF1 being uninformative where the clean start fails it too; E by SMI only; PR, by neither rule, by no defect. TB1, TB2, IR3, IR4 and IR5 read the pipeline's gold labels and split, not the models' outputs, so they give the same result in every model.

**The endpoint: does prospective replication confirm the defect's distortion?** (decided 2026-09-29, after Codex's review and again after its second review; 8.3 and 8.5). For an instance I (defect δ, model m) and its clean counterpart K, **the reported quantity is the accuracy, on the letter pool, of a fixed configuration: the pipeline's start s** (THINK-1536; for E, CFG-THINK-1536-ORIG), on S and on R: a_S = acc_S(s) and a_R = acc_R(s). No configuration is selected, so a claim does not depend on Ω's other members, on c*, or on how a selection behaves under resampling.
- **D_S = a_S(I) − a_S(K),** the defect's distortion of the reported accuracy on S; **D_R = a_R(I) − a_R(K),** its distortion on R; and **Γ = D_R − D_S.** ±0.05 is H2's margin and H3's minimal difference.
- **For defect D the reported quantity is the gain over the start,** g = acc(c*) − acc(s) on S and on R, with s = THINK-64 for D and THINK-1536 for K (decided 2026-09-29; 8.4): D_S = g_S(I) − g_S(K), D_R = g_R(I) − g_R(K) and Γ = D_R − D_S. **The selection cancels.** D and K share Ω and S, and c* does not depend on the start, so in every resample both select the same c*, and D_S = acc_S(THINK-1536) − acc_S(THINK-64), the difference of the two starts' accuracies, and D_R is the same difference on R. The claim for D is computed from those differences, with no selection. On the accuracy of the selected configuration D's distortion would be exactly zero and would say nothing about the defect; D's harm in v0.5 was the reported gain of the repair over a broken start, not the accuracy level.
- **The claim, one per defect and model: "prospective replication confirms the defect's distortion".** It **holds** if (i) the adjusted interval of D_S lies wholly outside ±0.05, (ii) the adjusted interval of D_R lies wholly outside ±0.05 with the same sign as D_S (the sign of D_S's point estimate), and (iii) the adjusted interval of Γ lies within ±0.05. It **fails** if any of the three intervals lies wholly on the other side of its boundary: D_S's wholly within ±0.05; D_R's wholly within ±0.05, or wholly outside it with the opposite sign; or Γ's wholly outside ±0.05. It is **inconclusive** otherwise. An interval that fails decides the claim even if another is still open. **For E,** the claim asks whether a consistently mis-served variant's result reproduces under replication: the tied variant is served on S and on R alike, and D_S and D_R are its distortion of the start's accuracy, tied minus untied. The S-tied/R-untied pipeline of the detection matrix (3.4.2) asks a different question, is descriptive, and no claim rests on it.
- **An intersection test.** The claim holds only if all three intervals clear their boundaries, each at the family's adjusted level 0.025/16 (4.2), so it needs no further correction, and the adjustment then controls the family-wise error rate of the "holds" verdicts, that is, the chance that any claim is wrongly said to hold. **The guarantee covers "holds" only.** "Fails" is a descriptive label and not a test: a claim can fail on any one of its three intervals, so nothing bounds the chance of a wrong "fails", and a claim that fails is not evidence that the distortion is absent; "inconclusive" says only that the intervals cannot tell. **Material** (D_S's adjusted interval excludes 0) and the **stability label** of Γ (stable: its interval within ±0.05; not stable: wholly outside it; inconclusive: neither) are reported beside the claim as **descriptive facts** about the same intervals. They decide nothing.
- **Resamples.** The intervals follow 4.1, on the units of the letter pool: each instance's start accuracy is recomputed on every resample of its units, and nothing else. Where the instance and its clean counterpart share the rows of S and R, one resample of the units is applied to both, so that D_S and D_R are paired: A (against the grid's outputs on the same rows), B1, B2 and D (against the main clean instance) and E (against the untied variant). Where they do not, the two are resampled independently, each with its own seed: C, whose S and R are the halves of the validation partition and differ from the clean instance's rows. Γ combines S and R, which are disjoint, so the b-th resample of S is paired with the b-th of R, each drawn with its own seed.
- **Family.** **H4's Bonferroni family is fixed at 16,** the largest number of endpoints there can be (A, B1, B2, C and D in each of three models, and E in Qwen3-1.7B-Longevity), **whatever is evaluable and whatever S shows** (decided 2026-09-29; 8.5): the three intervals of every claim use the adjusted level 0.025/16 (4.2), the family is never sized from S, and the number of claims actually made, e, is reported beside it. **One rule decides evaluability, with bounds computed without accuracy:** a (defect, model) pair is evaluable if the largest distortion the defect's mechanism can cause on S exceeds 0.05, the band of the claims. Each row moves the accuracy by at most one row, so the bound is a share of S's letter rows, computed from parse indicators, gold-change indicators and parsed answers alone. **A:** 1, since the leaked reference can change any row. **B1:** the share of the letter pool that the start parses and whose gold B1 changes, because only those rows can change correctness (an unparsed answer stays wrong in both scorings, and a row whose gold is unchanged is scored as before); it is exact (B1 changes the gold of 0.2050 of the pool, counted in 3.4.2), and the product of the start's parse rate and that share, which equals it only if parsing does not depend on which rows B1 changes, is reported beside it as a descriptive fact. **B2:** the share of the letter pool that the start leaves unparsed or conflicting and whose gold is A, because B2 scores those answers as the letter A, so only those rows can go from wrong to correct, and only where the gold is A; it is exact as well, and equals B2's distortion of the start's accuracy (the product of the unparsed share and the gold-A share is descriptive). **D:** the share of the letter pool on which the two starts' parsed answers differ, THINK-64 against THINK-1536, an unparsed or conflicting answer counting as one value, because the accuracy of two starts can differ only on those rows; this replaces the SCF1 rule of the earlier drafts, and SCF1 stays a descriptive check. **E:** the same share for the tied and untied variants' parsed answers of CFG-THINK-1536-ORIG, in Qwen3-1.7B-Longevity only, the one model with two served variants. **C** is the one stated exception, always evaluable, because its mechanism changes the sample and has no row-level bound. The rules read the clean instance and the defective one; for B1 the start must parse the same rows in both (B1 changes the gold and not the parsing), and for B2 the gold must be the release's in both; the analysis stops if not. A bound of exactly 0.05 is not above it. A pair whose bound does not exceed 0.05 is **reported as not evaluable, with its bound, and not as failing,** and the bounds of every pair are reported, evaluable or not. **e lies between 6 and 16:** A and C are evaluable in all three models (6), and E, B1, B2 and D may each fail. B1 and B2 can both fail in one model, since B2's bound needs the rows the start leaves unparsed to have gold A (B1's bound is at least the changed share less the unparsed share, but B2's is not tied to the unparsed share alone), and D can fail with them where THINK-64 gives the start's own answers. The evaluable pairs and their bounds are computed at the checkpoint (1.9) from the replication data (S) and are recorded before the first test call.
- **Not evaluable.** A pair that is not evaluable is reported as not evaluable, with its bound. It makes no claim, is neither true nor false, and does not change the family, which stays 16. A defect that is not evaluable in any model, which can happen to B1, B2, D and E, is reported as such.
- **Descriptive: the selection and what depends on it** (decided 2026-09-29; 8.5). For every instance, with resamples that repeat the selection on the resampled S: c*; the accuracy acc_S(c*) and its check acc_R(c*); the gain g_S = acc_S(c*) − acc_S(s) with its unadjusted 95% interval, and its check g_R; the differences between the defective instance's results and the clean one's, on S and on R, for the accuracy and for the gain, and the Γ of each difference, each with an unadjusted 95% interval. All are labelled descriptive, for two reasons. c* is selected on S, so acc_S(c*) and g_S are optimistic and their intervals do not carry their nominal level. And near-ties among Ω's members make c* differ between a defective instance and its clean counterpart, and from one resample to the next, so that a difference of two selected results reflects the selection as well as the defect. None of it enters a claim.
- **Expected in advance,** reported whether or not it holds. **The evaluable pairs.** The family is 16 whatever happens; what is expected is e, the number of claims made. From the pilot's calibration calls of THINK-1536 (temperature 0, batch-invariant server) on its 214 letter rows, where every bound can be computed without accuracy (`runs/icml_ext/parse_audit/evaluability_bounds_pilot.py`, whose SHA256 values are in 8.5; the pilot rows hold no v21 holdout row), the bounds in Qwen3-1.7B-Longevity, SmolLM3-3B and Intern-S1-mini are: **B1** 0.201, 0.098 and 0.028 (the start parses and B1 changes 43, 21 and 6 of the rows), against products of the marginals of 0.201, 0.066 and 0.030; **B2** 0.000, 0.196 and 0.276 (the start leaves 0, 42 and 59 rows unparsed with gold A; its parse rates are 1.000, 0.327 and 0.150); **D** 1.000, 0.327 and 0.150 (THINK-64 parses none of the 214 rows in any model, so the two starts differ on the rows the start parses); and **E**, in Qwen3-1.7B-Longevity, 0.159 (the FreeToken continuity runs on the same rows: the tied and untied variants both parse all 214 rows and give different answers on 34). Every bound exceeds 0.05 but two: B1 in Intern-S1-mini and B2 in Qwen3-1.7B-Longevity are not evaluable, so **e would be 14 of the 16:** five claims in Qwen3-1.7B-Longevity (A, B1, C, D and E), five in SmolLM3-3B (A, B1, B2, C and D) and four in Intern-S1-mini (A, B2, C and D). **S has no calls before the freeze, so S's own bounds cannot be computed:** the pilot's values are the expectation for S, and for B1, whose ingredient the split gives (S's changed-gold share, 0.2050), the product of the pilot's parse rate and that share is stated as an approximation, labelled as such: 0.205, 0.067 and 0.031, with the same evaluability. The product can be off, as SmolLM3-3B shows (0.098 against 0.066). The closest call is B1 in Intern-S1-mini: its start parsed 6 of the 43 rows that B1 changes, and the band needs 11 of the pilot's 214 rows (on S, 100 of the 408 rows that B1 changes). **A, B1 and C** act alike on S and R, so where D_S clears the band the claim is expected to be confirmed, or to be inconclusive where the intervals are too wide; which of them clear the band is what the study measures, and H4 has no planned power (4.3). **B2,** where it is evaluable, moves the start's accuracy by exactly its bound, the share that the start leaves unparsed with gold A, so in SmolLM3-3B and Intern-S1-mini, where that share was 0.196 and 0.276 in the pilot, it can be large. **E** asks whether a consistently mis-served variant's result reproduces under replication: whether the tied variant's start accuracy differs from the untied variant's by more than five points on S and on R alike. The two variants differ in the output layer (1.2: the stored lm_head differs from the embedding by a relative Frobenius norm of 0.0497), and on the pilot's rows their parsed answers differ on 0.159 of the letter pool, which bounds the distortion; the pilot did not measure the difference in accuracy against gold, and no expectation is stated on its size within that bound. **D:** D_S and D_R are the clean start's accuracy less THINK-64's, and THINK-64 parsed nothing on the pilot's letters in any of the three models (8.2), so D_S and D_R are the clean start's own accuracy on S and on R, well above the band wherever the start works. The claim then rests on Γ, the clean start's accuracy on R minus its accuracy on S (with THINK-64 at zero). The sampling error of that difference alone (about 0.014 for an accuracy near 0.5 on 1,990 and 3,942 letter rows, before clustering) gives an adjusted interval about ±0.04 wide (±0.041) in the family of 16, so the claim holds only when the point estimate is within about 0.01 of 0, which even with no true difference between the partitions happens about half the time (0.50); otherwise it is inconclusive, and it fails only if the start's accuracy differs between the partitions by more than about 0.09. These are rough figures and not a planned power (4.3).

### 3.5 Primary endpoints

| Hypothesis | Primary endpoints | Count | Multiplicity family |
|---|---|---|---|
| H1 | T with its gain gate, (P, R) = (THINK-512, AUTHORS-1500), in each of the 9 cells | 9 | H1 |
| H2 | θ against RESCUE-1500 in 9 cells, and against each of the 4 GEPA harnesses on the LongevityBench letters of Qwen3-1.7B-Longevity | 13 | H2 |
| H3 | (D_T, D_P) jointly, in each of the 9 cells | 9 | H3 |
| H4 | For each evaluable (defect, model): does prospective replication confirm the defect's distortion of the reported accuracy of the start (for D, of the reported gain over the start)? (3.4.4) | at most 16 claims, in a family fixed at 16 | H4 |

Everything else is descriptive (3.6, section 5): it gets estimates and intervals but no verdict, and it supports no claim. The sanity checks of 3.1 and the detection matrix of 3.4.4 are descriptive too.

### 3.6 Descriptive analyses

- **Greedy versus seeded sampling** (Qwen3-1.7B-Longevity and Intern-S1-mini; THINK-64, THINK-512, THINK-1536, BUDGET-512-1500): per configuration and cell, the paired difference (seeded minus temperature 0) in accuracy, parse rate and truncation, with 95% intervals, and H1's and H3's statistics recomputed on the seeded outputs.
- **Tied versus untied** (FreeToken continuity, v0.5's six configurations, 8,830 rows): per configuration, tied minus untied in accuracy and parse rate with 95% intervals, the share of rows with identical parsed answers, and an exact McNemar test on the discordant rows, all descriptive. The context cap of 1.3 is reported with them.
- **Non-commitment.** Per model, configuration and cell: the parse rate, the truncation rate, and the non-commitment rate among all rows and among calls that ended with `stop`.
- **GEPA candidates.** The counts of proposals, accepted candidates and selected harnesses that contain `/think` or `/no_think`; refused proposals by reason; metric calls and proposals per run; the selected texts' lengths; and each selected harness's valset score against its replication and test accuracy.
- **All configurations.** Accuracy, parse rate, truncation, prompt and completion tokens and time per call in every cell; LB-0038's mean absolute error next to the constant medians' (the non-oracle median taken from the other partition and the oracle median of its own, as in `docs/paper_review/TRIVIAL_BASELINE_DEFINITIONS.md`) and its exact-match rate; the four LongevityBench tasks separately.
- **H1 and H2 beyond the primary set.** H1's statistics for THINK-64 against AUTHORS-1500 (the sanity checks), RESCUE-1500, THINK-512, THINK-1536 and BUDGET-512-1500, and for THINK-512 against RESCUE-1500, THINK-1536 and BUDGET-512-1500; θ of AUTHORS-1500 against THINK-512, THINK-1536 and BUDGET-512-1500; and θ against each GEPA harness on the replication partition.
- **Serving.** Split disagreements, role-break counts per model and configuration, and FreeToken's B1 second-call rate.
- **H4's detection matrix, false alarms and reported gains** (3.4.4): every check's and rule's false-alarm rate on the clean instances, and the selected gains g_S and g_R with their unadjusted intervals and the Γ of the gains, next to the clean instances' (descriptive).

## 4. Statistics

### 4.1 Units, bootstrap, seeds and intervals

- **Unit.** LongevityBench: the participant component (399 in replication and 789 in test once the rows flagged `v21_holdout` or `reading_exposed` are excluded, 420 and 842 with them; from the split file). MMLU-Pro and GSM8K: the item. The rows of a component are strongly related, so the interval is on components, as in v0.5. A row-level McNemar test may be shown, as a description only.
- **Resampling.** For each resampling cell, the partition with the model and the benchmark pool, draw B = **50,000** resamples of its units with replacement: `numpy.random.default_rng(seed).multinomial(n, [1/n] * n, size=B)`, generated in blocks of 5,000 resamples in order, with n the number of units. A unit drawn k times contributes its rows k times. Every contrast of the cell, and every configuration in it, uses the same resample, so contrasts are paired. The analysis records the numpy version (2.2.6 in the local analysis environment).
- **Seeds.** `seed = int(sha256("4242|{partition}|{model}|{pool}").hexdigest()[:8], 16)`, with 4242 as in v0.5. For H4's pipeline instances the string is `"4242|{label}|{model}|{sample}"`, with sample S or R and the label the defect (A, B1, B2, C, D or E) or, for a clean counterpart, `clean` (the main clean instance), `clean/A` or `clean/E` (the clean counterparts on A's and E's own samples). An instance whose rows are its clean counterpart's takes the counterpart's resamples (3.4.4); C takes its own. The level rule of PR, and Γ of 3.4.4, pair the b-th resample of S with the b-th of R, drawn independently with these two seeds. The analysis code lists every resampling cell; its SHA256 is recorded before the first main call.
- **Percentile intervals.** The B statistics are sorted ascending, indexed from 0. For a two-sided tail probability q, the lower bound is the value at index floor(B·q) − 1 and the upper bound the value at index ceil(B·(1 − q)) − 1, clamped to 0 and B − 1. At B = 10,000 and q = 0.025 these are v0.5's indices 249 and 9,749; at B = 50,000 and q = 0.025 they are 1,249 and 48,749.
- **What is reported.** Every estimate carries the **95% interval (q = 0.025), unadjusted**. Each primary endpoint's verdict uses the **adjusted interval** of 4.2.

### 4.2 Multiplicity (decided 2026-09-29)

**Bonferroni within each hypothesis family,** at family-wise two-sided level 0.05, so an endpoint's adjusted interval has q = 0.025 / m.

| Family | Endpoints m | q | Interval level | Lower and upper index at B = 50,000 |
|---|---|---|---|---|
| H1 | 9 | 0.002778 | 99.44% | 137 and 49,861 |
| H2 | 13 | 0.001923 | 99.62% | 95 and 49,903 |
| H3 | 9 | 0.002778 | 99.44% | 137 and 49,861 |
| H4 | 16, fixed: A, B1, B2, C and D in three models and E in one, whatever is evaluable | 0.025 / 16 = 0.0015625 | 1 − 0.05 / 16 = 99.69% | 77 and 49,921 |

- The four hypotheses are separate claims, each reported on its own, so the error rate is controlled within each and no claim spans families. H3's joint claim, and H4's three intervals per claim (D_S, D_R and Γ), need each of their estimates to clear its boundary, an intersection test, so each uses the family's adjusted level and needs no further correction. H4's family is fixed at 16, the largest number of endpoints, whatever is evaluable, so it is not sized from S (3.4.4). The guarantee covers the "holds" verdicts only; "fails" is a descriptive label (3.4.4).
- Bonferroni is chosen over Holm because the verdicts are interval-based (Holm gives adjusted p-values, not intervals). Its cost is real but bounded: at m = 13 the interval is 47% wider than an unadjusted one (z of 2.89 against 1.96) and at m = 9 it is 41% wider (z of 2.77), which the power tables of 3.2 and 3.3 include; H4's family, 16 whatever is evaluable, is 51% wider (z of 2.96), and one correction across all 47 endpoints (9 + 13 + 9 + 16), an open decision (section 8), would add another 11% over m = 16 (z of 3.27).

### 4.3 Verdict rules (as v0.5)

- **Holds** if the lower bound of the adjusted interval is above the boundary; **fails** if its upper bound is below the boundary; **inconclusive** if the interval contains the boundary. The boundaries: T at 0, with the gate that the lower bound of Δ, from the same resamples and the same adjusted level, is above 0 (H1); −δ = −0.05 for θ (H2); +m = +0.05 for both D_T and D_P (H3).
- **Gating.** Only H1's own gate exists. There is no gate between hypotheses.
- **H4's claim and its rules** (3.4.4). One claim per evaluable (defect, model), "prospective replication confirms the defect's distortion": it **holds** if the adjusted interval of D_S lies wholly outside ±0.05, that of D_R wholly outside ±0.05 with D_S's sign, and that of Γ = D_R − D_S within ±0.05; it **fails** if any of the three lies wholly on the other side of its boundary; it is **inconclusive** otherwise. The three intervals are at the family's adjusted level, an intersection test (4.2). Material (D_S's interval excludes 0) and the stability label of Γ are descriptive facts. For D, D_S, D_R and Γ are those of the reported gain over the start. H4 has no planned power: the size of each distortion is what it measures, and it is unknown in advance.
- **Replication.** Every verdict on the test partition is labelled replicated, not replicated or inconclusive replication against the replication partition's verdict (3.0).
- **Planned power** for H2 and H3 is in 3.2 and 3.3. **For H1** it is below, first for the primary endpoints and then, apart, for the sanity checks. The inputs are the pilot's joint parse shares of P and R (v: only R parses, b: both, l: only P) and d_B, the share of the rows both parse on which the parsed answers differ (`h1_pilot_shares.py`; no gold), and two assumed scenarios that are not pilot accuracies. **S1:** R is right on half of the rows only it parses and P on half of those only it parses, and neither is better on the rows both parse. **S2:** both are right on 0.3 of those rows, and R is better than P by 0.02 on the rows both parse, capped at d_B. Each table gives the power of the gate (the lower bound of Δ above 0) and of T > 0 on the test partition, at the adjusted level of H1's family of 9 (`prereg_power_h1_v3.py`, normal approximation, the rows flagged `v21_holdout` excluded; LongevityBench letters at the conservative extreme in which the rows of a component share their outcome).

**H1's primary endpoints: THINK-512 against AUTHORS-1500 in the nine cells (the family of 9).**

| Model, cell | v / b / l | d_B | S1: gate / T | S2: gate / T |
|---|---|---|---|---|
| Qwen3-1.7B-Longevity, LongevityBench letters | 0.000 / 1.000 / 0.000 | 0.164 | 0.00 / 0.00 | 0.08 / 0.00 |
| Qwen3-1.7B-Longevity, MMLU-Pro | 0.060 / 0.940 / 0.000 | 0.069 | 0.50 / 0.03 | 0.81 / 0.00 |
| Qwen3-1.7B-Longevity, GSM8K | 0.000 / 0.995 / 0.000 | 0.005 | 0.00 / 0.00 | 0.13 / 0.00 |
| SmolLM3-3B, LongevityBench letters | 0.220 / 0.103 / 0.033 | 0.136 | 1.00 / 1.00 | 1.00 / 0.60 |
| SmolLM3-3B, MMLU-Pro | 0.645 / 0.115 / 0.025 | 0.174 | 1.00 / 1.00 | 1.00 / 1.00 |
| SmolLM3-3B, GSM8K | 0.210 / 0.725 / 0.040 | 0.055 | 0.98 / 0.52 | 0.96 / 0.00 |
| Intern-S1-mini, LongevityBench letters | 0.584 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| Intern-S1-mini, MMLU-Pro | 0.900 / 0.100 / 0.000 | 0.250 | 1.00 / 1.00 | 1.00 / 1.00 |
| Intern-S1-mini, GSM8K | 0.550 / 0.450 / 0.000 | 0.756 | 1.00 / 0.45 | 1.00 / 0.06 |

- **Reading of the primary table.** Where AUTHORS-1500 makes rows visible, the gate has power 0.96 to 1.00. T has power 1.00 in both scenarios for Intern-S1-mini on the letters and MMLU-Pro and for SmolLM3-3B on MMLU-Pro, and for SmolLM3-3B on the letters 1.00 in S1 and 0.60 in S2. T is weakly powered where many rows are parsed by both and the two configurations' answers differ on them: SmolLM3-3B on GSM8K (0.52 in S1 and 0.00 in S2; b 0.725) and Intern-S1-mini on GSM8K (0.45 in S1 and 0.06 in S2; b 0.450, and answers that differ on 0.756 of those rows). Those two cells are expected to be inconclusive on T. In S2 T sits at or near its boundary in the GSM8K cells, where b is large and v small.
- **Qwen3-1.7B-Longevity.** With almost nothing to make visible (v of 0.000, 0.060 and 0.000), T has power 0.00 to 0.03 and the gate 0.00 to 0.81 (0.50 in S1 and 0.81 in S2 for MMLU-Pro, where S2 assumes R better on the rows both parse). The cells are expected to fail the gate, or to give "quality matters".

**H1's sanity checks: THINK-64 against AUTHORS-1500 in the same nine cells, at the same level and outside the family.**

| Model, cell | v / b / l | d_B | S1: gate / T | S2: gate / T |
|---|---|---|---|---|
| Qwen3-1.7B-Longevity, LongevityBench letters | 1.000 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| Qwen3-1.7B-Longevity, MMLU-Pro | 0.340 / 0.660 / 0.000 | 0.000 | 1.00 / 1.00 | 1.00 / 1.00 |
| Qwen3-1.7B-Longevity, GSM8K | 0.010 / 0.985 / 0.000 | 0.000 | 0.13 / 0.13 | 0.07 / 0.07 |
| SmolLM3-3B, LongevityBench letters | 0.322 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| SmolLM3-3B, MMLU-Pro | 0.760 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| SmolLM3-3B, GSM8K | 0.935 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| Intern-S1-mini, LongevityBench letters | 0.584 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| Intern-S1-mini, MMLU-Pro | 1.000 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |
| Intern-S1-mini, GSM8K | 1.000 / 0.000 / 0.000 | n/a | 1.00 / 1.00 | 1.00 / 1.00 |

- **Reading of the sanity table.** The gate and T have power 1.00 in both scenarios in the eight cells named in 3.1. In Qwen3-1.7B-Longevity on GSM8K the power is 0.13 in S1 and 0.07 in S2, which is why that cell is expected to fail the gate.
- **Reproduction.** The figures of 3.2 and 3.3 are reproduced by `prereg_power_v3.py` (SHA256 `090e20ec66bb9ad743cda178cd900a5b923b33dbb14ac97cef1b9e9e065dd1d5`), and H1's by `prereg_power_h1_v3.py` (SHA256 `0b3730a9d5dcca3e673fc3a6468b507953d531abdb5b75b6458ac8613691f3bc`), which reads the output of `h1_pilot_shares.py` (SHA256 `5aff80c5f7dc8effbf0bb33e1b5cb0eb35a3e467c0a08667cd6be6e3810ddba9`), all saved under `runs/icml_ext/parse_audit/` with their outputs. The third versions give the second versions' per-bound and H1 figures exactly; they differ in H3's joint range (the general bounds of 3.3) and in listing H1's primary endpoints and sanity checks apart. The first versions (`prereg_power.py`, `prereg_power_h1.py`) and the second (`prereg_power_v2.py`, `prereg_power_h1_v2.py`) are superseded and quote nothing here.

### 4.4 Analysis code

The analysis is written and tested on synthetic data before the first main call, and run on outputs only after the test calls. The replication analysis uses the same code. Its files are `scripts/icml_ext/analysis_stats.py` (SHA256 `e6a2c4dc08b7559d1ac5c7effefcf882a513bb934df21df7fcc597abaae06695`, commit `c5b7ce4`), `analysis_records.py` (`7507fd6ce225e6069680e7a582e024206e6e3cfbaf33ab2b631f20e47be0de6f`, commit `e8adcdf`), `analysis_h4.py` (`2f5a82e74d18f85d99374fc5b0583aab8f23c9c2d3272a0b33fb8750b05d1b77`, commit `f6c90b3`) and `analysis_run.py` (`d92ebfe216fbcb8bbdebba6503eb4ae223684eaf8a3ffd47a20ad2720b42baa7`, commit `e8adcdf`); the defect module's are in 3.4.2. The analysis reads the items through `runner_items.py` (`mark_reading_exposed` and `excluded`, 2.3), which is part of the runner's files in the run identity. All of them are recorded in the run identity, and the freeze records the values at that time. Any later change follows 6.4.

### 4.5 Constants fixed in this document

| Constant | Value | Where |
|---|---|---|
| B, bootstrap seed base | 50,000; 4242 | 4.1 |
| Family-wise level | 0.05 per hypothesis family | 4.2 |
| Non-inferiority margin δ (H2) | 0.05 | 3.2 |
| Minimal difference m (H3) | 0.05 | 3.3 |
| Visibility share (H1, SCF3) | 0.8 | 3.1, 3.4.3 |
| TB1, constant predictor | above 0.90 | 3.4.3 |
| TB2, transfer | 0.05 | 3.4.3 |
| TB3, exact-match ratio | 3 | 3.4.3 |
| TB4, constant-equivalence | at least 50 unparsed or conflicting calls | 3.4.3 |
| SCF1, start sanity | parse at least 0.90, truncation at most 0.10 | 3.4.3 |
| Evaluability band | a (defect, model) pair is evaluable only if the largest distortion its mechanism can cause on S, computed without accuracy, exceeds 0.05: A, 1; B1, the share of the letter pool that the start parses and whose gold B1 changes; B2, the share that the start leaves unparsed or conflicting and whose gold is A; D, the share on which the two starts' parsed answers differ (unparsed counted as one value); E, the same for the two variants, in Qwen3-1.7B-Longevity only; C is the one exception, always evaluable | 3.4.4 |
| SCF2, panel margin | 0.05 | 3.4.3 |
| IR4, balance | 2 points; SMD 0.05 | 3.4.3 |
| IR5, minority class | 10% | 3.4.3 |
| SMI(ii), answer difference | 1% of rows | 3.4.3 |
| PR, level rule | 95% interval of acc_R(c*) − acc_S(c*) excludes 0 | 3.4.3 |
| H4 claim's band (D_S, D_R and Γ) | ±0.05 | 3.4.4 |
| H4 family | 16, fixed, whatever is evaluable | 3.4.4, 4.2 |

## 5. Sensitivity analyses

Each is descriptive: it repeats the primary endpoints' statistics with the intervals of 4.1 next to the primary result, and says whether a verdict would change. None adds a claim.

1. **Strict scorer** (descriptive). Every primary endpoint and descriptive analysis recomputed with the strict scorer (`stopped` false for every call, `scoring.py` `957905d3…`). The difference between the two scorers' parse rates is reported per cell and configuration.
2. **Never-called rows only** (descriptive). The analyses restricted to the never-called rows of the replication and test partitions (543 rows, of which 310 on the letter tasks). It is **descriptive only** because these rows skew young and alive (2.3). The composition is always reported with it: task counts, the LB-0030 mean age and the LB-0042 deceased share, next to the whole partition's.
3. **Truncation separated from non-commitment** (descriptive). Wherever a parse rate or a gain is decomposed, the unparsed rows are split into truncated (finish reason `length`) and non-committed (ended with `stop`, no answer read). This applies to H1 (P's unparsed rows, and V and L), to H3 (the parse gain) and to every table of parse rates. The pilot found that SmolLM3-3B and Intern-S1-mini often end without a single answer on LongevityBench even when nothing is cut, so the two must not be merged. A finer sorting of the non-committed calls by reading, as the pilot's parse audit did, stays local and descriptive.
4. **Flagged rows included** (descriptive). The primary endpoints, and H4's endpoints, recomputed with the rows flagged `v21_holdout` and the 7 rows flagged `reading_exposed` (2.3) included, that is on every row of the partitions. The `v21_holdout` rows' v0.5 outputs are known (0.2), and the 7 other rows' reference answers could be recovered from an upload (2.3), which is why the primary analyses leave them out. The analysis puts both kinds back together and does not separate them; the 7 rows are the smaller part by far (7 of the replication partition's 2,940 LongevityBench rows, against 147 flagged `v21_holdout`).
5. **v0.5's pool** (descriptive). The LongevityBench cells restricted to LB-0030 and LB-0034, as v0.5's classification pool, and each of the three letter tasks alone.
6. **Pooled replication and test** (descriptive). The primary endpoints on the two partitions together (1,188 components once the flagged rows are excluded).
7. **Role-break rule** (descriptive). The pilot's SmolLM3-3B BUDGET-512-1500 calls begin with a start-of-turn marker after the forced end of thinking, and the rule changes that cell's parse rates a great deal (on the pilot's LongevityBench rows the parse rate was 0.263 with no cut, 0.207 with the rule and 0.147 with the first version's cut). Every primary endpoint is recomputed with the cut disabled (markers only removed) and with the first version's cut at every marker.
8. **Real against derived rescue** (descriptive). On the verification subset (1.4), the real and derived RESCUE-1500 are compared; if the real sequence was run for a model, the derived outputs are the sensitivity analysis.

## 6. Runtime, budget, stopping and deviation rules

### 6.1 Runtime and budget estimate

The estimate uses the pilot's measured throughput on the batch-invariant server at concurrency 32 (Qwen3-1.7B-Longevity 2,154 completion tokens per second, SmolLM3-3B 1,320, Intern-S1-mini 878) and the pilot's mean completion tokens per cell, and FreeToken's 1.58 s per row over its seven calls at concurrency 1.

| Part | Calls | GPU-hours |
|---|---|---|
| Grid, temperature 0: 3 models × 5 configurations × 10,819 items | 162,285 | 19.4 (Qwen3-1.7B-Longevity 1.1, SmolLM3-3B 7.0, Intern-S1-mini 11.3) |
| Seeded arm: 2 models × 4 configurations × 10,819 items | 86,552 | 10.9 |
| Rescue verification: 3 models × 300 items, two calls each at most | at most 1,800 | 0.1 |
| Determinism recheck: 3 models × 200 items × 3 configurations | 1,800 | 0.2 |
| Defect-A pass: 3 models × 5 configurations × 1,204 rows | 18,060 | 2.3 |
| FreeToken continuity: 8,830 rows × 7 calls × 2 variants | 123,620 | 7.8 |
| GEPA search: 4 runs of 6,000 metric calls, and at most about 975 proposals each | about 24,000 task calls, and at most about 3,900 proposals | at most 13.8 to 20.8 |
| GEPA harness evaluation: 4 harnesses × 6,307 rows | 25,228 | 0.1 |
| **Total** | **about 443,000 task calls, and the proposals** | **at most about 55 to 62** |

- **Instance time** is about four days, with server starts, start checks, copies back and the checkpoint. The user keeps the instance running during the runs (Plan 8.22).
- **The largest uncertainty** is the GEPA arm: the proposals' number depends on how many candidates GEPA accepts (each accepted candidate costs 150 metric calls of evaluation and so fewer proposals), and its time on how long the proposer thinks (12.4 to 18.7 s per proposal in the spikes).
- **Cost bound** (decided 2026-09-29): if the GPU-hours used exceed 77 (1.25 times the upper estimate), stop after the current run and ask the user.

### 6.2 Stopping rules

1. A failure of A1, A2 or A3 stops the run, except in the defect-A pass (3.4.2). So does a failure of any start check or of gate (b). A partial run is not reported: the analysis refuses a run root that holds one, so the folder of a failed attempt is moved out of the root, and the move logged, before the analysis (6.5).
2. An HTTP 4xx, or a transport failure that survives its retries, stops the run (1.8).
3. A call on an item outside the lists of 2.2 stops the run and is logged as a contact.
4. A render-check mismatch before a model's first call means no call is made.
5. A difference in the determinism recheck, or in the rescue verification, is handled as 1.9 and 1.4 say.
6. A connection off the machine, or a listener off loopback other than FreeToken's recorded one (X2), that the watchers record stops the work until the user decides.
7. After any restart of the container or the instance, and before the next call: `sshd -T` must show password login off (with `/etc/ssh/sshd_config` at SHA256 `6d96629befa48d83db5727b5bc1e7ae5aef70b94bc15ff746a76a1552736febc`), PID 1's start time is recorded, the GPU UUID must be the recorded one and the GPU idle.
8. The checkpoint of 1.9 must pass before the first test call: run logs and manifests verified and no unresolved stop.
9. The cost bound of 6.1.
10. A repair made after any replication output exists is classified by 6.5 before it is made.

### 6.3 Change of instance

All runs happen on one instance if possible. If it must change, the new one has the same GPU model and passes the same checks as on 2026-09-28: host keys, SSH settings, the vLLM venv's freeze, wheels and RECORD entries (differing in exactly the three of X1), the FreeToken venv's RECORD entries, the model files, and the absence of `kernels`. G2 (b)'s determinism check is rerun on it, and the change is recorded. A change between the replication and test partitions needs the user's approval, and any change of instance is classified by 6.5.

### 6.4 Deviation rules (as v0.5)

- **A change that alters request bytes, parsing, scoring or call order** needs a new namespace, meaning a new preregistration: the calls of this one stop.
- **A change that alters none of these,** such as logging or crash handling, is allowed with a written change note in the run log and a dry run that reproduces the recorded render-hash lists' SHA256 values. The changed files are committed first and their SHA256 recorded.
- **A departure from sections 3 to 5** is appended to `docs/icml_ext/PREREG_ICML_EXT_ADDENDA.md` with its date, its reason and whether outputs on the items it concerns had been seen, and is reported in the paper. An analysis added after outputs exist is labelled post hoc.
- **Replication results change no rule** for the test partition (3.0).
- **Reporting.** Every primary endpoint is reported whatever its verdict, inconclusive ones as such, together with all deviations and every exception of 1.12.

### 6.5 Repairs after the replication partition has been seen (decided 2026-09-29, after Codex's review; 8.3)

Once any replication output exists, a repair must not be able to move a test verdict in a chosen direction. Every repair is one of three kinds, and its kind is decided by these rules before it is made, and not by what the outputs show.

| Kind | Which repairs | Effect on the verdicts |
|---|---|---|
| **Confirmatory** | A run that failed or stopped is repeated with identical request bytes, on the same instance, with the same server command, environment, model files and numerics. This covers a restart of the server or of the container after the checks of 6.2 (item 7) pass; a transport failure or an HTTP 5xx that survived its retries; and a stop of A1 to A3, of a start check or of the connection watcher that the request bytes did not cause. It covers as well a change that alters none of request bytes, parsing, scoring and call order, made under 6.4 with its change note and a dry run that reproduces the recorded render-list SHA256 values, and a change of instance approved by the user (6.3) after which a rerun of 200 replication items per model reproduces the old instance's outputs token for token. | The verdicts stay confirmatory. The failed attempt's records are kept and reported, and only a completed run's outputs enter the analysis. |
| **Descriptive** | A determinism recheck that finds a difference (1.9), for the model concerned; and a change of instance (6.3) after which the rerun of the replication items differs from the old instance's outputs, for the model where it differs. | The test verdicts of the affected model are labelled descriptive. The replication verdicts, computed before, keep their status, and the other models' verdicts are unaffected. |
| **New registration** | Any change to request bytes, parsing, scoring or call order (6.4); to the model files, the tokenizer or the chat template; or to the server's command line or environment beyond the recorded exceptions (1.12). A change of instance without the rerun of the replication items, or onto a different GPU model. A repeat chosen after its outputs were seen. | The calls of this preregistration stop for the affected model, and its results need a new namespace. |

Every repair of the first two kinds is recorded in the run log and in `docs/icml_ext/PREREG_ICML_EXT_ADDENDA.md` with its date, its reason and the outputs that had been seen (6.4). The analysis refuses a run root that holds a partial run, so a failed attempt's folder is moved out of the root before the analysis, and the move is recorded in the same way.
## 7. Before the freeze

**Values filled in this file before the freeze** (marked `[FILL]`):
- **Filled since the first version:** the SHA256 of the main item files and their row lists (2.1), and the per-partition count of rows flagged `v21_holdout` (2.3). The seeds are drawn (decided 2026-09-29), consecutive from 20261011: 20261011 for the GEPA arm's rows, 20261012 for the defect-A sample, 20261013 for the rescue-verification subset, 20261014 for the determinism subset, 20261015 for the reading sample and 20261016 for the halves of defect C's validation partition. The reading sample's list is drawn with the export.
- **Filled on 2026-09-29 (Pacific), after the reading:** the main render-hash list of each model and its SHA256 (1.1), and the list of the 7 reading-exposed rows with its SHA256 (2.3).
- **Filled on 2026-09-29:** the commit and file SHA256 values of the scorer and of the runner's checks (1.6, where `runner_checks.py`'s had changed since `abd12a7`), of the defect module (3.4.2) and of the analysis code (4.4).

**Work before the freeze, none of it a call on a study item:**
1. **Runner.** Done in commits `1b376f6` and `4ccdb5b`: `ANSWER_ALLOWANCE` 1,500; the six grid configurations, with AUTHORS-1500 and BUDGET-512-1500 and the derived rescue; stages for the grid on replication and test, the seeded arm, the rescue verification, the determinism recheck, the defect-A pass, FreeToken continuity and the GEPA harness evaluation; the item loaders; tests. **Since then:** `982b7eb` adds the GEPA arm's commands to `gepa_runner.py` (`rows-main`, `g0-phase` and `g0-compare` for G0 as 1.10 decides, `select` and `evaluate`), a renderer hook in the runner for a harness's own requests, and the start checks of 1.7; `4479c12` adds the code of the main reading export (`export_main.py`), which was run on 2026-09-29 (item 6). Tests: 46 for the runner, 8 for the GEPA commands, 4 for the export. **Nothing is left to do here:** the export and its reading (item 6), the render pins (1.1) and the dry run (item 7) are done.
2. **Defect module** (`scripts/icml_ext/defects.py`; the first version is committed, `8f16d75`): defect A's request builder and its log-only mode, the scorers of B1 and B2 (split from the first version's B: 8.3), C's skewed assignment and E's identity check, tested on synthetic inputs. It neither imports nor edits the old callers. Its tests reach the old code only in the test file, read-only and with bytecode writing off: B1's rule against `gold_letter` in `src/cloud_v2_1/scoring.py`, imported; C's rule against a verbatim copy of the loop in `scripts/cloud_v2_1/build_split.py` and against that file's text, because the loop sits inside `main()`, which writes under the v21 tree and is never imported or run; and, for A, a check that A3 fires on a defective request while its reference is the clean render. `64eed4b` adds `smi-static`, the command that records SMI (i)'s facts for a served directory, to be run on the instance.
3. **Analysis code** with its tests on synthetic data (3, 4). Done: the core and the loader (`84539c8`, `e71a5f1`); H4 revised to the endpoints of 3.4.4 (`c5b7ce4`); the run driver `analysis_run.py`, with an end-to-end test on synthetic run logs of every main stage that checks the report against the scripted outcomes (`630c4be`); defect D on the reported gain (`8072ab7`; 8.4); after Codex's second review, the removal of the selection from H4's claims, each endpoint stated as one claim (`f8035b5`; 8.5); and the user's later decisions, E's confirmatory instance (the tied variant on S and on R) beside the matrix's instance, and B2's evaluability rule (`535325f`; 8.5), replaced by one evaluability rule for every defect, from the largest distortion a defect's mechanism can cause on S (`cc18fbb`; 8.5), and then B1's bound corrected to the joint share (`3822a86`; 8.5), and every bound computed without accuracy, with the family fixed at 16 (`f6c90b3`; 8.5), and the exclusion of the 7 reading-exposed rows from every analysis (`e8adcdf`; 2.3, 8.6). The driver takes a run root, reads the GEPA harnesses from the two harness stages (four, the same on both partitions), and refuses a root that holds a partial run (6.5). Its `--models` option is for an interim or test analysis; the preregistered analysis is all three models.
4. **Item files** built locally with component, partition, pilot, earlier-contact and `v21_holdout` fields, and their pins. Done: built on 2026-09-29 after holdout-log entry #43, and pinned (2.1).
5. **Gold audit** rerun with the final scorer over the main items (on the split, the pilot scorer's audit passed on all 14,720 rows: 14,429 agree and 291 are LB-0030 band-endpoint exceptions, none disagrees or is underivable; `docs/icml_ext/GOLD_AUDIT.json`). **Done on 2026-09-29** (commit `34ccf0c`, holdout contact 45): all 10,819 main items pass (`docs/icml_ext/GOLD_AUDIT_MAIN.json`, 1.6).
6. **Reading.** The export of 2.5, its reading and the written confirmation, the reading logged first as item-exposure contact 3 (a later reading gets the next number). The render pins of 1.1 must be those that were read. The defect-A form is read on pilot rows only (2.5). The export's code is committed (`4479c12`, `export_main.py`, and `aad954d` for the real pilot file's format). It was run on 2026-09-29 after holdout-log entry 46 and wrote `runs/icml_ext/main_reading_export/` (untracked; `READING_EXPORT.md` SHA256 `d20b682edad49e787511f8d3e827d2d85a98e51ce97a2bd246526b98569c1be5`), and its reading is item-exposure contact 3, opened before the file leaves the machine. **Done on 2026-09-30 UTC:** read by Claude (claude.ai) and checked by Bowen Xu, conclusion pass (the confirmation is in 2.5); the render pins are set (1.1). The three render-hash lists were uploaded with the export by mistake (holdout contact 47), which lets one derive the reference answers of 7 replication rows of the sample (item-exposure contact 3); the user decided to flag them `reading_exposed` and leave them out of every analysis (2.3, 8.6; holdout contact 49).
7. **Dry run.** `render-check` for every model, locally and on the instance, reproduces the pinned lists, and A1 and A2 find no trigger on any main request (apart from the defect-A pass's, by design). **Done locally on 2026-09-29 (Pacific):** A1 and A2 fired on none of the main renders (0 of 50,536, 35,320, 24,046 and 24,046 renders for Qwen3-1.7B-Longevity, its tied variant, SmolLM3-3B and Intern-S1-mini; holdout contact 46), and `render-check --main` agrees with the pins for all four models (holdout contact 48). On the instance it runs before each model's first call (6.3), since no replication or test row is copied to the instance before the freeze.
8. **Instance checks** of 6.3: GPU UUID, PID 1's start time, SSH password login, the freeze, wheel and RECORD hashes, and the model files.
9. **Pilot report.** `docs/icml_ext/PILOT_REPORT.md`, aggregates only, so that the numbers used here are in one committed place (decided 2026-09-29). Done (commit `6529ddc`), and extended with section 10, the evaluability bounds of the pilot's rows (commit `153922a`).
10. **CLAUDE.md** updated after the user approves the draft (decided 2026-09-29), with its line endings kept: calls on replication and test items are allowed under this preregistration once it is frozen, and one added line covers the defect-A pass. **Wording of that line, approved by the user on 2026-09-29 and corrected the same day to 1,204 rows (8.4):** "The ICML extension's defect-A pass (`docs/icml_ext/PREREG_ICML_EXT.md`, 3.4.2) deliberately reproduces v0.5's caller defect: its requests carry each row's reference assistant turn. It runs only on the 1,204 replication rows that the preregistration names, through `scripts/icml_ext/defects.py` and not through any old caller, and it logs every call as usual: the full request message list and the SHA256 of the rendered text are saved before each call is sent." The approved wording had said 1,200 rows; the defect-A sample is 1,204 (3.4.2: whole components have seven rows), and the user corrected the number in the line. The user approved the edit on 2026-09-29 (Pacific). CLAUDE.md is edited in the freeze commit (item 12), with this line and the change to its rule on calls: after the freeze, calls on the replication and test partitions are allowed under this preregistration and no other, as its run plan fixes them.
11. **Reviews.** After the user's edits, the file is uploaded to claude.ai for a full review and then given to Codex for an independent review, each time as a copy of the file and never of the repository. The holdout contact for these uploads is logged first (#42). Done for the version at `96f4463` (claude.ai), for the one at `f6b4d3a` (Codex: 17 findings, decided in 8.3) and for the one at `ef23f55` (Codex's second, short review: seven new issues, decided in 8.5) and for the one at `7cccdf0` (Codex's final check: the seven earlier issues resolved and five new findings, decided in 8.5). The user decided that no further Codex round is needed unless the diff of this revision changes anything beyond those five findings. The exclusion of the 7 reading-exposed rows (8.6), with the counts and pins that follow from it, came after that check and was not reviewed by Codex; the user decided on 2026-09-29 (Pacific) to freeze once it was done, all suites passed and the tracked tree was clean.
12. **Freeze.** This file and `docs/icml_ext/PREREG_ICML_EXT.sha256` in one commit, with the CLAUDE.md edit of item 10. **Done** by that commit, whose `.sha256` file holds this file's SHA256 and the UTC time, as for v0.5's preregistration; the baseline is the tag `pre-icml-ext-freeze` on its parent, and the freeze is the tag `prereg-icml-ext-frozen`. Items are copied to the instance only after it, each copy logged (2.4).

## 8. Decisions of 2026-09-29

The user decided the first version's twenty open decisions on 2026-09-29, taking each proposal unless stated. The record:

| # | Topic | Decision |
|---|---|---|
| 1 | Confirmatory partition (3.0) | The test partition. Replication is the prospective replication (in the sense of 0.2), and pooled replication and test is a sensitivity analysis. |
| 2 | Primary endpoint set (3.5) | H1 with 18 endpoints (the first version's, THINK-64 against AUTHORS-1500 and RESCUE-1500, were changed the same day: 8.2), H2 with 13, H3 with 9, and H4a to H4c. The other pairs are descriptive. **Changed after Codex's review (8.3): H1 has 9 endpoints, and H4's endpoints are the distortions of the evaluable (defect, model) pairs.** |
| 3 | Multiplicity (4.2) | Bonferroni within each hypothesis family. |
| 4 | H1's statistic (3.1) | T = 0.2·Δ_V − 0.8·Δ_B with the gain gate: visibility supplies at least 80% of what the rows that the repaired configuration parses contribute. |
| 5 | Margin (3.2, 3.3) | δ = 0.05 for H2 and a minimal difference of 0.05 for H3. H2's endpoint for Intern-S1-mini on GSM8K is stated in advance to be expected inconclusive. |
| 6 | Pools (3.0) | The LongevityBench letter pool is LB-0030, LB-0034 and LB-0042. LB-0038 is descriptive. |
| 7 | Bootstrap (4.1) | B = 50,000, with the seed and index rules of 4.1. |
| 8 | H4 pipelines and rules (3.4) | As proposed, including the strong trivial baseline as the oracle constant, TB4 and SMI's 1% threshold; the user did not state otherwise. The endpoints and the matrix's status were changed after Codex's review (8.3). |
| 9 | Defect-A pass (3.4.2) | Approved as proposed, on 1,200 replication rows (1,204 as built, in whole components: 3.4.2). A CLAUDE.md line states that the pass deliberately reproduces v0.5's defect, runs only on those rows and logs every call as usual (wording in section 7, item 10). The token-reconciliation check compares the server's count with the render of the clean messages. |
| 10 | Injection code (3.4.2) | The historical rules are re-implemented, and each is tested against the old code, imported read-only in the test only, on synthetic inputs. For C the old rule is a loop inside `main()` of `scripts/cloud_v2_1/build_split.py`, which writes under the v21 tree; that test therefore uses a verbatim copy of the loop and the old file's text (section 7, item 2). |
| 11 | FreeToken continuity (1.11) | All 8,830 rows, both variants. |
| 12 | GEPA arm, rescue verification, determinism recheck, reading, v21 holdout flag, schedule and cost bound (1.4, 1.9, 1.10, 2.3, 2.5, 6.1) | As proposed. The reading before the freeze is logged first as item-exposure contact 3. |
| 13 | Sensitivity analyses (5) | The extra ones are kept, all labelled descriptive. |
| 14 | Pilot report, CLAUDE.md, seeds (7) | `PILOT_REPORT.md` is written before the freeze. CLAUDE.md is updated after the user approves the draft. Seeds are consecutive from 20261011. |
| 15 | This draft | Committed as a draft, not frozen. `margin_basis.py`, `margin_basis.json` and the power script are saved under `runs/icml_ext/parse_audit/`. |

**Still open.** Nothing. CLAUDE.md is edited in the freeze commit (section 7, items 10 and 12).

### 8.1 Review of the version at `96f4463` (claude.ai, 2026-09-29) and the user's decisions

The review, of the file alone, found the draft thorough and accurate. The user decided on two required design changes and two clarifications, and approved the CLAUDE.md line:

| # | Finding | Change |
|---|---|---|
| 1 | PR could not fire when c* = s, so H4a was partly true by construction for defects that leave the selection unchanged, A in particular. | PR gets a level rule beside the gain rule (3.4.3), and the false alarms of each rule on the clean instances are reported separately (3.4.4). |
| 2 | Defect C assigned S and R directly by v21's rule, so they differed from each other, while v0.5's replication ran on two shards of one skewed validation partition. | C applies v21's rule with its three targets to the pooled rows and splits the validation partition into S and R halves (3.4.2). Its expected detections are IR4, IR5 and TB1, not TB2 or PR. |
| 3 | H1 should state which cells make T > 0 nearly inevitable. | 3.1 states them from the pilot's parse rates; 8.2 extends them to THINK-512. |
| 4 | H1's gate should use the same adjusted interval as T. | 3.1 and 4.3 say so. |
| 5 | The CLAUDE.md line of section 7, item 10. | Approved as worded. CLAUDE.md itself is edited only after the user approves the draft. |
| 6 | Record the upload, revise the draft, and prepare the copy for Codex. | Holdout-log entry #42 and its addenda record the claude.ai upload and the Codex copy. |

The user then accepted points 1, 2 and 4 as revised, the seed 20261016 for the halves of defect C, and "PR by no defect" as the expectation for E, and replaced point 3 by the change of 8.2.

### 8.2 H1's primary set, changed before the freeze (the user, 2026-09-29)

H1's primary set was changed on the pilot's parse rates only, with no accuracy.

- **Change.** The 18 primary endpoints are THINK-64 against AUTHORS-1500 and THINK-512 against AUTHORS-1500, in each of the nine cells. The first version's second comparison, THINK-64 against RESCUE-1500, becomes descriptive.
- **Reason.** THINK-64 leaves T > 0 nearly inevitable in eight of the nine pilot cells, so RESCUE-1500 adds little beyond AUTHORS-1500. THINK-512 truncates on part of the rows for SmolLM3-3B and Intern-S1-mini, so it is the configuration where visibility and quality can both contribute.
- **The eight cells, and a correction.** In seven of them THINK-64 parsed nothing: Qwen3-1.7B-Longevity on the LongevityBench letters, and SmolLM3-3B and Intern-S1-mini on the letters, MMLU-Pro and GSM8K. In the eighth, Qwen3-1.7B-Longevity on MMLU-Pro, THINK-64 parsed 0.66 of the rows, but its parsed answers equal AUTHORS-1500's on every row both parse, so Δ_B = 0 and T = 0.2·Δ_V there too. The user's reason, as first stated, gave seven of nine, the cells where THINK-64 parsed nothing; the number was corrected on the pilot data, at the user's instruction, to eight. The ninth cell, Qwen3-1.7B-Longevity on GSM8K, is expected to fail the gate (3.1).
- **What was used.** The pilot's parse rates and parsed answers, from the calibration calls on pilot items (`h1_pilot_shares.py`). No accuracy was used.
- **Superseded.** After Codex's review the primary set changed again (8.3, decision 5): THINK-64 against AUTHORS-1500 became a sanity check, and H1's primary set is THINK-512 against AUTHORS-1500 in the nine cells.
- **Where.** The expected cells are in 3.1, and the planned power, recomputed for the new endpoints, in 4.3.

### 8.3 Review of the version at `f6b4d3a` (Codex, 2026-09-29) and the user's decisions

Codex reviewed the file alone; the user gave it the copy at about 07:28 UTC (holdout-log entry #42). The review returned 17 findings. The user decided on all of them in ten decisions, and this version applies them. The table gives the decisions with the numbers of Codex's findings that they answer; the review's own text is not reproduced here.

| # | Codex findings | Decision | Where |
|---|---|---|---|
| 1 | 1 to 4, 14 | The detection matrix is largely true by construction, so it becomes descriptive and is stated as a demonstration by design, with every check's false alarms on the clean instances reported. H4's primary endpoints are replaced by one empirical question per defect and model: is the defect's distortion of the reported accuracy material, and replication-stable? The resamples are paired where S and R are shared with the clean counterpart and independent otherwise (C). E's clean counterpart and SCF2 panel member are defined, SMI (ii) applies only where two variants are served, D is evaluable only where the clean start works, a defect that is not evaluable in any model is reported as such, the selected-gain intervals are descriptive, and H4's Bonferroni family is the number of evaluable (defect, model) endpoints. | 3.4, 3.5, 4.1 to 4.3 |
| 2 | 11 | B is split into B1 (gold fallback) and B2 (unparsed answers scored as A). The rows on which B1's fallback gold differs from the derived gold are counted now, on the replication and test rows, as aggregates. | 3.4.2 |
| 3 | 6, 15 | The defect-A request form in the reading export uses pilot rows only, so no replication gold is read before the freeze. GEPA's future harness texts are an exception: they are rendered, checked and logged after selection and before any replication call. | 2.5 |
| 4 | 7 | GEPA's G0, before each run: the seed candidates on the arm's 300 rows on the task server alone, then with both servers sharing the GPU; the outputs must match token for token. | 1.10 |
| 5 | 8, 16, 17 | THINK-64 against AUTHORS-1500 leaves H1's primary set and becomes a sanity check under the same rules; the primary set is THINK-512 against AUTHORS-1500 in nine cells, with Bonferroni over 9. The gate is stated as "the same resamples and adjusted level". Δ_V/Δ is undefined when Δ = 0. | 3.1, 3.5, 4.2, 4.3 |
| 6 | 12 | The rows flagged `v21_holdout` are excluded from all primary analyses, and including them is a sensitivity analysis. The account of which model, stack and configuration outputs were seen on which rows is stated, and the prospectivity claim is qualified. | 0.2, 2.3, 3.0, 5 |
| 7 | 13 | Repairs after the replication partition has been seen are classified: which keep a verdict confirmatory, which make the affected model's test verdicts descriptive, and which need a new registration. | 6.5 |
| 8 | 5, 9 | H3's power table is relabelled as per-bound power, with the joint claim's range. "No room" takes precedence over "fails" and is counted. | 3.3 |
| 9 | 10 | The power of the GEPA endpoints is stated to be unknown in advance. | 3.2 |
| 10 | all | Every multiplicity table and power figure that these changes touch is recomputed, and a fresh copy of the revised file is prepared for a second, short review. | 3.2, 3.3, 4.2, 4.3 |

**Recomputed.** The multiplicity table (H1 9, H2 13, H3 9, H4 at most 16; indices at B = 50,000: 137 and 49,861 for H1 and H3, 95 and 49,903 for H2, and 77 and 49,921 for H4 at 16; H4's maximum became 13 in 8.5 and is 16 again under decision 11 there, where F3 fixes the family at 16) and the power figures of H1, H2 and H3 with the flagged rows excluded, which takes the test letter pool from 4,207 rows in 842 components to 3,942 rows in 789. The figures that moved: H2's Qwen3-1.7B-Longevity letter cell (unadjusted 0.93 to 1.00 and adjusted 0.72 to 1.00, from 0.95 and 0.76), H3's letter-pool cells, and H1's THINK-512 cells (for example SmolLM3-3B on the letters in S2, T at 0.60 from 0.55, and Qwen3-1.7B-Longevity on MMLU-Pro, gate at 0.50 and 0.81 from 0.41 and 0.74). Reproduced by `prereg_power_v2.py` and `prereg_power_h1_v2.py` (4.3).

**Details the drafter fixed.** The decisions left these open, and this version chose as follows. The user decided on the first five on 2026-09-29 (8.4); the other three stand, and each can be changed before the freeze.
- **"Not stable"** is Γ's adjusted interval lying wholly outside ±0.05; inside ±0.05 is "replication-stable"; anything else is inconclusive (3.4.4). Confirmed (8.4).
- **The selection is repeated in every resample,** so that D_S, D_R and Γ carry the variability of the selection (3.4.4). Confirmed (8.4). Superseded for the claims by 8.5, which removes the selection from them; it now governs the descriptive selection results only.
- **The THINK-64 sanity checks** use H1's adjusted level, the family of 9 (3.1). Confirmed (8.4).
- **D's endpoint** was first fixed at zero by construction: D changes the start, the selected configuration does not depend on it, so D_S = D_R = 0 on the accuracy. The user decided that D is evaluated on the reported gain over the start instead, and stays among the evaluable pairs of the family where its clean start works (8.4; 3.4.4).
- **The defect-A sample is 1,204 rows, not 1,200** (3.4.2): whole components have seven rows. The user corrected the number in the CLAUDE.md line of section 7, item 10 (8.4).
- **H3's joint power** was bounded by p² and p, and not simulated. The user replaced the lower end, which assumes independence, by the general bound max(0, 2p − 1), still not simulated (8.5, decision 2; 3.3).
- **The classification of repairs** in 6.5, and the account of earlier outputs in 0.2, which is drawn from the split report and v0.5's documents and states what the authors saw at the level those documents support.
- **B1 and B2** change one thing each: B1 the gold of LB-0042 only, with unparsed answers still wrong; B2 the treatment of unparsed answers only, with the release's gold (3.4.2).

### 8.4 The user's decisions on the drafter's summary (2026-09-29)

The drafter's summary of the work after 8.3 left points for the user. The user decided on them as follows, and this version applies the decisions.

| # | Point | Decision | Where |
|---|---|---|---|
| 1 | Defect D's endpoint was zero by construction: D changes the start, and the selected configuration does not depend on it. | D is evaluated on the reported gain over the start. g_S = acc_S(c*) − acc_S(s) and g_R = acc_R(c*) − acc_R(s); D_S is the gain under the defect minus the clean instance's gain, D_R likewise on R, and Γ = D_R − D_S. D stays in m_H4 where it is evaluable. **Reason:** D's harm in v0.5 was the reported gain of the repair over a broken start, not the accuracy level. | 3.4.1, 3.4.2, 3.4.4, 3.5, 4.3 |
| 2 | The stability labels, the selection in every resample, the H1 sanity checks, and how the selected gains are read. | Confirmed as 8.3 chose them: "not stable" is the adjusted interval of Γ = D_R − D_S lying wholly outside ±0.05, "stable" wholly inside, "inconclusive" otherwise; c* is selected again in every resample (for the descriptive selection only, after 8.5); the THINK-64 sanity checks are read at H1's adjusted level. **The selected-gain Γ is descriptive,** because near-ties among Ω's members make c* differ between an instance and its clean counterpart. | 3.1, 3.4.4, 4.1 |
| 3 | Two start checks and one refusal that the drafter added to the code. | Kept. The runner checks that each vLLM server runs with `--max-model-len` 4,096 (16,384 for the reflection server) and, in GEPA sessions, the GPU shares 0.26 and 0.66. The analysis refuses a run root that holds a partial run: the folder of a failed attempt is moved out of the root, and the move recorded, before the analysis. | 1.7, 6.2, 6.5 |
| 4 | The draft's own records. | The defect-A sample is 1,204 rows, and the CLAUDE.md line's wording says so (section 7, item 10). The GEPA code hashes of 1.10 are those of the files as committed in `982b7eb`. The statuses of section 7 and of 8.3 are up to date. | 1.10, 7, 8.3 |

**What changed and what did not.** The multiplicity and power tables did not move. D stays in the family, so m_H4 is still at most 16 (3 + 3 + 3 + 3 + 3 + 1) and the indices at B = 50,000 are as in 4.2 (77 and 49,921 at 16; the maximum became 13 in 8.5 and is 16 again under decision 11 there, where F3 fixes the family at 16); the power figures of H1, H2 and H3 do not involve H4. What D's change touches is D's expected result (3.4.4) and H4's descriptive output, which now carries the gains' differences on S and on R and their Γ for every instance. The code is in commit `8072ab7`, and its tests check that the selection cancels in every resample, that D's accuracy distortion would be exactly zero, and that D_S is the difference of the two starts' accuracies. One consequence to know: Γ for D is the clean start's accuracy on R minus on S when THINK-64 is at zero, so its interval is as wide as the sampling error of two partitions allows, and "stable" is far from certain (3.4.4, expected in advance).

### 8.5 Codex's second review (at `ef23f55`) and the user's decisions

Codex reviewed the file at `ef23f55`; the user gave it the copy at 17:22 Pacific, 00:22 UTC on 2026-09-30 (holdout-log entry #42). It found 15 of the 17 earlier findings resolved, findings 5 and 14 partly resolved, and seven new issues. The user decided on them as follows, and this version applies the decisions. The review's own text is not reproduced here.

**Two confirmations first,** made after the drafter's summary of 8.4 and before the review returned. **Γ for defect D stays confirmatory,** as the drafter read it. **D's weak stability verdict is accepted as disclosed** (3.4.4, expected in advance). Under decision 4 below, Γ for D is one of the three intervals of D's claim, and the weak verdict is that D's claim holds only when Γ's point estimate is within about 0.01 of 0, which even with no true difference between the partitions happens about half the time, and is otherwise inconclusive.

| # | Codex's issue | Decision | Where |
|---|---|---|---|
| 1 | New 1: H1's power table, prose and script pins in 4.3 (stale). | One consistent version for the current primary set, THINK-512 against AUTHORS-1500 in the nine cells with the family of 9 (`prereg_power_h1_v3.py`), with the sanity checks, THINK-64 against AUTHORS-1500, listed apart, and the pins of the current scripts. The table and the pins had been the first version's, while 8.3 quoted the second's. | 4.3 |
| 2 | New 2: H3's joint power. | The general bounds, max(0, 2p − 1) to p, with no assumption about dependence (`prereg_power_v3.py`). "p²", which is the joint power of independent estimates, is removed, and "jointly detectable" is kept only where the general lower bound supports it: a true difference of 0.20 or more, with power at least 0.91. | 3.3 |
| 3 | New 3 and old 14: selection in H4's confirmatory endpoints. | Removed. For A, B1, B2, C and E the reported quantity is the accuracy, on the letter pool, of a fixed configuration, the pipeline's start (THINK-1536; for E, CFG-THINK-1536-ORIG). D keeps its gain over the start, in which the selection cancels. c*, g_S, g_R and the resampling that repeats the selection are descriptive. | 3.4.1, 3.4.4 |
| 4 | New 4 and 6: H4's claim. | Each (defect, model) endpoint is one combined claim, "prospective replication confirms the defect's distortion". It holds if D_S's adjusted interval lies wholly outside ±0.05, D_R's wholly outside ±0.05 with the same sign, and Γ's within ±0.05; it fails if any of the three lies wholly on the other side of its boundary; it is inconclusive otherwise. It is an intersection test at the family's adjusted level. Material and the stability label are descriptive facts beside it. | 3.4.4, 3.5, 4.2, 4.3 |
| 5 | New 5: defect C. | C is a fully prespecified retrospective split analysis, computed after the test calls from both partitions, and not temporally prospective. The sentence of 3.4.1 is corrected, and A's two halves, called in one pass, are stated as a disjoint half and not a later sample. | 0.2, 3.4.1, 3.4.2 |
| 6 | New 7: the first bullet of 0.2. | "No replication or test item was called or read into a chat" is qualified: it refers to the extension's pilot calls only, and earlier work called and read many of these rows, as the rest of 0.2 says. | 0.2 |
| 7 | The code. | `analysis_h4.py`, `analysis_run.py` and their tests are adapted to decisions 3 and 4 (commit `f8035b5`), and every suite is rerun. | section 7 |

**Recomputed for decisions 1 to 7.** m_H4 was unchanged by them: the evaluable pairs were as before, so at most 16; decisions 8 to 10 below change it. The three intervals of a claim use the same adjusted level, which an intersection test needs. D's expected result was restated in 3.4.4. H3's table has the general joint ranges (3.3), and H1's figures are the second version's, unchanged, in two blocks (4.3). `prereg_power_v3.py` and `prereg_power_h1_v3.py` reproduce the second versions' per-bound and H1 figures exactly.

**Superseded.** Decisions 3 and 4 supersede the parts of 8.3 (decision 1 and the drafter's details) and of 8.4 (rows 1 and 2) that made the selection in every resample, material and the stability label part of the endpoints: the selection is repeated in every resample only for the descriptive results, and material and the stability label are descriptive facts. What 8.4 decided about D's quantity (the gain over the start), the stability labels' definitions, the H1 sanity checks' level and the server checks stands.

**Further decisions, on the drafter's summary of these seven items (the user, 2026-09-29).**

| # | Point | Decision | Where |
|---|---|---|---|
| 8 | The drafter's two readings: "the same sign", and A's halves. | Accepted. "The same sign" is the sign of D_S's point estimate, and A's two halves are called in one pass, so that R is a disjoint half and not a later sample. | 3.4.1, 3.4.4 |
| 9 | E: with S on the tied variant and R on the untied one, D_R was 0 by construction, and E's claim failed whatever the defect did. | E's confirmatory instance is redesigned to match what happened in v0.5: the defective pipeline serves the tied variant on S and on R, and the clean pipeline the untied variant on both. D_S and D_R are the tied-minus-untied distortions of the start's accuracy on S and on R, and the claim asks whether prospective replication confirms the tied variant's result. The instance with S tied and R untied stays in the descriptive detection matrix only (SMI and the other checks). | 3.4.2, 3.4.4 |
| 10 | B2: the start may leave nothing unparsed, and B2 then has nothing to move. | B2 is evaluable only in a model whose start leaves more than 10% of the letter pool unparsed on S, as D is evaluable only where its clean start works. Elsewhere it is reported as not evaluable, and not as failing. m_H4 and the indices are recomputed. **Superseded by decision 11, which replaces the 10% threshold.** | 3.4.4, 4.2 |

**Recomputed for these** (superseded in part by decision 11 below: the exclusivity of D and B2, the range 10 to 13 and the expected 13)**.** D's rule (SCF1 silent, which needs a parse rate of at least 0.90 on the letter pool and a truncation rate of at most 0.10) and B2's (a parse rate below 0.90) exclude each other in every model, so a model contributes at most one of them, and m_H4 lies between 10 and 13: A, B1 and C in three models each, E in one, and D or B2 in up to three. The most there can be is 13 and not 16, since D and B2 could not both be evaluable in a model. The indices at B = 50,000, re-derived, are 124 and 49,874 at 10, 112 and 49,886 at 11, 103 and 49,895 at 12, and 95 and 49,903 at 13 (4.2). One correction across all endpoints, an open decision, would be over at most 44 (z of 3.25, 13% over m = 13). The pilot's parse rates of THINK-1536 on the letters (1.000, 0.327 and 0.150 for Qwen3-1.7B-Longevity, SmolLM3-3B and Intern-S1-mini) make D expected in the first model and B2 in the other two, so that m_H4 is expected to be 13. D's expected result is restated at 13 endpoints: the adjusted interval of Γ is about ±0.04 wide, the claim holds only when Γ's point estimate is within about 0.01 of 0, which even with no true difference happens 55% of the time, and it fails only beyond about 0.09 (3.4.4). E has no stated expectation on the size of the tied-minus-untied difference, which the pilot did not measure against gold. The code is commit `535325f`, and every suite is rerun.

**A later decision, on the drafter's summary of decisions 8 to 10 (the user, 2026-09-29).**

| # | Point | Decision | Where |
|---|---|---|---|
| 11 | The rules of D and B2 were of different kinds (a working start; a threshold of 10% unparsed), B1 had none, and B1 was evaluable wherever it existed, even where its gold changes too few rows to move the start by five points. | **One rule for every defect.** A defect is evaluable in a model only if the largest distortion its mechanism can cause on S exceeds 0.05, computed from S's parse rates, unparsed shares and changed-gold shares only, never from accuracy. B1: the start's parse rate times the share of rows whose gold B1 changes. B2: the start's unparsed share (this replaces the 10% threshold). D keeps its rule: SCF1 silent on the clean instance. A, C and E are always evaluable, E structurally in Qwen3-1.7B-Longevity only, since only it has two served variants. Every (defect, model) pair that is not evaluable is reported as not evaluable, with its bound. m_H4, its indices and the expected-in-advance notes are recomputed. **Corrected by decision 12: B1's bound is the joint share, not the product.** **Superseded in part by F1 to F3 below: B2's bound, D's rule and the family.** | 3.4.2, 3.4.4, 3.5, 4.2, 4.5 |

**Recomputed for decision 11** (superseded in part by F1 to F3 below, which give B2's bound, D's rule and a family fixed at 16 in place of the range 10 to 16 and the expected 12, and by decision 12 below: B1's bound and its parse threshold, the pilot's B1 bounds, the closest call, and the first of the two caveats)**.** The rule is in `analysis_h4.py` (commit `cc18fbb`): `mechanism_bound` computes B1's bound (the clean start's parse rate on the letter pool of S times `changed_gold_share`, the share of that pool on which the two instances' gold differs) and B2's (one minus the parse rate), `evaluable` compares it with 0.05 (a bound of exactly 0.05 is not above it), and `h4_endpoints` returns the facts of every pair, evaluable or not, beside the reasons of the pairs that are not. D and B2 no longer exclude each other: a start that parses 0.90 to 0.95 of the letters makes both evaluable. B1 changes 408 of S's 1,995 letter rows (0.2045), so it needs a start parse rate above 0.2445 and B2 one below 0.95; these cannot both fail, so every model contributes at least one of them, and D adds one where SCF1 is silent. **m_H4 therefore lies between 10 and 16:** A and C in three models each, E in one, and one to three of B1, B2 and D in each model. The indices at B = 50,000, re-derived, are 124 and 49,874 at 10, 112 and 49,886 at 11, 103 and 49,895 at 12, 95 and 49,903 at 13, 88 and 49,910 at 14, 82 and 49,916 at 15, and 77 and 49,921 at 16 (4.2). One correction across all endpoints, an open decision, would be over at most 47 (z of 3.27, 11% over m = 16). From the pilot's parse rates of THINK-1536 on the letters (1.000, 0.327 and 0.150 for Qwen3-1.7B-Longevity, SmolLM3-3B and Intern-S1-mini) the bounds are 0.205, 0.067 and 0.031 for B1 and 0.000, 0.673 and 0.850 for B2. B1 is expected to be evaluable in the first two models and B2 in the last two, D in Qwen3-1.7B-Longevity only, and E in Qwen3-1.7B-Longevity, so **m_H4 is expected to be 12**, with five, four and three endpoints in the three models. B1 in SmolLM3-3B is the closest call: 0.067 against 0.05, which it clears if the start's parse rate on S is above 0.2445 (0.327 in the pilot). D's expected result is restated at 12 endpoints: the adjusted interval of Γ is about ±0.04 wide (±0.039), the claim holds only when Γ's point estimate is within about 0.01 of 0, which even with no true difference happens 56% of the time (51% at 16 endpoints), and it fails only beyond about 0.09 (3.4.4).

**Two things to know about B1's rule** (the first is resolved by decision 12)**.** The product of the two shares is the largest change B1 can make to the start's accuracy only if parsing does not depend on which rows B1 changes. The rows it changes are LB-0042's, a binary task whose parse rate may differ from the pool's, and the rule as decided uses the product. The bounds also use S's own parse rates, which are known only at the checkpoint (1.9); the pilot's rates come from other rows.

**Tests.** The scripted universe of the tests lists LB-0042's options the other way round in every third component (`test_main_items.py`), so that B1 has a changed-gold share there; no result depends on it. The unit tests cover the boundary at 0.05 for B1 and B2, that the bound does not read accuracy, that D and B2 can both be evaluable, that a model contributes one to three of B1, B2 and D over every start parse rate from 0 to 1, and a family of 12 in the pilot's pattern. All twelve suites are rerun and pass: 243 tests, 24 of them in `test_analysis_h4.py`.

**A later correction, on the drafter's summary of decision 11 (the user, 2026-09-29).**

| # | Point | Decision | Where |
|---|---|---|---|
| 12 | B1's bound was stated as the start's parse rate times the share of rows whose gold B1 changes, which is the largest distortion only if parsing does not depend on which rows B1 changes. | **B1's bound is the joint share:** the share of S's letter rows that the start parses and whose gold B1 changes, since only those rows can change correctness, each by at most one. It is an exact upper bound, computed from parse indicators and gold-change indicators only, never from accuracy. B2's bound, the start's unparsed share, is already exact. **(F1 below corrects this: B2's bound is the share unparsed or conflicting with gold A.)** The earlier wording, "parse rate times share", was imprecise. The expected bounds and m_H4 are recomputed from the pilot's rows, where the joint share can be computed, and stated for S from the product as an approximation, labelled as such, since S has no calls. The change to `test_main_items.py` stays. | 3.4.2, 3.4.4, 4.5 |

**Recomputed for decision 12** (superseded in part by F1 to F3 below: the argument that B1 and B2 cannot both fail, the range 10 to 16, and the expected 12)**.** The code is commit `3822a86`: `mechanism_bound` returns the joint share as B1's `bound`, with the start's parse rate, the changed-gold share and the product of the marginals beside it as descriptive facts, and it refuses two instances that do not hold the same rows, that have different starts, or whose starts parse different rows (B1 changes the gold and not the parsing). B2's bound is one minus the parse rate. The joint share is at least the changed share less the unparsed share, so where the start leaves at most 0.05 unparsed (B2 not evaluable), B1's bound is at least 0.2045 − 0.05 = 0.1545: B1 and B2 cannot both fail while B1 changes more than 0.10 of the pool, for any parsing pattern, so m_H4 still lies between 10 and 16, with the indices of 4.2 unchanged. With S's 1,995 letter rows, B1 is evaluable where the start parses at least 100 of the 408 rows that B1 changes, a parse rate among those rows of 0.245 or more; this replaces the threshold of 0.2445 on the start's parse rate over the whole pool. **Expected in advance, recomputed.** On the pilot's 214 letter rows (calibration calls of THINK-1536; `runs/icml_ext/parse_audit/b1_joint_pilot.py`, SHA256 `78f4b65506c1680b65f5fc8f93e292f3b5c428c05d49bedae72ddc64c58e07d9`, and its output `b1_joint_pilot.json`, `76ec9e9dc277cc1ee45f8ec138824f1202da480bb99f3c68acce68ca0e2bfb75`, counts and shares only) B1's bound is 0.201, 0.098 and 0.028 in Qwen3-1.7B-Longevity, SmolLM3-3B and Intern-S1-mini (the start parses and B1 changes 43, 21 and 6 rows), against products of 0.201, 0.066 and 0.030; B2's bounds are 0.000, 0.673 and 0.850, and SCF1 fires in the last two models. So m_H4 is expected to be 12, as before, with five, four and three endpoints. The pilot has no replication rows, so S's joint shares cannot be computed; **for S the expectation is stated from the product as an approximation:** 0.205, 0.067 and 0.031 for B1, with the same evaluability. The closest call is now B1 in Intern-S1-mini (6 of the 43 rows that B1 changes, against the 11 that the band needs on the pilot's rows); B1 in SmolLM3-3B, the closest call under the product, has 21. Of the two things to know in decision 11, the first is resolved by this decision; the second stands: the rule reads S's own parse indicators, which are known only at the checkpoint (1.9), and the pilot's come from other rows.

**Tests.** `test_analysis_h4.py` now has 26 tests. They check the joint share against the product on starts with the same parse rate and different overlap with the rows that B1 changes; that the bound is the exact largest change of accuracy (random rescorings never exceed it, and the widest one reaches it); the boundary at 0.05 (10 of 200 rows is not above it); the refusals; and a sweep of every parse count under three parsing orders, in which B1 and B2 are never both not evaluable. They fail if the rule is changed back to the product. All twelve suites are rerun and pass: 245 tests.

**Codex's final check (at `7cccdf0`; the user gave it the copy at 19:44 Pacific, 02:44 UTC on 2026-09-30) and the user's decisions.** Codex reported the seven earlier issues resolved, with issue 6 (H4's multiplicity) only partly: its two remaining parts were the "fails" outcome and the family sized from S, which F3 and F4 below address. It made five new findings, which the user decided as follows; the points are named by topic, and the review's own text is not reproduced here.

| # | Point | Decision | Where |
|---|---|---|---|
| F1 | B2's bound. | **B2's bound is the share of S's letter rows that the start leaves unparsed or conflicting and whose gold is A,** since only those rows can change from wrong to correct under B2, computed from parse indicators and gold only, never from accuracy. It is exact: it is B2's distortion of the start's accuracy. The argument about B1 and B2 and the range of evaluable endpoints are redone. | 3.4.4 |
| F2 | The evaluability rule of each defect. | **One rule for every defect, with bounds computed without accuracy:** A, bound 1 (the leaked reference can change any row); B1, the joint share of decision 12; B2, as in F1; D, the share of S's letter rows on which the two starts' parsed answers differ, unparsed counted as one value, which replaces the SCF1 rule; E, the share on which the tied and untied variants' parsed answers differ, in Qwen3-1.7B-Longevity. C is the one stated exception, always evaluable, because its mechanism changes the sample and has no row-level bound. A pair is evaluable if its bound exceeds 0.05. | 3.4.4, 4.5 |
| F3 | H4's Bonferroni family. | **H4's Bonferroni family is fixed at 16,** the largest possible number of endpoints, whatever is evaluable, and is not sized from S. The indices are recomputed: 77 and 49,921 at B = 50,000. | 3.4.4, 3.5, 4.2, 4.5 |
| F4 | The family-wise error guarantee. | **It applies to the "holds" verdicts only;** "fails" is a descriptive label. | 3.4.4, 4.2 |
| F5 | E's claim and the detection matrix's instance. | **E's confirmatory endpoint asks whether a consistently mis-served variant's result reproduces under replication;** the S-tied/R-untied pipeline of the detection matrix is a different, descriptive question. | 3.4.2, 3.4.4 |

The user also decided that no further Codex round is needed unless the diff of this revision changes anything beyond F1 to F5.

**Recomputed for the final check.** The code is commit `f6c90b3`, with one more test in `5f4eec0`. `mechanism_bound` returns A's bound 1, the joint share for B1 (unchanged), B2's share unparsed or conflicting with gold A, and for D and E the share of S's letter rows on which the two starts' parsed answers differ; samples carry each configuration's parsed answers, the matrix carries no evaluability flag (SCF1 stays a descriptive check of D), and `h4_endpoints` fixes the family at 16 (`H4_FAMILY`) and reports the number of claims made beside it. B2's bound is exact because B2 scores an unparsed or conflicting answer as the letter A: its distortion of the start's accuracy is exactly the share of rows that are unparsed and have gold A. **The argument about B1 and B2 is redone.** B1's bound is at least the changed share less the unparsed share, but B2's is the unparsed share only where the gold is A, so B1 and B2 can both fail: a start that leaves unparsed enough of the rows that B1 changes, chosen among those whose gold is B, to bring B1's joint share down to 0.05, and parses everything else, has B2 at 0, and D at 0 if THINK-64 gives its answers (the unit tests build such a start). A model may contribute only A and C, and **e, the number of claims, lies between 6 and 16** (A and C are evaluable in all three models). **The family and the indices.** 16 is the largest number of endpoints, so H4's intervals use the tail probability 0.025/16 = 0.0015625, the level 99.69%, and the indices at B = 50,000 are 77 and 49,921 (4.2); one correction across all endpoints, an open decision, is over 47 (z of 3.27, 11% over the family of 16). The indices for 10 to 15 (decision 11) are dropped. D's expected result is restated at the family of 16: the adjusted interval of Γ is about ±0.04 wide (±0.041), the claim holds only when Γ's point estimate is within about 0.01 of 0, which even with no true difference happens about half the time (0.51), and it fails only beyond about 0.09 (3.4.4).

**Expected in advance, recomputed from the pilot's rows.** The script is `runs/icml_ext/parse_audit/evaluability_bounds_pilot.py` (SHA256 `9b3aa85aa776484fbc221cf5a51c3f293f770909edf960ed70404ba91fd2bbca`) and its output `evaluability_bounds_pilot.json` (`af97fcb82a01eb9d7b349d300f8c141330500caeeb1b0e0c782ee629bd3fa756`); counts and shares only. On the pilot's 214 letter rows the bounds in Qwen3-1.7B-Longevity, SmolLM3-3B and Intern-S1-mini are: B1 0.201, 0.098 and 0.028; B2 0.000, 0.196 and 0.276; D 1.000, 0.327 and 0.150; and, in Qwen3-1.7B-Longevity, E 0.159 (34 of the 214 rows). B1 in Intern-S1-mini and B2 in Qwen3-1.7B-Longevity are not evaluable, and e is expected to be 14 of the 16, with five, five and four claims in the three models. S has no calls, so the pilot's values are the expectation for S, and B1's by the product of the pilot's parse rate and S's changed-gold share is an approximation, labelled as such (0.205, 0.067 and 0.031). The closest call is B1 in Intern-S1-mini. The earlier statements that B1 and B2 cannot both fail and that D depends on SCF1 are corrected.

**Tests.** `test_analysis_h4.py` has 29 tests. They check the joint share of B1 and B2's share against their products of the marginals on starts with the same parse rate; that B1's bound is the exact largest change of accuracy (random rescorings never exceed it, and the widest one reaches it), that B2's distortion equals its bound, and that D's and E's bounds are upper bounds on the difference of two starts' accuracies; the boundary at 0.05 for B1, B2, D and E (10 of 200 rows is not above it); D's and E's bounds with unparsed counted as one value; the refusals of instances that do not match; that B1, B2 and D can all fail together; a sweep of every parse count under five parsing orders that agrees with the arrays; the family at 16 with 14, 6 and 16 evaluable pairs; and that one claim alone has the same interval as in the full family. They fail if the rules are changed back to the product or to the unparsed share. The driver's test checks the bounds of A, B1, B2, D and E against the scripted universe, and the records' test the parsed answers. All twelve suites are rerun and pass: 248 tests.

### 8.6 After the reading, before the freeze (the user, 2026-09-29 Pacific)

The reading concluded pass (2.5). The user then reported that the three render-hash lists had been uploaded with the export by mistake (holdout contact 47), which lets one recover the reference answers of 7 replication rows (2.3), and decided as follows. The requests of the main items are not changed, so the render pins of 1.1 are not either.

| # | Point | Decision | Where |
|---|---|---|---|
| R1 | The 7 replication rows whose reference answers are recoverable from the uploaded lists. | **Flagged `reading_exposed` and excluded from every analysis, the replication analysis and the defect-A sample included, as the `v21_holdout` rows are; including them becomes a sensitivity analysis.** Their requests stay as they are, so the render pins do not change, and they are still called. The consequence is stated in 0.2 and 2.3, and the analysis code, its tests and its pins here are updated. | 0.2, 2.3, 3.4, 4.4, 5 |
| R2 | What the reading did with the lists. | **Recorded from the reader:** the reading did not open the three render-hash files and did not attempt any reconstruction; it hashed only the texts shown in the export. | 0.2, 2.5; item-exposure contact 3 |

**What changed in the code** (commit `e8adcdf`). The item file is pinned and does not change: `runner_items.mark_reading_exposed` sets the flag on the loaded items from the pinned list of 2.3, and `excluded` says which rows the analyses leave out (it raises for a row without the flags, so that items loaded without the marking cannot pass unnoticed). `analysis_records.subset` names the kept rows `unflagged` (it was `no_holdout`); `lb_rows` (every H4 sample, defect C's pooled rows included), the defect-A halves of `build_h4` and `cell_rows` (the primary cells and every sensitivity analysis but the one that puts flagged rows back) leave out both kinds of flagged row; the sensitivity analysis is `flagged_rows_included` (5, item 4), with its H4 counterpart; the report counts the rows left out; `analyze` refuses items without the flag and `main` marks them after loading. All thirteen suites are rerun and pass: 254 tests (the synthetic universe has four exposed rows, three of them in the defect-A sample and one outside it; one new test covers the loader, the marking and the predicate, and one the refusals of `analyze` and `main`).

**Recounted** (holdout contact 49; counts only, in `runs/icml_ext/parse_audit/reading_exposed_counts.json`, SHA256 `a2ddc086cb14c31d0bc68dabe52186cd7b56a9c42ba5f5fd8e34f25fc297ddce`, local):

| Count | Before | Now |
|---|---|---|
| The exposed rows, by task | | LB-0030 2, LB-0034 1, LB-0038 2, LB-0042 2, in 7 components |
| S: LongevityBench rows analysed (replication) | 2,793 | 2,786 |
| S: letter pool, rows and components | 1,995 and 399 | 1,990 and 399 |
| S: LB-0042 rows analysed | 798 | 796 |
| B1: LB-0042 rows whose gold it changes | 408 | 408 (neither exposed LB-0042 row is one that B1 changes) |
| B1: the fallback says A; the derived gold says A | 522; 408 | 521; 407 |
| B1: changed-gold share of S's letter pool | 0.2045 | 0.2050 |
| Defect C: pooled rows re-assigned | 8,312 of 8,830 | 8,305 of 8,830 |
| Defect A: analysed rows, and by half (S and R) | 1,134; 567 and 567 | 1,127; 562 and 565 |
| R (test partition) | 5,519 rows, 3,942 in the letter pool, 789 components | unchanged |

**Expected in advance, updated.** S's changed-gold share is 0.2050, and B1's bound by the product with the pilot's parse rates is 0.205, 0.067 and 0.031 (0.2045, 0.0669 and 0.0306 before), with the same evaluability and the same 14 of 16 expected. The script is `runs/icml_ext/parse_audit/evaluability_bounds_pilot.py` (SHA256 `605c042708e48b1f35918ebf4b7608d2849cc98fb897ff0346aec5f85f063f5e`; its S inputs now come from `reading_exposed_counts.json`) and its record `evaluability_bounds_pilot.json` (`776635dfd4aac582aa66dac9a1e1835d6f40afe82f4970b705d300546138b2dc`); every number of the pilot's own rows is the same as in the versions quoted in 8.5 (`9b3aa85a…` and `af97fcb8…`), which are kept. D's rough figure for the sampling error uses 1,990 letter rows on S, and the chance that the claim holds with no true difference is 0.50 (0.51 before). **The counts quoted in the earlier blocks of 8.3 to 8.5 (1,995 letter rows, 408 of 1,995, 0.2045, 8,312) are those before this decision.** Planned power uses the test partition, which has no exposed row, and does not change.


==> anc/PREREG_ICML_EXT2.md <==
# Extension 2: Qwen3-14B, with two 1.7B arms. Preregistration (frozen)

Drafted on 2026-10-04 to 2026-10-06 (times Pacific unless stated). **Status: frozen** by the commit that adds `docs/icml_ext2/PREREG_ICML_EXT2.sha256` (the SHA256 of this file and the UTC time of the freeze); no call was made on any replication or test item before it. The text was revised on 2026-10-05 after an independent review (Codex, holdout exposure log #62), whose 13 findings were all applied, and on 2026-10-06 after stage 1 (section 8); `DRAFT_CHANGES_SINCE_62.md` lists every change since the reviewed text. Values that exist only after stage 1 were filled (stage 1 ran on 2026-10-06); the values of the freeze are listed in section 8. "Frozen study" below means the first study, `docs/icml_ext/PREREG_ICML_EXT.md` (SHA256 `dec5dc25fdd0074a973926767a7a7f378e3dbc06eaccbf976d6df6f84dd2f515`, tag `prereg-icml-ext-frozen`), with its addenda `docs/icml_ext/PREREG_ICML_EXT_ADDENDA.md` (A1 to A12) and its analysis report (`analysis_report_20261003.json`, SHA256 `1447c936d52523a1494169f30af239c7d36ce7e79e81655a6a91016570c22e0b`). The list of every difference is `DIFF_FROM_FROZEN.md`; the sequence of work on the instance is `RUNBOOK.md`.

- **Freeze.** As in the frozen study: this file, with the values of the freeze completed and its status header replaced, is committed as `docs/icml_ext2/PREREG_ICML_EXT2.md` and frozen by the commit that adds `docs/icml_ext2/PREREG_ICML_EXT2.sha256` (its SHA256 and the UTC time), with the tags `pre-icml-ext2-freeze` (the parent) and `prereg-icml-ext2-frozen`. In the same commit `docs/icml_ext2/EXT2_FILES.sha256` pins every file of extension 2 (section 2.9). From then on this file's bytes do not change; later additions go to `docs/icml_ext2/PREREG_ICML_EXT2_ADDENDA.md`, append-only, under the deviation rules of section 7.
- **Calls.** No call touches the replication or test partitions before the freeze. Until then the only calls are stage 1's, on pilot items and on the search partition's pilot rows (section 6.1). Writing this draft made no model call.
- **Content.** This file holds counts, pins and rules only: no item text, model output or gold.

## 0. What this is, and how it relates to the frozen study

**0.1 What it is.** A second, independent preregistered extension of the design of the frozen study, for the ICML 2027 version of the paper "What Does a Harness Repair? A Preregistered Study of Visibility, Baseline Adequacy and Evaluation Defects". It adds (a) **one model to the confirmatory design**, Qwen3-14B (bfloat16, one GPU, no quantization, no tensor parallelism), with at most 18 primary endpoints of its own (13 certain, and 2 to 5 claims of H4, so that 15 to 18 can receive a verdict), and (b) **two 1.7B arms**, the base Qwen3-1.7B and the tuned Qwen3-1.7B-Longevity rerun on the same GPU and environment, for a **secondary, descriptive** comparison outside every confirmatory family (section 9). It has its own preregistration and its own freeze.

**0.2 What it does not touch.** The frozen preregistration, its 47 primary endpoints, every committed result and the arXiv version stay as they are. The 14B's endpoints are **not merged into the frozen study's families**, and the frozen study's endpoints are **not corrected again**. No analysis of extension 2 changes a verdict of the frozen study. The two arms add no confirmatory endpoint.

**0.3 What is inherited, by reference.** Every rule of these sections of the frozen preregistration applies to the 14B and to the two arms unchanged, except where sections 1 to 9 below say otherwise (the section numbers are the frozen study's):

| Frozen section | Inherited content |
|---|---|
| 1.1 | the caller (`messages_for_inference.py`, SHA256 `cc8debc7…`), the prompts of the three benchmarks, the render rule (the pins: 2.3 here) |
| 1.3 | vLLM 0.30.0 and its environment, the batch-invariant server, every launch flag and environment variable, the reasoning parser, the sampler setting, the serving mode |
| 1.4 | the six configurations (THINK-64, THINK-512, THINK-1536, AUTHORS-1500, BUDGET-512-1500 and the derived RESCUE-1500), every token budget, the single answer allowance of 1,500 tokens, the derivation of RESCUE-1500 and its verification (300 replication items, seed 20261013) |
| 1.5 | the seeded-sampling arm: its configurations (THINK-64, THINK-512, THINK-1536, BUDGET-512-1500), the request seeds (`request_seed`), the sampler; here for the two 1.7B arms only, with the Qwen card's values (section 9) |
| 1.6 | the scorer (files and SHA256 pinned there), the normalisation, the local split, the role-break rule, the gold audit |
| 1.7, 1.8 | the checks A1 to A3, the start checks, the retry and resume policy |
| 1.9 | the call order within a run (concurrency 32, ascending), the determinism recheck (200 test items, seed 20261014); the order of the stages is 6.2 here |
| 1.10 | the GEPA arm: method, code, settings, interface check, G0, scoring, proposer prompt, scale, selection, evaluation; what changes is 2.7 here. Only the 14B has a GEPA arm |
| 2.1 to 2.5 | partitions, item files (SHA256 pinned), which items each part may call, the flags `v21_holdout` and `reading_exposed`, copies to the instance, exposure logging |
| 3.0 to 3.4 | the conventions, H1 to H4: definitions, estimands, margins (0.05), verdict rules, pipelines, defects A to D, the checks, the detection matrix, the endpoint of H4 and its claim rule. Only the 14B has endpoints |
| 4.1 to 4.5 | the bootstrap (B = 50,000), seeds, percentile intervals, the Bonferroni families, the verdict rules, the pinned analysis code, the constants |
| 5 | the sensitivity analyses |
| 6.2 to 6.5 | stopping rules, change of instance, deviation rules, repairs after the replication partition has been seen |

**0.4 What is not part of extension 2.** FreeToken continuity, the tied variant of Qwen3-1.7B-Longevity and defect E (continuity was done in the frozen study; the 14B has one served variant, and 3.4.2 E and SMI's rule (ii) need two); the seeded-sampling arm for the 14B; a GEPA arm and defect injection for the 1.7B arms; the grids of SmolLM3-3B and Intern-S1-mini (Intern-S1-mini only as GEPA's proposer); the frozen study's exceptions X2 and X3 and its deviations K1, K2, K4 and K8 that concern those parts.

## 1. Design in brief, and what is known before the freeze

### 1.1 What the study runs

| Part | Stack and mode | Model | Items | Feeds |
|---|---|---|---|---|
| Grid, temperature 0 | vLLM 0.30.0, batch-invariant, concurrency 32 | Qwen3-14B | replication and test partitions: LongevityBench 8,830 rows, MMLU-Pro 1,198 items, GSM8K 791 items (the frozen study's item files, 10,819 items) | H1, H2, H3, H4 |
| Grid, temperature 0 | the same | base Qwen3-1.7B and tuned Qwen3-1.7B-Longevity | the same items | section 9 (secondary, descriptive) |
| Seeded arm | the same server; the Qwen card's values (temperature 0.6, top-p 0.95, top-k 20) | base and tuned (not the 14B) | the same items; THINK-64, THINK-512, THINK-1536, BUDGET-512-1500 | section 9 |
| Rescue verification | the same server | all three models | 300 replication items (150 LongevityBench rows, 75 MMLU-Pro, 75 GSM8K) | validity of the derived RESCUE-1500 |
| GEPA arm | vLLM: task model Qwen3-14B, proposer Intern-S1-mini | Qwen3-14B | the frozen study's 300 search rows; the selected harnesses then on the replication and test letter rows | H2 |
| Defect-A pass | the same server | Qwen3-14B | the frozen study's 1,204 replication rows (seed 20261012) | H4 |
| Determinism recheck | the same server | all three models | 200 test items (seed 20261014) | validity of batch invariance |

### 1.2 Primary endpoints: at most 18, all of the 14B; 15 to 18 can receive a verdict

| Hypothesis | Endpoints | Count | Family and adjusted level (the frozen study's, unchanged) |
|---|---|---|---|
| H1 | T with its gain gate, (THINK-512, AUTHORS-1500), in each of the 3 cells (LongevityBench letters, MMLU-Pro, GSM8K) | 3 | H1: 9 endpoints, tail 0.025/9, interval level 99.44% |
| H2 | θ against RESCUE-1500 in the 3 cells (3); against each of the 4 GEPA harnesses (clean and broken start, seeds 0 and 1) on the LongevityBench letters (4) | 7 | H2: 13 endpoints, tail 0.025/13, 99.62% |
| H3 | (D_T, D_P) jointly, in each of the 3 cells | 3 | H3: 9 endpoints, tail 0.025/9, 99.44% |
| H4 | for each evaluable defect of A, B1, B2, C and D: does replication confirm the defect's distortion? (prospective replication for B1, B2 and D; replication on a disjoint sample for A; a pre-specified retrospective re-split for C: 3.4) | 2 to 5 | H4: fixed at 16, tail 0.025/16, 99.69% |

**The count is a maximum.** H1, H2 and H3 contribute 13 endpoints that always receive a verdict; H4 contributes one claim for each of A and C, which are always evaluable, and for each of B1, B2 and D whose bound exceeds 0.05 (3.4), so between 2 and 5. **There are at most 18 primary endpoints, of which 15 to 18 can receive a verdict**; a pair that is not evaluable is reported as such, with its bound, and is not an endpoint with a verdict. The families keep the frozen study's sizes (9, 13, 9 and 16) **by decision of the user, 2026-10-04**: the levels are those of the frozen study, so a verdict on the 14B is as strict as a verdict on any of the frozen study's models, and it does not depend on how many models are in the study. The cost is stated: with 3, 7, 3 and at most 5 endpoints these levels are more conservative than a correction for the 14B's own families would be (families of 3, 7, 3 and 5 would give intervals of 98.33%, 99.29%, 98.33% and 99.00%, against the 99.44%, 99.62%, 99.44% and 99.69% used here), so fewer verdicts of "holds" and "fails" are to be expected than with the 14B's own correction. Everything else (sanity checks, sensitivity analyses, the detection matrix) is descriptive.

**The two 1.7B arms have no primary endpoint.** Their analysis (section 9) is secondary and descriptive and sits outside every confirmatory family: it carries unadjusted 95% intervals only, no Bonferroni correction and no verdict of "holds", "fails" or "inconclusive". The reason is stated in advance: the tuned model's results on these rows are already known from the frozen study.

### 1.3 What is known before the freeze

- **Written after the first three models' results.** This file is written after the frozen study's analysis (2026-10-03, addendum A8; report SHA256 `1447c936…`), whose results the authors know in full, and while the paper reporting them is being posted (arXiv submission `submit/8178398`, 2026-10-04 13:59 PT; the identifier is pending). For the rows that the 14B and the base model will be called on, they are **prospective** (no output of either exists for any of them before the freeze), but the **authors know the other models' results on the same rows**, the verdict tables, the claims of H4 and the size of the distortions. The 14B is not blind to direction: the directions of H1 (THINK-64 is broken where it truncates), H3 and the defects were seen in the frozen study. **The tuned arm is not prospective at all:** its outputs on these rows are the frozen study's (a rerun on another GPU), so every statement about it is descriptive.
- **Pilot calls** (stage 1, 2026-10-06, 14:26 to 22:57 UTC) are on the 700 pilot items, the pilot's 200 G2 rows and the 100 search-partition pilot rows of the GEPA spike only: the 14B's pilot of all configurations and its G2 (b); the G2 (b) of the two 1.7B models; the cross-GPU run of the tuned model; the co-residence test's G0 and the GEPA spike. They report parse rates, truncation, non-commitment, token counts, throughput, render checks, split disagreements, role breaks and preemptions (the spike also reports its proposals and the share that passes the interface check); **no accuracy against gold is computed on any pilot item, with one exception: the candidates of the GEPA spike are scored against gold inside the GEPA program, on the 100 search-partition pilot rows, because the search needs a score.** The spike's results may inform only operational decisions (the interface, the budget, the server shares) and never the confirmatory design: no hypothesis, endpoint, margin, rule, configuration or harness of the study is chosen from them, and its scores are not a go/no-go criterion (the spike is judged on whether it runs, on the share of proposals that pass the interface check and on its time). Expected results per cell are in 3.1 to 3.4.
- **No tuning for any of the three models.** No budget, prompt, scorer, margin, bootstrap rule or verdict rule is changed for them (2.4 states what follows from that). The 1.7B models use the frozen study's allowance of 1,500 tokens, so no calibration is run for them.
- **Contacts with holdout-derived material in preparing this draft:** none. The render checks of 2.3 used the 700 pilot items; the tokenizer, config and index files of Qwen3-14B and Qwen3-1.7B are public model files. Copies of the replication and test item files to the instance are made only after the freeze and logged first (the frozen study's 2.4).
- **What "prospective" means here.** As in the frozen study's 0.2, in three senses: the 14B's configurations, on this stack, have not been run on any replication or test row before the freeze; the replication verdicts of H1 to H3 are fixed before the test partition is called; and in H4 everything a claim rests on is fixed in the frozen study's file and in this one (3.4.1). Only B1, B2 and D are prospective in the third sense. **Defect A is a replication on a disjoint sample** (both halves are replication rows called in one pass) and **C is a pre-specified retrospective re-split** (3.4.1, as in the frozen study); neither is called prospective here.
- **Scope of the conclusions.** The confirmatory results concern **this one 14B model** (Qwen3-14B, revision in 2.1, served as in 2.2). Extension 2 makes no inference about scale or about trends across model sizes: the models differ in family, training and size, and a fourth point is not a scaling series. The paper may report the 14B next to the others and may not describe a trend. What the arms may support is limited in 9.6.

## 2. Fixed elements that differ from the frozen study

### 2.1 The models

- **Qwen3-14B:** `Qwen/Qwen3-14B`, revision `40c069824f4251a91eefaf281ebe4c544efd3e18` (the repository's main on 2026-10-04, last modified 2025-07-26), bfloat16, licence Apache-2.0. 8 weight shards, 29,552,613,776 bytes with the small files. Architecture `Qwen3ForCausalLM`: 40 layers, 8 key-value heads, head dimension 128, hidden size 5,120; `tie_word_embeddings` false, with its own `lm_head.weight`.
- **Files pinned** (SHA256; the shards by the digests the repository lists, the small files by git blob id and SHA256, all verified on download): `config.json` `e73c3664ca09b10a673fef0c22e8a6b456201d49bd4713c9691f775720e8857a`; `generation_config.json` `2325da0f15bb848e018c5ae071b7943332e9f871d6b60e2ed22ca97d4cb993d2`; `tokenizer.json` `aeb13307a71acd8fe81861d94ad54ab689df773318809eed3cbe794b4492dae4`; `tokenizer_config.json` `d5d09f07b48c3086c508b30d1c9114bd1189145b74e982a265350c923acd8101`; `vocab.json` `ca10d7e9fb3ed18575dd1e277a2579c16d108e32f27439684afa0e10b1440910`; `merges.txt` `8831e4f1a044471340f7c0a83d7bd71306a5b867e95fd870f74d0c5308a904d5`; the index `model.safetensors.index.json` by git blob `b4d92f9fec7ec78a89aaf1cf9d740ffc69cb9aac`; the eight shards' SHA256 in `scripts/icml_ext2/ext2_config.py` (`WEIGHT_SHARDS`). The chat template is the string of `tokenizer_config.json`, written to `chat_template.jinja` as Qwen3-1.7B-Longevity's is a file of its own, SHA256 `a55ee1b1660128b7098723e0abcd92caa0788061051c62d51cbe87d9cf1974d8`.
- **Base Qwen3-1.7B (arm):** `Qwen/Qwen3-1.7B`, revision `70d244cc86ccca08cf5af4e1e306ecf908b1ad5e` (main on 2026-10-05, last modified 2025-07-26), bfloat16, Apache-2.0, the base model of Qwen3-1.7B-Longevity (named as such on that model's card). 2 weight shards (`model-00001-of-00002.safetensors` `169ad53ec313c3a34b06c0809216e4fc072cce444a5d4ff2b59690d064130ed5`, 3,441,185,608 bytes; `model-00002-of-00002.safetensors` `912becff8d60672aa8628ef08c05898d9adf17c2ad4ae3caf99b065622fdeff9`, 622,329,984 bytes), 4,079,450,110 bytes with the small files; 28 layers, 8 key-value heads, head dimension 128, hidden size 2,048; `config.json` `1ddb5b89ebc90dcb417a45c213d818577e65976454d29385c8f6140771d95197` declares **`tie_word_embeddings` true**. Its `tokenizer.json`, `tokenizer_config.json`, `vocab.json`, `merges.txt` and `generation_config.json` are byte for byte the 14B's (the SHA256 above), so its chat template is the same string.
- **Tuned Qwen3-1.7B-Longevity (arm):** the frozen study's untied study variant (`insilicomedicine/Qwen3-1.7B-Longevity`, revision `edfe55fff64a0f469566cb596f6f967f2bb72bbc`, the checkpoint's stored `lm_head.weight` used by an untied `config.json`; every file and hash as in the frozen study's 1.2), **rerun on this instance** so that base and tuned are compared on the same GPU and environment. No tied variant and no FreeToken.
- **Output-layer records (descriptive).** On the instance, on the verified directories that vLLM loads, `tie_check_ext2.py` records, for the 14B and for the base: what `config.json` declares, whether the shards store a separate `lm_head.weight`, if so whether it equals `model.embed_tokens.weight` (with the relative Frobenius norm of the difference and the per-row cosine similarity that the frozen study quotes for Qwen3-1.7B-Longevity), and the lines of the installed vLLM's `model_executor/models/qwen3.py` (with the file's SHA256) that handle `tie_word_embeddings` and `lm_head`, which state the output layer that vLLM loads. The 14B declares untied embeddings and stores its own head; the base declares tied embeddings, and its checkpoint also stores an `lm_head.weight` that equals the embedding exactly (stage 1, 2026-10-06: relative Frobenius norm of the difference 0.0, minimum row cosine 0.9999998), so its output layer is the input embedding whether vLLM ties it, as it does for a declared tie, or loads the stored head; the tuned study variant declares untied embeddings and uses the stored head (the frozen study's 1.2). Stage 1 measured them on the instance (2026-10-06): **Qwen3-14B** declares untied embeddings, stores its own head, which differs from the embedding (relative Frobenius norm of the difference 1.487, row cosine minimum -0.064, median 0.002); **the base** declares tied embeddings and its checkpoint also stores an `lm_head.weight` that equals the embedding exactly (norm 0.0, row cosine minimum 0.9999998); the installed vLLM 0.30.0's `model_executor/models/qwen3.py` (SHA256 `6ade9b12f4c7a4d670fe2e4dd778049bbe0a94fe2ba61a149d9706587a280e28`) ties the head to the embedding when `config.tie_word_embeddings` is true (lines 304 and 305). The records: `tie_check_14b.json` SHA256 `2c874ff5be838bf795359d9db441a7e5e4a1d0ac065cab780cfdb35fe7961524` and `tie_check_base.json` SHA256 `c49a189279bbff708e7d5494f8ab8d36f1573dc87681faba34932126660ed43c`.

### 2.2 Serving

The frozen study's command and environment (1.3), unchanged except for the model directory, the served name and the template file: `vllm serve /root/autodl-tmp/icml_ext/models/<directory> … --served-model-name <name> --chat-template …/<directory>/chat_template.jinja --dtype bfloat16 --generation-config vllm --reasoning-parser qwen3 --reasoning-config '{"reasoning_start_str": "<think>", "reasoning_end_str": "</think>"}' --no-enable-prefix-caching --no-enable-chunked-prefill --max-model-len 4096`, started by the frozen study's `start_vllm_batch_invariant.sh` (SHA256 `add86384ace0bf6260a1d7caa80e4f3117e767ee1069bf33f82d40b8708e4627`) with `VLLM_BATCH_INVARIANT=1` and `VLLM_USE_FLASHINFER_SAMPLER=0`; GPU memory utilisation is vLLM's default, as in the frozen study. One server at a time (two in GEPA's co-residence), one GPU, no quantization, no tensor parallelism. Client concurrency 32. The longest request needs at most 4,096 tokens; the runner's context check refuses any that would not fit.

### 2.3 Render pins: the frozen study's lists are reused (decided by the user, 2026-10-05)

Qwen3-14B's and the base's chat template is **byte for byte** Qwen3-1.7B-Longevity's (SHA256 `a55ee1b1…`, 4,168 characters). Their `tokenizer.json` (identical in the two) is **not** byte for byte Longevity's (11,422,654 against 11,422,650 bytes): they differ in four metadata flags only (`decoder.add_prefix_space`, `decoder.trim_offsets`, `decoder.use_regex` and `pre_tokenizer.pretokenizers[1].trim_offsets`, true in Longevity's and false in theirs), and have the same vocabulary (151,669 entries with the added tokens), merges and added tokens.

**Decided by the user on 2026-10-05: reuse the frozen study's pinned render lists, and the render check on the instance before the first call is the gate.** The 14B and the base use `runs/icml_ext/main_render/render_hashes_qwen3-1.7b-longevity.json` (file SHA256 `1fdff437e9b0112bb7942e265fd087c503709dab775708852bfa62ab004350dc`, 50,536 entries) through the runner's `renders_as` mechanism, with no re-rendering of any replication or test item. The evidence before the freeze, on pilot items and synthetic text only (`scripts/icml_ext2/check_render_equivalence.py`; record `runs/icml_ext2/stage0/render_equivalence.json`, SHA256 `5a64e92ad1d0ecdbe146f2b07d5cdfa71129257de1ea232a0711f909ab74c0f0`): each model's files, loaded by the runner's own `load_tokenizer`, reproduce every one of the pinned pilot entries that its stages send (the 14B 1,400 entries, the base 600: rendered text, prompt token count and token-ID hash, 0 differences); the 303,338 single-token decodes over the vocabulary and 30,000 seeded random strings (vocabulary text, special tokens, digits, several scripts, whitespace) encode and decode identically with both tokenizers. **The check that decides, on the real renders:** on the instance, before a model's first call, `render-check --main` (the frozen study's 1.1 and 7, item 7) compares every render the model will send with the pinned list, entry by entry; any difference means no call is made (6.2, item 4 of the frozen study). The alternative that the decision rules out was a new render list, which needs a holdout-log entry before the items are rendered.

**What `render-check --main` covers, and what covers the rest.** It covers the fixed request forms of the main stages: the grid and seeded configurations on the replication and test items, and the two-call forms of the rescue verification and the determinism recheck. It does not cover (a) **the requests of GEPA candidates**, which do not exist before the search: they are covered by the interface check and the checks A1 to A3 on every call during the search, and by the render check of each selected harness before its first replication call (`gepa_eval` renders the harness on the partition's letter rows, records the SHA256 of those renders and passes it to the evaluation, which recomputes the renders and refuses to call if the hash differs); and (b) **the defect-A requests**, which carry the reference turn on purpose: they are covered by the clean-render reconciliation (A1 to A3 compare each request with the corrected caller's render of the row's clean messages, so the server's token counts differ on every call by the length of the reference turn, and a test checks that A3 fires) and by the reading of the request form on pilot rows (the frozen study's 3.4.2 and 2.5). **"The first call" in this section and in 2.5 and 2.6 means the first call of each post-freeze stage**, not the first call of the study.

### 2.4 The scorer and formats it cannot read

The scorer is the frozen study's, unchanged. **A format it cannot read counts as unparsed, and an unparsed answer is wrong** (the frozen study's 1.6). Qwen3-14B or the base model may answer in a form outside the scorer's rules; those calls count as unparsed, not as errors of the runner. The pilot reports the unparsed rate of each configuration and cell, split into truncated and non-committed calls, and 3.1 to 3.4 take it into account in their expectations. In the pilot, AUTHORS-1500 leaves 40.7% of the LongevityBench letter calls and all LB-0038 calls unparsed (all of them calls that ended with `stop`), 4.0% of the MMLU-Pro calls and none of the GSM8K calls. A **format-only audit** of the 14B's pilot calls that ended with `stop` and did not parse (`parse_audit_14b_ext2.py`; no gold; 3,500 calls, 1,939 ended with `stop`, 445 did not parse) found 410 with no answer or a refusal (277 of them LB-0038 calls that decline to give an age), 28 that name several candidate letters, 7 in a form the scorer does not read, none with a range or several numbers and none other (`parse_audit_14b.json` SHA256 prefix `f6696507ef71`; a few examples are kept local and are not uploaded). **The frozen scorer stays primary in every case. The user decided on 2026-10-06 that there is no sensitivity reading:** almost all of the 14B's unparsed answers in the pilot are no answer or a refusal (410 of 445) and only 7 are in a form the scorer does not read. Instead, after the preregistered analysis, the non-commitment and refusal shares of the 14B's main runs are **reported descriptively**: per partition, configuration and pool, for all rows and for the analysed rows, the unparsed share split into truncated and non-committed calls and, among the calls that ended with `stop` and did not parse, the counts of the five classes of the audit and the refusal share and the non-commitment share of the cell's calls (`parse_audit_main_ext2.py`; counts and shares only, no example, no gold). No rule is added or changed for any model, and none is changed after the pilot.

### 2.5 The thinking-switch check (gate (b))

The frozen study applied gate (b) to Intern-S1-mini only. In extension 2 **every thinking-off call of Qwen3-14B must return empty reasoning content and no `<think>` or `</think>` token; if one does not, the run stops and the user decides** (decided by the user, 2026-10-05), except in the defect-A pass, where the gate and the checks A1 to A3 **only record and never stop** (the frozen study's addendum A4, written here as a rule fixed in advance). The gate changes no request, parse, score or call order. The two 1.7B arms have no gate (as the frozen study's runs of Qwen3-1.7B-Longevity had none), so that the tuned arm is a rerun of the frozen study's procedure.

### 2.6 The instance and the GPU

One **RTX PRO 6000 Blackwell, 96 GB**, single GPU (decided by the user, 2026-10-05) (stage 1's environment record, `env_record.json` SHA256 `26f4ee409391a0d6fbad8acc965c74b7a20102cc849331150336dd6fde1ff1b1`: NVIDIA RTX PRO 6000 Blackwell Server Edition, UUID `GPU-f25ffc1a-fbf7-f962-9e7f-94130dab15c6`, PCI bus `00000000:B8:00.0`, 97,887 MiB, compute capability 12.0, driver 595.71.05, driver CUDA 13.2, torch's CUDA runtime 13.0; machine id `5d04e104cf744bddb12c08eb61a501e9`, host `autodl-container-yecje9wfdg-a21ab4ab`, PID 1 started 2026-10-06 13:03:22 local time (05:03:22 UTC); vLLM 0.30.0, torch 2.13.0, transformers 5.17.0, Python 3.12.3). It has the same chip architecture (GB202, compute capability 12.0) as the frozen study's RTX 5090. All runs happen on this GPU. **The instance stays running, idle, between stage 1 and the freeze** (the user's decision of 2026-10-05; the user decides on the same day), so that no change of GPU is expected. **GPU model fixed.** A change of the GPU **model** needs a new registration (6.5 of the frozen study). If the physical GPU changes within the same model, there are two cases (revised on 2026-10-05 after the independent review).
- **Before the first replication call** (of any model): G2 (b) is rerun on the pilot rows, with different batch compositions (concurrency 1; concurrency 32 ascending; concurrency 32 descending; the concurrency-32 run repeated; for the 1.7B models at temperature 0 and in the seeded arm), for each model that is still to be called, all runs identical token for token. **A passing rerun lets the study continue as confirmatory, and the change is recorded in the addenda** (decided by the user, 2026-10-05); a failing one stops the study for the user's decision.
- **After the first replication call** (of any model): the frozen study's rule is restored (its 6.3 and 6.5). G2 (b) is rerun as above, and in addition, **for each model that has replication outputs from the old GPU**, a fixed, pre-specified subset of replication rows is rerun on the new GPU and compared token for token with that model's old outputs: the 300 replication items of the rescue-verification list (the list of seed 20261013, pinned in `main_lists.json`, so there is no new draw and no new data access) in AUTHORS-1500, THINK-512 and BUDGET-512-1500, descending, at concurrency 32 (stage `main-gpu-recheck`, run by `seg2_gpu_recheck.sh`; the old outputs are the replication grid's). **If every call is identical, the model continues as confirmatory. If any call differs, the user decides between rerunning that model's partitions on the new GPU (the earlier outputs are kept and reported and are not analysed) and reporting that model's verdicts as descriptive.** A change between the replication and the test partition needs the user's approval, as in the frozen study's 6.3, and every change is recorded in the addenda.

The client concurrency is **32** in every run, and **each run records vLLM's preemption count** (before and after; `logs/preempt_<run>.json`); preemptions are reported and are not a stop condition.

### 2.7 The GEPA arm

Task model Qwen3-14B (batch-invariant server, context 4,096); proposer Intern-S1-mini (standard server, context 16,384, thinking on, the card's sampling values, `max_tokens` 8,192); every other setting is the frozen study's 1.10: the interface and its limits, the copy rule, GEPA 0.1.4 and its settings, G0 before every run, scoring, the proposer prompt, **four runs** (clean and broken start, seeds 0 and 1) of 6,000 metric calls each on the same 300 search rows (seed 20261011) with the same train and validation lists, selection by the highest mean validation score (ties to the lowest candidate index), and the evaluation of each selected harness on the letter rows of the replication (2,100) and test (4,207) partitions. Only the **GPU shares** change: the frozen study's 0.26 and 0.66 cannot hold a 14B model. Task share and reflection share are measured by stage 1's co-residence test (G0 on pilot rows, alone and shared, identical token for token), written to `scripts/icml_ext2/gepa_shares.json` and pinned at the freeze: **task 0.56, reflection 0.24** (stage 1, 2026-10-06: the first pair tried, the 'safe' one, passed G0; the two servers held 55.3 GB and 22.5 GB, 77.8 GB of the card's 97.9 GB; `gepa_shares.json` SHA256 `fb3f83eefbe51941247a841fdf5a534c009bd82ee09987bcf9f4a6574d2268e4`; no preemption and no out-of-memory event in either server's log during the spike). **A GEPA spike with the 14B as task model, as the frozen study's spike-02,** runs in stage 1 on the same two servers: two starts (clean and broken), 200 metric calls per start, the same 100 search-partition pilot rows, Intern-S1-mini as proposer, the revised interface (the frozen code at the freeze); it reports the proposals, the share that passes the interface check and the time, and it fixes nothing: its gold-scored results inform only operational decisions (the interface, the budget, the server shares), never the confirmatory design, and are not a go/no-go criterion (1.3). The harnesses of the main arm are proposed against the 14B, so they are not the frozen study's. **The GPU is shared during the search, and what that does and does not show.** G0 shows, before every run, that the two seed candidates give identical token IDs and finish reasons on the arm's 300 rows with the task server alone and with both servers up; **seed equality is not claimed for the other candidates**, whose outputs are produced only while the GPU is shared, so sharing can affect which harness the search selects. **The final evaluations of the selected harnesses run on a single server** (one batch-invariant server, the GPU not shared), so sharing can affect the selection only and not the outputs on which the verdicts rest. During every run the preemption counts of both servers, the GPU memory in use and any difference between the shared and the alone outputs are reported (`logs/preempt_gepa-<run>.json` and the segment log); a difference in G0 stops the run before it starts, and **an out-of-memory event in either server's log is a stop** and the user decides (`seg2_gepa.sh`).

**The harnesses are locked at the checkpoint:** the checkpoint record carries the SHA256 of each selected-harness file and the identity that its replication evaluation logged, and the final analysis stops unless each of the four equals the locked one in its replication and its test evaluation and on disk (decided by the user, 2026-10-05).

### 2.8 Environment

The frozen study's vLLM environment (`pip freeze --all` SHA256 `fee9f31063305f6754e1020f9ad8cd063bc24f2b6ca59fca72924a938bc2f16d`, wheelhouse list `9ff012c379ec726ad930f97469cf0609b5ce397df43c7ce01297fb1cb5af1207`, `kernels` absent), rebuilt on the new instance and compared with those hashes. **The rebuild differs from the frozen study's `install_vllm.sh` in the download step only** (`install_vllm_pinned.sh`): pypi.org gave about 26 KB/s on this instance, so the 199 wheels were downloaded from a mirror (the Tsinghua PyPI mirror, over HTTPS), each pinned by name, version and SHA256 to the frozen study's `wheelhouse.sha256` (`pip --require-hashes`, which refuses any other file). Result (stage 1, 2026-10-06): `pip freeze --all` SHA256 `fee9f31063305f6754e1020f9ad8cd063bc24f2b6ca59fca72924a938bc2f16d` and wheelhouse list SHA256 `9ff012c379ec726ad930f97469cf0609b5ce397df43c7ce01297fb1cb5af1207`, both equal to the frozen study's; `kernels` absent. The RECORD entries (the frozen study's exception X1) were not compared here. The model files were fetched by a multi-connection tool from ModelScope and hf-mirror.com (`fetch_parallel_ext2.py`, each file checked against its pinned size and SHA256 before use) and then verified as a whole by `download_and_verify_ext2.py` (0 problems). SSH password login off, outbound connections off the machine none, listeners on loopback only, as in the frozen study.

### 2.9 Extension 2's own files

New files in the repository: `docs/icml_ext2/` and `scripts/icml_ext2/`. They import the frozen study's modules after checking their SHA256 (`frozen_guard.py`; the files, from git HEAD of 2026-10-04, equal to the frozen tag's except `runner.py`, which is addendum A4's version that every main run used), patch the configuration in memory (`ext2_config.py`: the model entries of the 14B and the base; the stages with these models; no frozen file is edited) and call the frozen code. **The frozen modules are hash-checked and imported unchanged;** extension 2 adds around them only what `DIFF_FROM_FROZEN.md` lists in D19 and D20: the in-memory configuration patches (`ext2_config.install()`; the task-model name and the shares in `gepa_runner_ext2.py`; the worker path in `gepa_spike_ext2.py`), one replacement function in the analysis (a copy of `partition_report` that differs from the frozen function in one token, in place only for the duration of a call and restored on exit), one replacement function in the checkpoint (a copy of `build_instances` without its defect-A and defect-E blocks), and new code with no frozen counterpart (the harness lock, the arms' analysis, the stage-1 and segment scripts). Tests compare the results of the wrappers with the frozen code on the same data. At the freeze `docs/icml_ext2/EXT2_FILES.sha256` pins every file of `scripts/icml_ext2/` (the instance scripts, the tests and `gepa_shares.json` included; written by `ext2_manifest.py`, never overwritten), and from then on every start compares the files that exist with it (`frozen_guard.require_ext2_files`, called by `ext2_config.py`; the author's machine checks that all listed files exist). A change of any of them after the freeze follows section 7.

## 3. Hypotheses and endpoints (Qwen3-14B)

### 3.1 H1: visibility versus quality (3 endpoints)

Definitions, the gate, the dominance statistic T = Δ_V − 0.8(Δ_V + Δ_B) and the verdict rule are the frozen study's 3.1. Primary endpoints: (P, R) = (THINK-512, AUTHORS-1500) in the 14B's three cells. Sanity checks (outside the family, at H1's level): THINK-64 against AUTHORS-1500 in the same three cells. **Expected, from the pilot** (214 letter rows, 200 MMLU-Pro and 200 GSM8K items; parse rates and parsed answers only, no accuracy; `h1_pilot_shares_14b.json`): v is the share of rows that only AUTHORS-1500 parses, b the share that both parse, l the share that only P parses, and d_B the share of the b rows on which the two parsed answers differ.

| Cell | P | parse rate of P | v | b | l | d_B | reading (the frozen study's rule) |
|---|---|---|---|---|---|---|---|
| LB letters | THINK-64 | 0.000 | 0.594 | 0.000 | 0.000 | n/a | T > 0 nearly inevitable |
| MMLU-Pro | THINK-64 | 0.000 | 0.960 | 0.000 | 0.000 | n/a | T > 0 nearly inevitable |
| GSM8K | THINK-64 | 0.000 | 1.000 | 0.000 | 0.000 | n/a | T > 0 nearly inevitable |
| LB letters | THINK-512 | 0.000 | 0.594 | 0.000 | 0.000 | n/a | T > 0 nearly inevitable |
| MMLU-Pro | THINK-512 | 0.130 | 0.830 | 0.130 | 0.000 | 0.154 | informative |
| GSM8K | THINK-512 | 0.455 | 0.545 | 0.455 | 0.000 | 0.736 | informative |

THINK-64 parses nothing in any cell and THINK-512 parses nothing on the letter rows (the budget cuts every pilot letter call), so in those cells T is expected to be positive whatever the accuracies are; only THINK-512 on MMLU-Pro and GSM8K is informative. Planned power of the H1 endpoints (the frozen 4.3, family of 9, test partition, LongevityBench letters at the conservative extreme; gate / T): 1.00 / 1.00 in every primary and sanity cell except THINK-512 on GSM8K, 1.00 / 0.45 (rows of a component independent) and 1.00 / 0.06 (rows identical within a component); `prereg_power_h1_14b.json`.

### 3.2 H2: simple-baseline adequacy (7 endpoints)

AUTHORS-1500 against RESCUE-1500 in the three cells (3), and against each of the four selected GEPA harnesses on the LongevityBench letter pool (4); non-inferiority margin δ = 0.05; verdicts as the frozen study's 3.2 and 4.3. Planned power (analytic, normal approximation, the frozen study's method of 3.2; true θ = 0, δ = 0.05, the test partition; pilot-based inputs, `prereg_power_14b.json`; unadjusted / adjusted at m = 13): LongevityBench letters d = 0.000, 1.00 / 1.00 at both extremes (THINK-512 is cut on every pilot letter row, so the derived RESCUE-1500 equals AUTHORS-1500 there); MMLU-Pro d = 0.020, 1.00 / 1.00; GSM8K d = 0.335, 0.51 / 0.18; the power of the four harness endpoints is unknown in advance, as in the frozen study. **By-construction outcomes, fixed in advance.** A clean-start run whose search selects its seed (candidate 0) selects the harness whose outputs are the grid's own AUTHORS-1500 run (1.10 of the frozen study: the seed harnesses are the grid's runs), so its H2 endpoint compares AUTHORS-1500 with itself, θ is exactly 0, and the non-inferiority verdict "holds" by construction. Such an endpoint is labelled **"seed selected, holds by construction"** and reported apart from informative holds: the report gives the H2 verdict counts with and without such endpoints. A broken-start run that selects its seed (THINK-64's request) is flagged as having selected its seed but is not labelled by construction.

### 3.3 H3: stack-level budget forcing (3 endpoints)

(D_T, D_P) jointly, minimal difference 0.05, with the "no room" rule that takes precedence over "fails" (the frozen study's 3.3), in the three cells. Planned power: the frozen study's table, which does not depend on the model (D in {0.10, 0.20, 0.30}, d in {0.3, 0.6}, the test partition's structure, the family of 9); per bound at D = 0.10: GSM8K 0.25 (d 0.3) and 0.10 (d 0.6), MMLU-Pro 0.42 and 0.17, LongevityBench letters 1.00 and 0.90 with independent rows and 0.42 and 0.17 with rows identical within a component; at D = 0.20 and above 0.95 to 1.00 in every cell (the joint claim's power lies between max(0, 2p − 1) and p). The 14B's pilot gives D_T = 0.963, 0.815 and 0.545 and D_P = 0.673, 0.805 and 0.545 on the letters, MMLU-Pro and GSM8K, where the per-bound power is 1.00 in all three cells (pilot-based).

### 3.4 H4: defect injection (2 to 5 claims)

The frozen study's 3.4 for the model Qwen3-14B and the defects **A, B1, B2, C and D**. Defect E does not apply: it needs two served variants of one checkpoint and FreeToken, and the 14B has one variant on one stack. Consequences fixed here:

- **Family.** H4's Bonferroni family stays at **16** (the frozen study's largest possible number of claims), whatever is evaluable (the frozen study's 4.2 and 3.4.4); the number of claims actually made, e, is reported beside it and lies between 2 and 5 (A and C are always evaluable).
- **Evaluability** (the frozen study's 3.4.4, bounds computed without accuracy, at the checkpoint): A is evaluable by rule (bound 1); C is the one exception, always evaluable; B1, B2 and D are evaluable if their bounds on S exceed 0.05, computed from the 14B's replication parse indicators and the gold-change indicators. Not evaluable pairs are reported with their bound and make no claim. **Expected** (pilot-based approximations on the 214 letter rows, start THINK-1536; `evaluability_bounds_pilot_14b.json`): A 1.000 by rule; B1 0.069 (the pilot's parse rate 0.336 times S's changed-gold share 0.205; the closest to the 0.05 band); B2 0.224; C by exception; D 0.336 (THINK-64 parses none of the 214 rows). **e is expected to be 5 of at most 5**; SCF1 is expected to fire on the start (start truncation 0.720 on the pilot letter rows).
- **The claim rule is the general one** (the frozen study's addendum A11, written as a rule fixed in advance): D_R is read in the direction of D_S's sign; the claim holds if all three intervals clear their boundaries, fails if any interval lies wholly on the non-confirming side of its boundary (including D_R wholly above the confirming boundary in D_S's direction), and is inconclusive otherwise. The count under the narrower reading of the frozen text (only the two listed sub-cases) is reported once beside the count under the general rule. **Boundary cases, fixed in advance** (the behaviour of the pinned `analysis_h4.claim_verdict` with its tolerance of 1e-9, so that the same intervals always get the same label): the direction of D_S is positive when D_S's point estimate is greater than or equal to 0, so an estimate of exactly 0 is read as positive; D_S holds if its adjusted interval has a lower bound above +0.05 or an upper bound below −0.05 (a bound exactly at ±0.05 is not beyond the band) and fails if the interval lies within ±0.05, bounds included; D_R, read in D_S's direction, holds if its lower bound is above +0.05 and fails if its upper bound is at or below +0.05 (a bound exactly at the confirming boundary fails); Γ holds if its interval lies within ±0.05, bounds included, and fails if its lower bound is above +0.05 or its upper bound below −0.05; every other combination is open, and a claim that neither holds nor fails is inconclusive. Tests of the frozen function pin each of these cases.
- **The three kinds of replication are labelled as what they are.** B1, B2 and D are **prospective replications** (S in the replication partition, R in the test partition, called after the checkpoint). Defect A is a **replication on a disjoint sample** (both halves are replication rows called in one pass, so R is not a later sample). Defect C is a **pre-specified retrospective re-split** (computed after the test calls from both partitions with rules fixed here). The frozen claim's words "prospective replication confirms the defect's distortion" are read for A and for C as the claim of their own kind. **Every summary of H4 in the report, the logs and the paper counts the claims of the three kinds separately (the prospective ones, A, and C), and never adds A or C to a count of prospective replications.**
- **B2 and D are mechanical.** B2's distortion of the start's accuracy equals its evaluability bound exactly (the share of the letter pool that the start leaves unparsed with gold A), and D's distortion is, by construction, the difference between the two starts' accuracies. Their results are reported with that statement next to them (the report carries it), and are not read as findings about how often these defects occur.
- **Trivial baselines are the frozen study's constants** (addenda A10 and A12, with A9): the constant letters and labels and the oracle constants of the three letter tasks and of MMLU-Pro and GSM8K depend on the gold labels and the split only, not on any model, so they are not recomputed; the accuracies of the 14B and of the arms are reported next to them with the paired differences and their intervals. Checks TB1, TB2, IR3, IR4 and IR5 give the frozen study's results for any model (3.4.4). The files are in `docs/icml_ext/ANALYSIS_20261003/` (`computed_after_the_outputs/`, `computed_after_the_outputs_constant_labels/` and `computed_after_the_outputs_general_baselines/`, each with its manifest). They were computed after the frozen study's outputs and are used here as fixed values, not recomputed after the new models' outputs.
- **Order of the defect-A pass.** In the frozen study the pass ran in the replication segment, before the checkpoint. In extension 2 it runs **after the test partition** (6.2). Defect A's evaluability does not depend on its pass, and its descriptive selection c* (3.4.1), which needs the pass's half S, is computed in the final analysis and labelled so; no claim depends on a selection (3.4.1). The checkpoint's refusal to run when a defect-A run (or a test-partition run) exists, kept by the user's decision of 2026-10-05, **guards against execution out of order and is vacuous in the planned order**, where no such run exists at the checkpoint. The checks that can act are placed elsewhere: the test, the arms' test, the defect-A and the determinism segments each refuse to start unless the logged checkpoint hash equals the record's SHA256 now; the defect-A and determinism segments also refuse unless the 14B's test grid is complete; and the final analysis refuses unless every test-partition, defect-A and determinism run finished after the checkpoint record was written and the defect-A pass finished after the 14B's test grid. **The H4 quantities that the checkpoint needs all exist at that point of the planned order:** the 14B's replication parse indicators for the starts THINK-1536 and THINK-64 and the gold-change indicators (the bounds of B1, B2 and D); defect A's bound, 1 by rule; C's status, evaluable by exception; and the descriptive selections of the pipelines whose S is the replication partition (B1, B2 and D). Nothing is taken from the defect-A pass.

### 3.5 Descriptive analyses and the ten sensitivity analyses

The frozen study's 3.6 without the seeded-versus-greedy and tied-versus-untied analyses and without FreeToken's context cap; with, for the 14B: the preemption count and throughput of every run, the gate-(b) events of the defect-A pass, the output-layer record (2.1) and the stage-1 records. **All ten sensitivity analyses of the frozen study are kept (decided by the user, 2026-10-05).** The frozen study's section 5 lists eight items; the analysis code runs them as these ten, each repeating the primary endpoints of the 14B with the intervals of 4.1 next to the primary result and saying whether a verdict would change; none adds a claim:

1. **strict scorer** (frozen 5.1; code name `strict_scorer`): `stopped` false for every call;
2. **never-called rows only** (5.2; `never_called_rows`): the rows no earlier work called; descriptive only, with their composition;
3. **flagged rows included** (5.4; `flagged_rows_included`): the `v21_holdout` rows and the `reading_exposed` rows put back, for the primary endpoints and, as `flagged_rows_included_h4`, for H4;
4. **v0.5's pool** (5.5; `v05_pool`): the LongevityBench cells restricted to LB-0030 and LB-0034;
5. **LB-0030 alone** (5.5; `task_LB-0030`);
6. **LB-0034 alone** (5.5; `task_LB-0034`);
7. **LB-0042 alone** (5.5; `task_LB-0042`);
8. **role-break rule disabled** (5.7; `role_break_off`): markers only removed;
9. **role-break rule with the first version's cut** (5.7; `role_break_first`): a cut at every marker;
10. **pooled replication and test partitions** (5.6; `pooled_replication_and_test`).

Two descriptive items stand outside that list, as in the frozen study: the split of every unparsed rate into truncated and non-committed calls (5.3), and the comparison of the real and the derived RESCUE-1500 on the verification subset (5.8). A third, added on 2026-10-06: the non-commitment and refusal shares of the 14B's main runs (2.4).

## 4. Statistics

The frozen study's section 4: B = 50,000 resamples of the units (participant components of the letter pool; items of the two general pools), `numpy.random.default_rng(seed).multinomial`, blocks of 5,000, the seed rule `int(sha256("4242|{partition}|{model}|{pool}").hexdigest()[:8], 16)` with the model key `qwen3-14b` (and `"4242|{label}|{model}|{sample}"` for H4's instances), percentile intervals with the index rule of 4.1, the families of 1.2 here, the verdict rules of 4.3, the constants of 4.5. The analysis code is the frozen study's (`analysis_stats.py`, `analysis_records.py`, `analysis_h4.py`, `analysis_run.py`, SHA256 as in its 4.4), reused through `scripts/icml_ext2/analysis_ext2.py` and `checkpoint_ext2.py`, which change only what is bound to the three models or to Qwen3-1.7B-Longevity and are tested on synthetic data against the frozen code (equal statistics, intervals and verdicts) before the first call on a study item. The family constants (9, 13, 9 and 16) are the frozen modules' own; the tests check them. The arms' analysis (9.4) uses the same machinery with its own seed rule.

## 5. Data use

As the frozen study's section 2: the same partitions, item files and lists (SHA256 pinned there), the same flagged rows (`v21_holdout`: 147 replication and 371 test rows; `reading_exposed`: 7 replication rows) excluded from the primary analyses and included in a sensitivity analysis. The 14B and the arms call every item the frozen study's models called in the same stages. Pilot items are in neither partition. A call on an item outside the lists stops the run and is logged as a contact. **Copies of the replication and test item files to the instance are made only after the freeze, logged first** in `docs/icml_ext/ITEM_EXPOSURE_LOG.md` and, because v21 holdout rows are among the items, in `docs/paper_review/HOLDOUT_EXPOSURE_LOG.md` (the frozen study's 2.4 and contact #50 are the model). Stage 1 copies pilot items and the frozen study's RTX 5090 run of Qwen3-1.7B-Longevity on the pilot (the cross-GPU reference) only.

## 6. Run plan

### 6.1 Stage 1 (before the freeze, one GPU session, pilot items only)

1. Pin the GPU model, UUID, machine, driver, CUDA and software (`env_record.py`); verify that the vLLM environment equals the frozen study's.
2. The output-layer records of the 14B and the base (2.1), and the render checks of the 14B, the base and the tuned model on the pilot's renders (2.3).
3. The GEPA driver's fake-worker dry run through extension 2's entry.
4. **Co-residence and the GEPA spike:** Qwen3-14B and Intern-S1-mini on the GPU together at the shares of `vram_budget.py` (safest pair first); G0 on the pilot's rows, alone and shared, identical token for token; record memory use and cache sizes; the passing pair becomes `gepa_shares.json`; then the GEPA spike with the 14B as task model on the same servers (2.7); the spike is scored against gold inside GEPA and is operational only (1.3).
5. **Cross-GPU (descriptive):** Qwen3-1.7B-Longevity on the 700 pilot items in `calibration-invariant`, compared token for token with the frozen study's run on the RTX 5090 (`cal-qwen-t0`).
6. **G2 (b) for both 1.7B models** on this GPU, at temperature 0 and in the seeded arm: the pilot's 200 G2 rows at concurrency 1, concurrency 32, concurrency 32 descending and the concurrency-32 run repeated; all four identical token for token (they use the frozen study's allowance of 1,500 tokens, so no new calibration).
7. **Pilot of Qwen3-14B:** `calibration-invariant` on the 700 pilot items, all configurations: parse, truncation, non-commitment and unparsed rates; render check; split disagreements; role breaks; mean tokens; throughput; preemptions. No accuracy.
8. **G2 (b) for Qwen3-14B** (temperature 0), four runs as in 6.
Any failed check stops stage 1, and the user decides; the design is not changed to continue. Stage 1 ends with the instance left running, idle (2.6).

### 6.2 After the freeze (the order of the study, decided 2026-10-04 and 2026-10-05)

The work after the freeze is one sequence in two parts (`RUNBOOK.md`), stopping only on a stop rule.
1. Preparation without calls on study items: the freeze, the copy of the item files (logged first), `render-check --main` of the 14B, the base and the tuned model on the instance (2.3), the instance checks.
2. **GEPA search runs** for the 14B on the search partition (2.7); each run's selected harness is recorded and hashed.
3. **Replication partition:** the 14B (the grid; the four selected GEPA harnesses; the rescue verification), then the base and the tuned arm (the grid, the seeded arm, the rescue verification).
4. **Checkpoint:** the run logs and manifests checked; the derived RESCUE-1500 verified for all three models; the evaluable (defect, model) pairs and their bounds computed from the 14B's replication data (A by rule), the descriptive selections of the pipelines whose S lies in the replication partition (not defect A's), and the selected harnesses locked (2.7); written with their SHA256 **before the first test call** (the frozen study's 1.9 and addendum A6). **The session that runs the study appends the record's SHA256 to the holdout exposure log and commits it before the first test call** (decided by the user, 2026-10-05); the gates in order are in 6.4.
5. **Test partition:** the 14B (the grid and the four GEPA harnesses), then the base and the tuned arm (the grid, the seeded arm and the determinism recheck).
6. **Defect-A pass** for the 14B (3.4.2 of the frozen study; log-only checks, 2.5).
7. **Determinism recheck** of the 14B (200 test items, descending order; must equal the grid token for token).
8. **The preregistered analysis** of the 14B, run once, after the frozen hashes, the checkpoint record and all manifests have been verified, and **the arms' descriptive analysis** (9.4), run on the author's machine from the copied-back records.

The frozen study's order had the defect-A pass and the rescue verification inside the replication segment, before the checkpoint; the rescue verification stays in place (step 3), and the defect-A pass moves to step 6 (difference D9).

### 6.3 Calls and time

Calls, for each of the three models: the grid 54,095 (10,819 items × 5 configurations); the rescue verification at most 600; the determinism recheck 600; for each arm also the seeded arm 43,276 (10,819 × 4); for the 14B also the GEPA search (about 24,000 task calls and at most about 3,900 proposals), the GEPA harness evaluation 25,228 (4 × 6,307 rows) and the defect-A pass 6,020 (1,204 rows × 5). GPU time, from stage 1's measurements (2026-10-06): **stage 1 took 8.5 hours (9.08 server hours; the estimate was 10.2).** After the freeze the estimate is **about 39 GPU-hours (34 to 48)**; by segment, likely values: the 14B's grid 12 (the pilot's mean completion tokens per configuration and cell, weighted by the main item counts, about 30 million tokens, at the measured 672.6 tokens per second at concurrency 32; the split of the LongevityBench rows between the letter tasks and LB-0038 follows the pilot's proportion, an approximation), the GEPA search 17 (12 to 22; from the spike's measured time per proposal, about 62 s for the clean start and 20 s for the broken start, and 6,000 metric calls per run), defect A 2, the GEPA harness evaluations 2, rescue verification and determinism 0.5, the two arms about 4 (the tuned model's measured 2,409 tokens per second), server starts 2; with stage 1, about 48 in all. The user accepted this time and the scale of 6,000 metric calls per run on 2026-10-06. **Cost bounds** (the frozen study's rule: stop after the current run and ask the user if the hours used exceed 1.25 times the upper estimate): GEPA search 27.5 hours; the replication partition (the 14B's grid, harness evaluations and rescue verification, and the arms') 14; the test partition (the 14B's and the arms') 14; defect A 4; the determinism rechecks 1; in all after the freeze about 60.

### 6.4 Operational gates, in order

1. **Before any call on a study item.** The freeze commit (`PREREG_ICML_EXT2.md`, its SHA256 file, `EXT2_FILES.sha256`, the tags); the copy of the item files to the instance recorded **first** in `ITEM_EXPOSURE_LOG.md` and in the holdout exposure log, and committed; then `deploy_ext2.py --stage main --logged-the-copy` (refused without the freeze file or without the flag); then, on the instance, `render-check --main` of each model before its first call of each post-freeze stage (any difference means no call; 2.3).
2. **Part 1**, one sequence that stops at the first failed segment: the GEPA search (G0 before every run; a failed G0 or an out-of-memory event is a stop); the 14B on the replication partition (the grid, the four selected harnesses each rendered and checked before its first replication call, the rescue verification); the two arms on the replication partition; the checkpoint (no GPU). Part 1 ends by printing the checkpoint record's SHA256 and stops.
3. **The checkpoint gate.** The session that runs the study **appends the record's SHA256 to the holdout exposure log and commits it before the first call on the test partition**, and tells the user. Part 2 does not start without `CHECKPOINT_RECORD_SHA256` equal to the SHA256 of the record on disk, and each segment of Part 2 that makes calls repeats the check.
4. **Part 2**, in this order, stopping at the first failed segment: the 14B's test grid and the four harnesses; the arms' test grid, seeded arm and determinism recheck; the defect-A pass (only after the 14B's test grid); the 14B's determinism recheck; the preregistered analysis, run once, which first verifies the frozen hashes, the manifests and completion of all runs, the checkpoint record against its logged hash, each selected harness against the locked one, and the order of the runs (3.4).
5. **A stop is a stop.** A failed check or gate, an out-of-memory event, a render mismatch, a change of the GPU or a determinism difference stops the sequence; the user decides, and the decision and its classification (7) are recorded in the addenda before the next call. The design is not changed to continue.

## 7. Stopping, deviation and repair rules

The frozen study's 6.2 to 6.5, with these additions: the thinking-switch gate of 2.5 is a stop condition of every 14B stage except the defect-A pass; the GPU rule of 2.6 applies to a change of the physical GPU of the same model: before the first replication call a passing rerun of G2 (b) on the pilot items lets the study continue as confirmatory, and after it the frozen study's rule is restored, a rerun of a fixed subset of replication rows compared token for token (difference D13); a render-check mismatch (2.3) means no call is made; the checkpoint's refusal to run with a defect-A or test-partition run present (a guard against execution out of order, 3.4), the checkpoint gate of 6.4 and the final analysis's check of the locked harnesses (2.7) and of the order of the runs are stop conditions; an out-of-memory event during the GEPA search is a stop (2.7); a repair made after any replication output of the 14B or of an arm exists is classified by the frozen study's 6.5 before it is made. Every departure from sections 3 to 5 and 9 is appended to `docs/icml_ext2/PREREG_ICML_EXT2_ADDENDA.md` with its date, its reason and whether outputs on the items it concerns had been seen, and is reported in the paper. An analysis added after the new models' outputs exist is labelled post hoc.

## 8. Before the freeze

**Values that exist only at the freeze:** the freeze time and this file's SHA256 (the freeze file), the SHA256 of the pins list `EXT2_FILES.sha256`, the commit and the tags. Every value that depends on stage 1 is filled (2.1, 2.6, 2.7, 2.8, 3.1 to 3.4, 6.3, 9.8).

**Checked and approved on 2026-10-05:** the statements of 9.7 were checked against the Cell paper and its supplement; the user approved the choices of 9.5 (the headline cell AUTHORS-1500, the band of 0.05 and the fourth class "unresolved"). Nothing in this draft awaits the user's confirmation; the freeze itself awaits the user's word.

**Work before the freeze, none of it a call on a study item:** (1) stage 0: the draft, `DIFF_FROM_FROZEN.md`, `RUNBOOK.md`, the render and tokenizer comparisons (2.3), the memory and disk budget, the stage-1 and segment scripts with their dry runs, the analysis and checkpoint wrappers and the arms' analysis with synthetic-data tests; (2) the environment on the instance (no GPU); (3) stage 1; (4) stage 2: expectations, power and cost bounds from the pilot; (5) the independent review (Codex) and the user's decisions; (6) the freeze commit.

**Decided by the user on 2026-10-05:** reuse of the render lists with the on-instance render check as the gate (2.3); the thinking-switch gate for the 14B (2.5); the rescue verification kept (6.2 step 3); the GPU-change rule (2.6); all ten sensitivity analyses kept and listed (3.5); the checkpoint's refusal kept (3.4); the check of the locked harnesses (2.7); the two 1.7B arms (section 9); the logging of the checkpoint record by the running session (6.2 step 4); the instance and its idle time (2.6); the headline cell, the band and the fourth class of the arms' wording (9.5).

**Decided by the user on 2026-10-06, after stage 1:** the installation and download deviations (D35 to D37) and the wording of 2.8; the non-reproduction of the first study's outputs recorded as a finding and the descriptive agreement analysis of 9.9; no change of rule for the 14B's unparsed answers, with the format-only audit of 2.4 reported and the sensitivity reading left to the user; the GEPA time and the scale of 6,000 metric calls per run (6.3). **Decided on 2026-10-06 before the freeze:** no sensitivity reading for the 14B's unparsed answers (2.4), and the freeze.

**Revised on 2026-10-05 after the independent review (Codex; holdout exposure log #62), all 13 findings applied:** the count of primary endpoints as at most 18, of which 15 to 18 can receive a verdict (0.1, 1.2); the exception for the GEPA spike's gold-scored results and its operational-only status (1.3, 2.7, 6.1); the two cases of a GPU change (2.6); the coverage of the render gate (2.3); the shared GPU during the search (2.7); the wording on the frozen code (2.9); the by-construction labelling of a seed-selected clean harness (3.2); the labels of the kinds of replication, B2 and D as mechanical, the boundary rule of the H4 claim, and the role and placement of the checkpoint's guard (3.4); the operational gates in order (6.4); and the wording of the arms' classes and interpretation (9.5, 9.6).

**Timetable (preliminary):** stage 0 delivered by 2026-10-25 at the latest; the freeze before 2026-11-01 and no later than 2026-11-08; the post-freeze runs follow the freeze and take about five days of instance time.

## 9. The two 1.7B arms (secondary, descriptive; added before the freeze, 2026-10-05)

### 9.1 What they are for

The frozen study ran Qwen3-1.7B-Longevity. Extension 2 adds its base, Qwen3-1.7B, and reruns the tuned model, both on this instance, so that **base and tuned are compared on the same GPU, environment and procedure**. The comparison asks how the fine-tuned checkpoint scores on these rows relative to its base; it asks nothing else. It is outside every confirmatory family because the tuned model's results on these rows are already known from the frozen study.

### 9.2 Design

Both arms: vLLM 0.30.0, batch-invariant, temperature 0, client concurrency 32, on the extension's instance; the six configurations of 1.4 on the replication and test partitions with the frozen study's exclusions (the `v21_holdout` and `reading_exposed` rows are called and left out of the analyses); the seeded arm with the Qwen card's values (temperature 0.6, top-p 0.95, top-k 20) in THINK-64, THINK-512, THINK-1536 and BUDGET-512-1500, each request with its seed by the frozen rule (1.5); the rescue verification (300 replication items); the determinism recheck (200 test items, descending order, equal to the grid token for token). **Not run:** the GEPA arm, defect injection, FreeToken, the tied variant of the tuned model. The base's template and renders are checked against the tuned model's before any call (2.3: byte-equal template; 600 pilot entries and 303,338 decodes identical; `render-check` on the instance before the first call).

### 9.3 The output layer

The base declares tied embeddings and stores a head that equals its embedding exactly (stage 1, 2.1); the tuned study variant declares untied embeddings and uses the stored head, which differs from its embedding by a relative Frobenius norm of 0.0497 (the frozen study's 1.2). The records of 2.1 state, for the base, the flag against what vLLM's Qwen3 code does with it and against the shards' content, and the interpretation is the user's to read from them. A difference between base and tuned therefore includes whatever the untying contributes; the arms do not separate it.

### 9.4 Analysis (secondary, descriptive; `scripts/icml_ext2/analysis_arms_ext2.py`)

For each partition (replication, test and pooled), each pool (the LongevityBench letter tasks pooled by row, MMLU-Pro, GSM8K) and, apart, LB-0038, and for each configuration (the six at temperature 0 and the four of the seeded arm):
(a) each model's accuracy with its unadjusted 95% interval, parse rate, truncation rate and non-commitment rate;
(b) the **row-paired difference tuned minus base** with its unadjusted 95% interval, by pool and for LB-0038 (in the exact-match rate and in the mean absolute error), the same resample of the units (participant components for LongevityBench, items for the general pools) applied to both models, B = 50,000, the percentile rule of the frozen 4.1, seed `int(sha256("4242|{partition}|qwen3-1.7b-base+qwen3-1.7b-longevity|{pool}").hexdigest()[:8], 16)`;
(c) the **H1 decomposition** of each model (Δ, Δ_V, Δ_B, Δ_L, the share and the sizes of V, B and L, and T) for THINK-512 and THINK-64 against AUTHORS-1500, unadjusted intervals only;
(d) **all trivial baselines** next to every accuracy, with the paired differences and their intervals: chance, the non-oracle constant letter or label and the oracle constant letter or label (the strongest baseline), including the constant-label baselines of addendum A10, and those of MMLU-Pro and GSM8K of addendum A12;
(e) the reproduction record of 9.8.
Conventions of the code, fixed here: each letter task (LB-0030, LB-0034, LB-0042) also has a cell of its own, so that its accuracy sits next to its baselines (no wording and no H1 decomposition for these cells); the paired difference of the mean absolute error of LB-0038 is the ratio of two resampled columns, with undefined draws counted and dropped, and a model that parses nothing has no mean absolute error; on the pooled partition the non-oracle constant of each partition's rows is the constant chosen on the other partition, and the oracle constant is chosen on the pooled rows (the addenda define baselines for the replication and test partitions only); the sentences of 9.5 are written to the JSON report and not printed.
The report says in its header that it is secondary and descriptive, and carries no adjusted interval and no verdict.

### 9.5 Wording of each outcome, fixed in advance

Let d = accuracy(tuned) − accuracy(base) with its unadjusted 95% interval [lo, hi] in a cell, and the band 0.05 (the study's margin). **The headline cell** is AUTHORS-1500 (the authors' serving protocol) in each partition; the same rule is applied to every other (pool, configuration) cell. For LB-0038 the class is computed on the exact-match rate. The class is the first that holds: **base below tuned** if lo > +0.05; **base above tuned** if hi < −0.05; **about equal** if lo ≥ −0.05 and hi ≤ +0.05; **unresolved** otherwise (lo = +0.05 exactly is not "below"; hi = +0.05 exactly with lo ≥ −0.05 is "about equal"). The headline cell, the band and the fourth class, "unresolved", were approved by the user on 2026-10-05. **The classes are a pre-specified descriptive reading of unadjusted 95% intervals. They are not findings of a test that is controlled for multiplicity** (many cells are read and none is adjusted), and the generated sentences say so. The sentence for each class, with {pool} one of "the LongevityBench letter tasks", "MMLU-Pro", "GSM8K" and "LB-0038 (exact-match rate)", and {d}, {lo}, {hi} to three decimals:

- base below tuned: "On {pool}, as a pre-specified descriptive reading of the unadjusted 95% interval (not corrected for multiplicity), the base model scored below the tuned model by more than five points (tuned minus base {d} [{lo}, {hi}])."
- about equal: "On {pool}, as a pre-specified descriptive reading of the unadjusted 95% interval (not corrected for multiplicity), the base model and the tuned model scored within five points of each other (tuned minus base {d} [{lo}, {hi}])."
- base above tuned: "On {pool}, as a pre-specified descriptive reading of the unadjusted 95% interval (not corrected for multiplicity), the base model scored above the tuned model by more than five points (tuned minus base {d} [{lo}, {hi}])."
- unresolved: "On {pool}, as a pre-specified descriptive reading of the unadjusted 95% interval (not corrected for multiplicity), the difference between the tuned and the base model is not resolved at this sample size (tuned minus base {d} [{lo}, {hi}])."

Each is followed by the sentences on what it means (the facts behind them are in 9.6 and 9.7). For the LongevityBench letter tasks and LB-0038: "The tuned and the base model differ in every weight, in the data the tuned model was fine-tuned on and in the handling of the output layer, so this difference shows the effect of the whole fine-tuning on this benchmark. It is consistent with, but does not isolate, the effect of supervised training on the same task formats from other NHANES survey waves. It does not show general domain knowledge, and it is not instance-level leakage if the authors' wave split holds, which we take from their audit and do not verify." For MMLU-Pro and GSM8K: "The tuned and the base model differ in every weight, in the data the tuned model was fine-tuned on and in the handling of the output layer, so this difference shows the effect of the whole fine-tuning on performance on these items; it is not evidence about aging biology." The analysis code carries these sentences verbatim (`WORDING`) and a test checks that each (pool, class) has exactly one.

### 9.6 The limit on interpretation

The tuned and the base model differ in every weight, in the data the tuned model was fine-tuned on, and in the handling of the output layer (tied in the base, untied in the tuned study variant: 9.3). **A tuned-minus-base difference therefore shows the effect of the whole fine-tuning on this benchmark. It is consistent with, but does not isolate, the effect of supervised training on the same task formats from other NHANES survey waves** (the tuned model was trained on training counterparts of the four NHANES tasks evaluated here, LB-0030, LB-0034, LB-0038 and LB-0042, from waves 2003 to 2017: 9.7). **It does not show general domain knowledge, and it is not instance-level leakage if the authors' wave split holds, which we take from their audit and do not verify.** The tuned model and LongevityBench also come from the same group; that is a fact about provenance and changes nothing in the limit just stated. A difference on MMLU-Pro or GSM8K is not evidence about aging biology. Nothing in extension 2 identifies which part of the fine-tuning (the task-format training, the reasoning traces, the rest of the collection, or the untying of the output layer) a difference comes from. The arms support no statement about other base models or other fine-tuning.

### 9.7 What the Cell paper states about the training data (a record)

The source is the paper itself: Zhavoronkov et al., "An open benchmark and language models for AI in aging biology", Cell 189, 5980-5994 (2026), doi 10.1016/j.cell.2026.08.026, read in its open-access PDF with the supplementary information (51 pages; the user's copy `mmc8.pdf`, SHA256 `c615c7d2916a1ef730551416f5d523a990970a5fb0b27f95b80d79b7a922e6f4`). The statements are paraphrased; the pages are the journal's (pages of the STAR Methods carry the prefix e). We take them from the authors and do not verify them.

1. **How L-Qwen3-1.7B was trained** (STAR Methods, p. e5, "Training for LFM2 and Qwen3"). By full-parameter supervised fine-tuning with the Hugging Face TRL library (FSDP full-shard wrapping), on the same dataset collection as the other Longevity-LLMs, in ChatML with user prompts suffixed "/think" or "/no_think", for 3 epochs at a 32,768-token context with sequence packing, with the loss on assistant-response tokens only (bfloat16 mixed precision, AdamW, learning rate 5e-5). The mixture was built by hierarchical-uniform sampling, first across biological domains and then across tasks. For the two LFM2 models the paper describes training variants with 10% and 20% general chat data and a linear merge of the checkpoints; for the Qwen3 models it says only that they use the same dataset, context length and loss, and this study draws no conclusion about general data in L-Qwen3-1.7B's training. Some training datasets carry reasoning traces that a teacher model (Qwen3-235B-A22B) generated from reasoning templates and factual information without being shown the correct answer; they are part of the assistant messages and are meant to limit the loss of conversational skill during fine-tuning (p. e2). The authors served the Longevity-LLMs with vLLM at temperature 0, top-p 1.0, thinking disabled and at most 1,500 generated tokens (p. e5).
2. **Training counterparts** (pp. e2 and e3). Each NHANES task evaluated here has a training task of the same format built from the same data: LB-0029, LB-0033 and LB-0037 for LB-0030, LB-0034 and LB-0038 (age tasks), and LB-0041 for LB-0042 (mortality).
3. **The split and the authors' audit** (pp. 5981, e3, e4, 5990). The NHANES split is by survey wave: the 1999 and 2001 waves are reserved for evaluation and the 2003 to 2017 waves are used only for training. The authors' per-task leakage audit states that an evaluation task and its training counterpart share the feature and annotation schema but no held-out instance, so that training can expose the format of a problem but not its solution. Leakage was controlled within each data domain; the authors did not audit cross-domain reuse of individual genes, CpG sites or subjects, and they note that the evaluation sets come from the same data sources as the training corpus and are not completely independent of it.
4. **Where the training data are.** The paper says the authors release the training data (p. 5990). Its data availability statement (p. 5991) lists the evaluation datasets, the model weights and the code, with prompt examples for every dataset in a supplementary file. The table of training datasets and the per-dataset audit that the STAR Methods cite as Tables S1 and S2 are not in the PDF we read (its Table S2 is the model roster). We have not examined the training data.
5. **Descriptive note on general benchmarks.** In the article, the STAR Methods and the supplementary tables and figures of the PDF we read, we found no evaluation of the Longevity-LLMs on a general benchmark; MMLU is named once, in the Discussion, as an example of the benchmarks that model releases report. The paper does evaluate the five base architectures, Qwen3-1.7B among them, next to the Longevity-LLMs on the 17 LongevityBench tasks (non-reasoning mode). Our MMLU-Pro and GSM8K comparison of the tuned model with its base is therefore, as far as we know, the first such measurement for this checkpoint.

### 9.8 Reproduction record (descriptive)

Whether the tuned rerun reproduces the frozen study's RTX 5090 outputs **token for token** is recorded, not tested: in stage 1 on the 700 pilot items (`cal-qwen-t0` against its rerun), and after the test partition on the main runs (the tuned arm's grid and seeded arm, replication and test, against the frozen study's `rep-qwen-t0`, `test-qwen-t0`, `reps-qwen-card` and `tests-qwen-card`, call by call: token IDs and finish reason, counts per cell, first-divergence statistics). The frozen study ran on an RTX 5090 and extension 2 runs on an RTX PRO 6000 Blackwell (the same chip architecture); a difference is a fact about the two GPUs and decides nothing. **Stage 1's finding (2026-10-06): the rerun does not reproduce the first study's outputs.** On the 700 pilot items (3,500 calls; same vLLM environment by its hashes, same batch-invariant server, same request bodies: none differs) 1,398 calls differ in their token IDs: AUTHORS-1500 57 of 700 (the first divergence at token 0 in the median, at most at token 56), THINK-64 198 of 700 (median 20, at most 63), and THINK-512, THINK-1536 and BUDGET-512-1500 381 of 700 each (median 60, at most 462); the finish reason differs in 0, 5, 13, 1 and 0 calls of the five configurations in that order. `cross_gpu_qwen.json` SHA256 `1b59acce6854132f370b58774f0d6c5ed732ab3e2018bd959101209ddd01c1c5`. The tuned arm is therefore a rerun of the first study's procedure on another GPU and not a reproduction of its outputs, and every comparison of the arm with the first study's results says so (9.9).

### 9.9 Agreement of the tuned rerun with the first study's primary results (descriptive; added before the freeze, 2026-10-06)

Decided by the user on 2026-10-06, after stage 1 showed that the tuned rerun differs token for token from the first study (9.8). `scripts/icml_ext2/analysis_agreement_ext2.py` **recomputes the first study's primary H1, H2 and H3 statistics and verdict rules for Qwen3-1.7B-Longevity on this rerun's outputs** (the tuned arm's grid and rescue verification on the replication and test partitions), **on the same rows**, with the first study's exclusions, its seeds (`4242|{partition}|qwen3-1.7b-longevity|{pool}`, so that the resamples coincide with the first study's), its family sizes and levels (9, 13 and 9) and its frozen code. The four GEPA-harness endpoints of H2 are not recomputed (the tuned model has no GEPA arm in extension 2); H2's three endpoints against RESCUE-1500 are. Per cell it reports (a) whether the rerun's verdict equals the first study's verdict for the same endpoint, with both verdicts and both point estimates, and (b) the accuracy difference, rerun minus first, per partition, pool and configuration, paired by row with one shared resample and an unadjusted 95% interval. It also reports the token-level divergence by configuration (as 9.8). **It is descriptive, outside every confirmatory family, adds no endpoint and no verdict rule, and says so in its header;** the verdicts it computes are the first study's rules applied to different outputs and carry no claim. Its reading is fixed in advance: a count of the endpoints whose verdict agrees (by family and in all), the list of those that do not, and the accuracy differences with their intervals; nothing is classified, and no band is applied. What it can show is how far the first study's primary results depend on the GPU-level numerical differences of the same procedure; it shows nothing about the 14B and nothing about the base-versus-tuned comparison of 9.4.


==> anc/PREREG_ICML_EXT2_ADDENDA.md <==
# Extension 2 preregistration: addenda

Append-only, under section 7 of `docs/icml_ext2/PREREG_ICML_EXT2.md` (frozen 2026-10-07 at 00:28:49 UTC, commit `edd5b2b`; SHA256 in `PREREG_ICML_EXT2.sha256`). An entry is never edited: a later fact is a new entry. Each entry gives its date, its reason, the rule it applies, and whether outputs on the items it concerns had been seen.

## A1. A file omitted from the copy of the item files: `reading_exposed.txt`, 2026-10-08

- **What happened.** The checkpoint (`seg2_checkpoint.sh`, the last segment of part 1) stopped at 07:21:03 UTC on 2026-10-08, three seconds after it started, with `FileNotFoundError: .../code/runs/icml_ext/main_items/lists/reading_exposed.txt`. The file is the list of the 7 replication rows flagged `reading_exposed` (37 bytes, SHA256 `6d4a9ceb17e08da20854ce6fa70c57e0aae07400ecb085d35c4084c9f7075466`, pinned in `runner_config.py`); the checkpoint, the analysis and the format audit read it to leave those rows out. The copy of 2026-10-06 (holdout contact #63) did not include it because the copy list of `deploy_ext2.py` omits it; the runner does not read it, so the 14B's and the arms' replication runs were not affected.
- **Rule applied.** 7 (a change that alters none of the request bytes, parsing, scoring or call order is allowed with a change note). No code and no preregistered file changes: `deploy_ext2.py` is a file pinned by `EXT2_FILES.sha256` and is left as it is; the one file is copied by hand to the same place, as bytes, with its SHA256 checked against the pin. The copy is logged first (holdout log, note to #63; item-exposure log, note to contact 5), then made.
- **Outputs seen.** None. The replication runs of the 14B (the grid, the four GEPA harnesses and the rescue verification) and of the two arms are complete on the instance; no output of them has been read, and the checkpoint has not run.
- **Status at this entry.** The file is copied after the commit of this entry, and `seg2_checkpoint.sh` is run again by itself (the three segments before it are complete and are not rerun).

## A2. The checkpoint record of extension 2, 2026-10-08

- **What.** The checkpoint ran on the instance on 2026-10-08 (07:28:50 to 07:29:12 UTC) on the replication runs of the 14B and of the two arms, after the repair of A1. Record SHA256 `4aa7da7484e5f117cf9a17180ce672c1b666e20d3ec3bd878fbc8afd88656a28`, logged in the holdout exposure log (note to #63) and committed before the first test call, as the user approved on 2026-10-05.
- **Result (counts and bounds only).** 12 runs checked, none of a test stage; the derived RESCUE-1500 agrees with its real sequence on all 300 verification rows for each of the three models; 5 of at most 5 H4 pairs are evaluable (A by rule, B1 0.1487, B2 0.2372, C by exception, D 0.3452); E does not apply.
- **Outputs seen.** The printed summary above. No accuracy, selection or harness lock was read; the record is on the instance.

## A3. The shutdown of the instance, 2026-10-08

- **What happened.** AutoDL shut the project's instance down at about 16:40 UTC on 2026-10-08 (the user's report) because the user's account balance ran out. It was not a platform fault. Part 2 of the run plan was in progress: the 14B's test grid `test-q14-t0` (started 07:32 UTC) had completed at 15:46:10 UTC, and the evaluation of the selected harness GEPA-CLEAN-s0 on the test letter rows had started at 15:46:23 UTC. This session lost its connection at about 16:40 UTC (timeouts, then refusals for 25 minutes) and reported it.
- **Rule applied.** 7 (a stop is a stop; the user decides) and the frozen study's 6.5 (repairs after replication outputs exist).
- **Outputs seen.** None. No test output, accuracy, selection or harness lock was read before or after the shutdown; the last thing read from the instance was the log lines of the running segment at 13:38 UTC.
- **Status at this entry.** The instance is shut down and not released.

## A4. The move to a new host, the clone's verification and the GPU change, 2026-10-08

- **What happened.** The original host had no free GPU, so the user cloned the instance to another RTX PRO 6000 Blackwell 96 GB host (container `autodl-container-uh8nves9v6-22b4b161`, `connect.westd.seetacloud.com` port 42444; the original was `autodl-container-yecje9wfdg-a21ab4ab`, port 45409) and started it in GPU mode; AutoDL copied the data disk. New GPU: `GPU-39160c7c-0272-9254-c171-be00298b0dfc` (NVIDIA RTX PRO 6000 Blackwell Server Edition, PCI bus `00000000:38:00.0`, 97,887 MiB, driver 595.71.05, the same as before); the pinned one was `GPU-f25ffc1a-fbf7-f962-9e7f-94130dab15c6`. PID 1 started at 2026-10-08 20:19:17 UTC (the pinned start was 2026-10-06 05:03:22 UTC); the machine id is unchanged (a clone of the image), the host name is new. Password and keyboard-interactive login are off. The clone is a second host that holds the item files and the run outputs (holdout log, note to #63).
- **Verification of the clone, file by file** (`verify_clone_ext2.py`, record `clone_verification_20261008.json` SHA256 `d94cfa562b2740d64c993d8711e0a4e6c5cb2a611b3785eef63b50a42d5955d5`; it hashes and counts and reads no content): the environment equals the first study's (`pip freeze --all` `fee9f310…`, the 199 wheels' list `9ff012c3…`, no `kernels`, GEPA 0.1.4); the four models verify with 0 problems; the five item files and the `reading_exposed` list equal their pins and the frozen guard passes (18 frozen files and 54 of extension 2's); 50 run folders were found, all of stage 1 (22), of the replication partition (12: the 14B's grid and four GEPA-harness evaluations and rescue verification; the arms' grids, seeded arms and rescue verifications) and `main-test/test-q14-t0` are complete (one `run_complete`, no stop) with files equal to their manifests; the four GEPA searches and their four selected-harness files are present; the checkpoint record is present with SHA256 `4aa7da74…6a28`, equal to the logged hash, and the SHA256 of the `MANIFEST.sha256` of each of the 12 replication runs and of each of the four selected-harness files occurs among the hashes that the record holds (checked without printing anything of the record). Nothing is missing: no weights, no environment, no run output, no checkpoint record.
- **What was interrupted.** The user's message described the interrupted run as `test-q14-t0`. The clone shows that `test-q14-t0` had completed (36,080 responses, run_complete, manifest equal). The run that was interrupted is `main-gepa-test/gepa-test-GEPA-CLEAN-s0`: no manifest, no `run_complete`, 67 responses recorded (the unflushed tail was lost at the power cut). It is a **failed attempt**: it is moved out of the run root to `runs_failed/main-gepa-test/gepa-test-GEPA-CLEAN-s0-attempt1/`, kept, reported, excluded from every analysis, and the evaluation is rerun from scratch with the same requests (the render record `GEPA-CLEAN-s0-test.json` of the same harness is reused; the evaluation checks its SHA256). `test-q14-t0` is complete, was produced on the old GPU and is kept; it is covered by the recheck below. **This differs from the user's instruction, which rested on the run being interrupted; if the user prefers `test-q14-t0` rerun on the new GPU, it is an addition of about 8 GPU-hours.**
- **Rule applied.** Draft 2.6, second case (a change of the physical GPU after the first replication call): G2 (b) is rerun on the pilot rows for each model still to be called (the tuned and the base model at temperature 0 and in the seeded arm, the 14B at temperature 0; four runs each, identical token for token), and, for each model that has replication outputs from the old GPU (all three), the 300 replication items of the rescue-verification list in AUTHORS-1500, THINK-512 and BUDGET-512-1500, descending, are rerun and compared token for token with that model's replication grid (`seg2_gpu_change.sh`, which calls `seg2_gpu_recheck.sh q14 base tuned`; both are new scripts, not in the frozen pins list, and change no request, parsing, scoring or call order). If every call is identical, part 2 continues as confirmatory; if any call differs the sequence stops and the user decides. The new GPU is pinned for the preflight (`env_record.py --state-dir`; the old pins are kept in `state_old_20261006/`).
- **Outputs seen.** None of any run: only file names, sizes, hashes and counts of lines and responses.
- **Status at this entry.** The clone is verified; the failed attempt is moved out after the commit of this entry; the new GPU is pinned; the G2 rerun and the recheck follow, and part 2 resumes after them if they pass.

## A5. The decision on `test-q14-t0`, and which GPU ran which test run, 2026-10-08

- **Decision of the user (2026-10-08).** `test-q14-t0`, which completed and verified before the shutdown, is kept (the instruction to rerun it rested on the earlier report that it had been interrupted; A4 corrects the facts). The recheck of the replication subset decides: if it is identical for Qwen3-14B, `test-q14-t0` stands with the other test runs; **if it finds any difference for Qwen3-14B, the sequence stops and the user decides about `test-q14-t0` before anything continues** (`seg2_gpu_change.sh` stops at the first difference, and part 2 does not start).
- **Which GPU ran what.** `test-q14-t0` (the 14B's test grid, 36,080 calls) ran on the first host's GPU, `GPU-f25ffc1a-fbf7-f962-9e7f-94130dab15c6` (container `autodl-container-yecje9wfdg-a21ab4ab`), from 07:32 to 15:46 UTC on 2026-10-08. Every other test-partition run (the four GEPA-harness evaluations on the test rows, the two arms' grids, seeded arms and determinism rechecks, the 14B's determinism recheck) and the defect-A pass run on the new host's GPU, `GPU-39160c7c-0272-9254-c171-be00298b0dfc` (container `autodl-container-uh8nves9v6-22b4b161`). The replication runs, the GEPA searches and the checkpoint ran on the first host's GPU; the stage-1 runs ran on the first host's GPU too, and their G2 (b) reruns on the new GPU are `g2gc-*`.
- **Outputs seen.** None.

## A6. The result of case 2 on the new GPU, and the resumption of part 2, 2026-10-09

- **G2 (b) on the new GPU** (`seg2_gpu_change.sh`, chain log `chain_gpuchange2_20261008T203320Z.log`, outputs `gpu_change_20261009/`): for the tuned model and the base model at temperature 0 (600 calls) and in the seeded arm (400 calls), and for Qwen3-14B at temperature 0 (600 calls), the four runs (concurrency 1; 32 ascending; 32 descending; the concurrency-32 run repeated) are identical token for token. G2 (b) passes on the new GPU for the three models. Descriptively, each concurrency-32 run on the new GPU also equals stage 1's run on the old GPU token for token (five comparisons, all identical; not a criterion).
- **The recheck of the replication subset** (`seg2_gpu_recheck.sh q14 base tuned`, chain log `chain_gpurecheck2_20261009T034747Z.log`; the 300 replication items of the rescue-verification list in AUTHORS-1500, THINK-512 and BUDGET-512-1500, descending, concurrency 32, on `GPU-39160c7c-0272-9254-c171-be00298b0dfc`): Qwen3-14B 900 of 900 calls identical to its replication grid (run `gpu-q14`, 03:48:46 to 03:59:40 UTC); Qwen3-1.7B base 900 of 900 (`gpu-base`); Qwen3-1.7B tuned 900 of 900 (`gpu-tuned`). No preemption in any run. No difference, so no stop.
- **Consequence under A5.** The recheck is identical for Qwen3-14B, so `test-q14-t0` (run on the first host's GPU) stands with the other test runs, and part 2 continues as confirmatory. The replication outputs of the three models, made on the old GPU, also stand.
- **Resumption.** `post_freeze_part2.sh` started on its own at 04:05:51 UTC (the checkpoint record equals the logged hash; preflight ok on the new GPU). `seg2_test.sh` skipped `test-q14-t0` as complete and started the evaluation of the selected harness GEPA-CLEAN-s0 on the test rows from scratch at 04:06:50 UTC (render SHA256 `7925752b5cc622b0e89666d18398e8e56753cfd92562d64b24cd003f8bad62fd`); the failed attempt of A4 stays in `runs_failed/` and out of every analysis.
- **Outputs seen.** None of any run: only the identical/differing counts of the comparison scripts and the log lines.

## A7. The user's absence: the shutdown guard, the watchdog and the copy-back rule, 2026-10-09

- **Instruction of the user (2026-10-09, about 08:00 Pacific, the user leaving for more than a week and mostly unreachable).** (1) Install on the instance a guard that shuts it down with AutoDL's in-container shutdown command as soon as the part-2 sequence and the analysis have finished, or at 2026-10-09 22:00 UTC at the latest, whichever comes first, working even if the author's machine loses contact; check that the command exists and is AutoDL's own, and confirm the guard is armed without triggering it. (2) A watchdog on the author's machine connects at 22:15 UTC and issues the shutdown again if the instance is still running. (3) The user set AutoDL's scheduled shutdown in the console for 23:00 UTC as a platform backstop; AutoDL releases an instance 15 days after it is shut down, so this one is released around 2026-10-24. Part 2 is to finish; then, before the shutdown, all outputs are copied back and every manifest verified, every contact logged first, and only what the rules allow committed; if the copy-back cannot finish before the deadline everything stays on the data disk and what is still to copy is recorded. Nothing new is started, the paper is not changed, no decision that needs the user is made; the results and anything unusual go into a report file; if a stop rule fires, it is recorded, the instance is shut down at once and the study waits for the user.
- **The shutdown command.** `/usr/bin/shutdown` on the instance is a three-line script (it removes the trash folder, writes "user execute shutdown command in container!" to PID 1's output and kills `supervisord`), owned by no package (`dpkg -S` finds none), SHA256 `0358e83eeeaf542aa98f64ba9e339c91df46f1e025892d52dba159f4fb1cf027`, dated with the image (2026-10-06). AutoDL's help page on saving money names exactly this full path as the in-container shutdown command. It was read, not run.
- **The guard** (`scripts/icml_ext2/instance/guard_shutdown_20261009.sh`, SHA256 `6d880d00d763ea61c82292bd37f70c96cef22f90f8aa6b14850c0415f922153e`; new, not among the pinned files; it calls nothing but the shutdown command and touches no run). It checks the command's SHA256 against the pin above at its start, writes a heartbeat file every 30 s and `guard_20261009/guard.log`, and runs `/usr/bin/shutdown` when the first of these holds: (a) the part-2 chain log says `PART 2 COMPLETE` (the sequence and the preregistered analysis are done) and the file `guard_20261009/copyback_done` exists, or 2 hours have passed since that line without the file; (b) a stop rule fired (the chain log says `SEGMENT STOPPED` or `PREFLIGHT FAILED`, or the part-2 process is gone without `PART 2 COMPLETE` for four checks in a row), after the guard has written `stop_record.txt` and waited at most 5 minutes for `stop_recorded` (so that the stop can be recorded on the author's machine); (c) 2026-10-09 22:00:00 UTC, whatever else is running. Two choices were made inside the instruction and are disclosed here: the guard waits for the copy-back marker after `PART 2 COMPLETE` (at most 2 hours, never past 22:00 UTC) because the same instruction asks for the copy-back before the shutdown; and the stop path has the 5-minute wait so that the stop can be recorded before the shutdown, which stays within "record it, shut down at once" only as far as the minutes go. A self-test with `/bin/echo` in place of the shutdown command passed all eight cases (deadline; complete with and without the marker, within and after the grace; a stop line with and without the recorded marker; the part-2 process gone; normal running, which must not fire). The guard was started at 2026-10-09 14:52:02 UTC (pid 45049, its own session, parent PID 1, `nohup setsid`); the heartbeat refreshes, there is no `TRIGGERED` file and `/usr/bin/shutdown` has not been run.
- **The watchdog** (`scripts/icml_ext2/watchdog_20261009.ps1`, SHA256 `4cc9e55fbf97fd73106d187d254b07cf438990372c016de7563c3ff1979f377a`, with `scripts/icml_ext2/instance/watchdog_remote_20261009.sh`, SHA256 `0816aa5f5a34770f25fcf983b77c500db5d1f73126ca74f7678f0df5252696b7`, on the instance). A detached PowerShell process on the author's machine (started 2026-10-09 15:10:16 UTC, pid 67736, log `runs/ext2_watchdog/watchdog_ps_now.log`, outside the repository's tracked files) sleeps until 22:15:00 UTC, connects over SSH (key login) and, if the instance answers, prints the guard's state and runs `/usr/bin/shutdown` again; if it does not answer it tries again every 5 minutes up to 7 times and records that the instance is unreachable. A dry run of the same script (`-DryRun`, started 15:09 UTC) connected, printed the guard's heartbeat and the processes, and shut nothing down. A Windows scheduled task was tried first and removed: processes started by the task scheduler on this machine hung (the first command of a `cmd` file ran only after 1 to 2.5 minutes and `ssh` made no connection), so no scheduled task remains; the watchdog therefore depends on this machine staying on and the process not being killed.
- **The E: drive.** `runs/icml_ext2` on the author's machine is a junction to `E:\icml_ext2\runs`; the external drive (Seagate Portable, 5 TB) is listed by Windows as offline and has no drive letter, and the user's instruction is not to copy to E:. C: has about 8.9 GB free of 925 GB. The user's instruction for the copy-back is: if C: has enough space, copy the outputs to a new folder on C: outside any synced folder, record its path in the logs and in a NOTES file, and verify every manifest there; if not, copy only the analysis report, the aggregates and the manifests to C:, leave the run outputs on the instance's data disk, and record exactly what is still to copy (the instance is released around 2026-10-24; the user copies the rest on return). The copy-back follows this rule after part 2 ends; its result is recorded in the next addendum.
- **Outputs seen.** None of any run.

## A8. Part 2 complete, the copy-back to C: and the shutdown, 2026-10-09

- **Part 2.** It finished on the instance at 15:25:16 UTC; all five segments exited 0 (`seg2_test.sh` 04:06 to 08:08, `seg2_arms_test.sh` to 13:55, `seg2_defa.sh` to 15:11, `seg2_det.sh` to 15:19, `seg2_analysis.sh` to 15:25). No stop rule fired, no preemption, no out-of-memory event. The determinism rechecks were identical for the 14B, the base and the tuned model. The checkpoint record equals its logged hash in the analysis. The analysis report is `runs_ext2/analysis/analysis_report_ext2.json`, 225,933 bytes, SHA256 `e95dd4abccd084b6e6e8d52a4a48a44783e6111030f1875a92ff4dd5dd92d1b5` (equal on the instance and in the copy). The results and what is unusual are in `docs/icml_ext2/PART2_REPORT.md` (SHA256 `6c003af2a387c2f9108ee635ae454c98af3c4befb47707d4755c8178df8fb564`).
- **The destination.** The external drive E: (the junction `runs/icml_ext2`) was offline, and the user's instruction of 2026-10-09 was not to copy there, but to check C: and, if there was room, to copy to a new folder on C: outside any synced folder, recording its path in the logs and in a notes file; and otherwise to copy only the report, the aggregates and the manifests. C: had 8.9 GB free of 925 GB; the outputs are about 6.7 GB, which would have left about 2.2 GB on a system disk that is 99.9% full while the user is away. Within the first case, the outputs were therefore stored as gzip-compressed tar archives (4.4 to 1 on the response files): **`C:\ext2_copyback_20261009\`**, 23 archives, 1,381 MB, leaving 7.5 GB free. Every output file is in them; nothing was left out of the case "enough". This is a choice about how to copy, made within the instruction; the user can extract the archives on E: or elsewhere (about 7 GB).
- **Logged before the copy.** The note to #63 of 2026-10-09 08:28:36 PT (commit `e43fff8`) and the note to contact 5 in `docs/icml_ext/ITEM_EXPOSURE_LOG.md`, with the path.
- **What was copied** (`scripts/icml_ext2/copy_back_compressed_ext2.py`, SHA256 `913bf66b519304b6c90262c074191949381669636e4f75402641a71ed184e384`; its streaming verifier reads each archive back without extracting it): `runs_ext2` (one archive per stage folder: the replication, test, sampling, defect-A, determinism and GPU-recheck runs, the GEPA searches and selections, the checkpoint record, the analysis, the pilot and calibration runs), `runs_failed`, `logs`, `stage1`, `state`, `state_old_20261006`, `gpu_change_20261009`, the guard's files (not its heartbeat) and the instance's stdout files: 2,074 files. Not copied, because they are pinned, in the repository or downloadable: the model weights, the environment and wheelhouse, the Hugging Face cache, the deployed code and the instance's copy of the item files.
- **Verification.** The instance listed the SHA256 of each of the 2,074 files (`copyback_want_20261009.sha256`, SHA256 `56c83b394aefb34453904fd50330359f1b9b83c49b23cfac398cd7b545a111d1`, kept in the folder). Each archive was hashed file by file while streaming and compared: 2,074 of 2,074 equal, nothing missing, nothing extra; the 78 manifests (74 run folders under `runs_ext2`, 4 in stage 1) each agree with the files they list; 23 of 23 archives pass. The first pass flagged stage 1's manifest because it lists its files as `./name` and my parser did not strip the prefix (a bug of the verifier, not of the data; fixed, and all archives were verified again, then once more offline after the instance was off). The record is `copyback_summary.json` (SHA256 `0b61a26f9560f652da1018db689a26c2ca69f53244409491611847144bb820c9`).
- **The shutdown.** The marker `guard_20261009/copyback_done` was written at 15:51:37 UTC; the guard of A7 ran `/usr/bin/shutdown` within its next 30 s check, and the instance refused connections from 15:52:26 UTC. The 22:00 UTC deadline and the watchdog were not needed. The instance is not released by us (AutoDL releases it about 15 days after the shutdown, around 2026-10-24); the data disk keeps everything. The watchdog process on the author's machine (pid 67736) will find it unreachable at 22:15 UTC and record that.
- **Not started** (the user's instruction: nothing new): the arms' descriptive analysis, the agreement analysis of 9.9, the main-run format audit, the reproduction record, the non-commitment and refusal shares of the 14B, and any change to the paper. They need the outputs extracted, and the agreement analysis needs its holdout-log entry first.
- **Outputs seen.** The analysis report's aggregates (the verdicts and estimates in `PART2_REPORT.md`) and the chain logs' check lines; no row-level response or request.

## A9. The second copy, the extraction and the pre-specified analyses, 2026-10-23

- **Instruction of the user (2026-10-23, back after the absence of A7 and A8):** copy `C:\ext2_copyback_20261009\` to E: as a second copy and verify both against the SHA256 list, keeping the C: copy until both verify; extract the archives on E: where the junction `runs/icml_ext2` expects them and verify every manifest; run the remaining analyses that the preregistration specifies, logging each contact first (the 1.7B arms' analysis, 9.4 to 9.6; the agreement analysis, 9.9, which reads the first study's runs; the main-run format audit; the reproduction record; the 14B's non-commitment and refusal shares), and nothing else; commit what the rules allow; update `docs/icml_ext2/PART2_REPORT.md`; do not change the paper.
- **The disk.** E: was not mounted when the session started: Windows listed the Seagate Portable (disk 1) as offline with the reason `Policy`, its partition without a drive letter (the same state as on 2026-10-09); bringing a disk online needs an administrator, so the user did it (`Set-Disk -Number 1 -IsOffline $false` in an administrator PowerShell; the first attempt in a normal window gave `Access Denied`). E: then held NTFS, 1.66 TB free, with `E:\icml_ext2\runs`.
- **Logged before each step** (notes to #63 and, for the copy, contact 5): the copy and the extraction (`f4bf2e2`), the arms' analysis and the reproduction record (`c366752`), the agreement analysis (`9d3ddfa`), the 14B's shares (`4ff94a7`), the scan before the commit (`78ab866`).
- **Second copy and extraction.** The folder (29 files, 1,381,511,512 bytes) was copied to `E:\ext2_copyback_20261009\`; both copies verify: the SHA256 and size of all 23 archives equal the original record, and the streaming comparison with the instance's list gives 2,074 of 2,074 files and 78 manifests on each (`scripts/icml_ext2/copy_back_compressed_ext2.py --verify --dest`, SHA256 `01fae82f50ba7be39c25a21823a67109054ee3582a83f90899faacdfb5f8618c`). The archives were extracted without overwriting (the 15 `runs_ext2__*` archives into `E:\icml_ext2\runs\runs\`, the other 8 into `E:\icml_ext2\runs\instance_20261009\`); `scripts/icml_ext2/verify_extracted_ext2.py` (SHA256 `fcbf17eb56d8f841bee51b1e4120b164357468d7fa522adfcc337eb40790362f`) finds 2074 of 2074 files with the listed SHA256, 78 manifests with 1635 entries agreeing with their files, no extra file under the runs root and no problem. The copy on C: is kept (the user decides about deleting it).
- **The analyses** (each run once, B = 50,000, preregistered code, clean local token environment; outputs in `E:\icml_ext2\runs\analysis\`): `analysis_arms_ext2.py --first-study-runs` (arms and reproduction record) wrote `arms_report.json` (SHA256 `9227c0eae6e87f000855ce3c74cae9f13154cb2cc3589f8916c931c8164f721c`): of the 12 headline cells (AUTHORS-1500; three partitions, four pools) base below tuned 3, base above tuned 6, about equal 3, unresolved 0; the tuned rerun's token IDs differ from the first study's in 57.6% to 67.4% of the grid and seeded-arm calls, with identical request bodies. `analysis_agreement_ext2.py` wrote `agreement_report.json` (SHA256 `402c0ffaf2b5477ec7b7ca1786ee1cfc50085de262b524cca37d7d273c611d6a`): 9 of 9 endpoints agree in verdict and in replication label, none flipped, the first study's report equals its recomputation, the largest accuracy difference rerun minus first is 0.010. `parse_audit_main_ext2.py` wrote `parse_audit_main.json` (SHA256 `f5835a38ad4fea5774b3fd7423489744c05b086740b579d96bd783c300752749`): the 14B's non-commitment and refusal shares (one program gives both). The numbers are in `PART2_REPORT.md`, section 7. The 14B's confirmatory report is unchanged (A8; SHA256 `e95dd4abccd084b6e6e8d52a4a48a44783e6111030f1875a92ff4dd5dd92d1b5`).
- **The commit.** The four reports are committed byte for byte as `docs/icml_ext2/ANALYSIS_20261023/` with a manifest (SHA256 `cf4cb6ce0e1e128b75ef9949212d6273e1aa7122a72c383517af7861526b82c1`) after `scripts/icml_ext2/scan_reports_ext2.py` (SHA256 `5eafd484a5fd21f6f8d35d1f7fbab8e3c9ef8d95ab8f64bca78f691c1850c7bf`) found in them no field name or identifier of an item or row, no integer list, no long digit string other than seeds and no item text (its first rule missed some seeds by their position in the file and reported 5 hits, all of them bootstrap seeds at the key paths `rerun_cell_seeds/...` and `differences/.../seed`; the rule was changed to read the key path and the scan then reported none). They include aggregates over the rows flagged `v21_holdout` and `reading_exposed` (the 14B's sensitivity analysis), so the folder is listed under category C of `docs/paper_review/HOLDOUT_DERIVED_FILES.md`. The run folders, archives and item files are not committed.
- **Not changed.** No rule, definition or verdict of the preregistered analyses; the paper; the C: copy.
- **Outputs seen.** The aggregates in the four reports (verdicts, estimates, intervals, counts and shares, token-divergence counts, the fixed sentences) and the check lines of the verifiers; no row-level request or response.


==> anc/PREREG_ICML_EXT3.md <==
# Extension 3: SmolLM3-3B and base Qwen3-1.7B on two screened benchmarks and MMLU-Pro, with an exploratory arm on Autocast. Preregistration

Drafted on 2026-10-24, revised the same day after the user's decisions and one Codex round (appendix A), and completed on 2026-10-26 with the values of stage 1 (section 8); times Pacific unless stated. **Status: preregistration. It is frozen by the commit that adds `docs/icml_ext3/PREREG_ICML_EXT3.sha256` (the SHA256 of this file and the UTC time of the freeze) and `docs/icml_ext3/EXT3_FILES.sha256` (the SHA256 of every `.py`, `.sh` and `.json` file of `scripts/icml_ext3/`), with the tags `pre-icml-ext3-freeze` (the parent) and `prereg-icml-ext3-frozen`.** The file `PREREG_ICML_EXT3_DRAFT.md` stays in the repository as the history of this text and is not part of it. Before that commit nothing in this file is binding. "Frozen study" below means the first study, `docs/icml_ext/PREREG_ICML_EXT.md` (SHA256 `dec5dc25fdd0074a973926767a7a7f378e3dbc06eaccbf976d6df6f84dd2f515`, tag `prereg-icml-ext-frozen`) with its addenda (A1 to A12); "extension 2" means `docs/icml_ext2/PREREG_ICML_EXT2.md` (SHA256 `a2b8ec439d5ba941e8de2bda74fb74600f8fe9e7f0650a74e673cedf4ac85b61`, frozen 2026-10-07T00:28:49Z). It follows `docs/icml_ext3/PROPOSAL.md` (commit `f0f2d01`) with the changes of appendix A. The candidates and their published statistics are in `CANDIDATES.md`; the interval widths, the H5 planning numbers and the hours are `ci_width.py`, `h5_power.py` and `gpu_hours.py`.

- **Calls.** Writing this draft (2026-10-24) made no model call. **Stage 1 (2026-10-26) made calls on search-partition rows only** (the screening, the pilot, G2 (b), the co-residence tests, and a rehearsal of the post-freeze chain on search rows and mock records), and no replication or test row of any candidate was opened or called; its results are in `STAGE1_REPORT.md` and `STAGE1_TABLES.json`, and the values of the freeze in section 8.
- **Contact rule.** Before the first download of any item of a candidate, **that candidate's contact entry** is committed in `docs/icml_ext3/ITEM_EXPOSURE_LOG.md` (stage 0, 6.1), and the screening specification of 2.3.2 is committed. Until then only published statistics are used.
- **Content.** This file holds counts, pins and rules only: no item text, model output or gold.

## 0. What this is, and how it relates to the frozen studies

**0.1 What it is.** A third preregistered study with the instruments of the frozen study, outside LongevityBench. It asks, for a model whose thinking-off accuracy on a benchmark with a strong majority label is below the strongest constant label, (a) whether the thinking-off setting is again mostly better than a capped thinking setting because of visibility (H1), (b) whether the fixed thinking-off baseline, AUTHORS-1500, is again not meaningfully worse than a clean-start GEPA harness (H2), and (c) whether the accuracy of the harness GEPA selects is equivalent to that of the constant label chosen on the search partition (H5, new). It runs two models, **SmolLM3-3B and base Qwen3-1.7B**, on one RTX 5090, on **two benchmarks that a screening step in stage 1 keeps from a fixed list of candidates** (2.3; stage 0 found exactly two eligible, BoolQ and Financial PhraseBank, so both are kept) and on **MMLU-Pro** as the control, and, as a **declared exploratory arm** that enters no family (2.3.8, deviation D2), on **Autocast**. The minimal variant only: no Qwen3-4B. **The name AUTHORS-1500 is historical.** In the frozen study it was the serving protocol that the LongevityBench authors published (thinking off, 1,500 tokens); here it is only the fixed thinking-off request with a 1,500-token allowance, and nothing is claimed about what the authors of BoolQ, FPB, MRPC, Autocast or MMLU-Pro prescribe.

**0.2 What it does not touch.** The frozen study's 47 primary endpoints, extension 2's 18, the arXiv version and every committed result stay as they are. The endpoints of this study are **not merged into any earlier family**.

**0.3 What is inherited, by reference.** Every rule of these sections of the frozen preregistration applies unchanged, except where sections 1 to 8 below say otherwise (the section numbers are the frozen study's, as in extension 2):

| Frozen section | Inherited content |
|---|---|
| 1.1 | the caller (`messages_for_inference.py`), the render rule; here for the new prompts of 2.4 |
| 1.3 | vLLM 0.30.0 and its environment, the batch-invariant server, every launch flag and environment variable, the reasoning parser, the sampler setting |
| 1.4 | the configurations THINK-512 and AUTHORS-1500, their token budgets, the single answer allowance of 1,500 tokens, the derivation of RESCUE-1500 and its verification (the list and the call count are 6.4 here) |
| 1.6 | the scorer's structure: the normalisation, the role-break rule, the gold audit, "an unparsed answer is wrong" (its rules for the new tasks are 2.4 here) |
| 1.7, 1.8 | the checks A1 to A3, the start checks, the retry and resume policy (for the screening, 2.3.2 is stricter) |
| 1.9 | the call order within a run (concurrency 32, ascending); the determinism recheck is replaced by 6.4 here |
| 1.10 | the GEPA arm: method, code (GEPA 0.1.4), settings, interface check, G0, scoring, proposer prompt, scale, selection, evaluation; what changes is 2.7 here |
| 2.1 to 2.5 | partitions, item files with SHA256 pins, which items each part may call, the flag rules, copies to the instance, exposure logging; the changes are 2.3 here |
| 3.0 to 3.2 | the conventions, H1 and H2: definitions, estimands, margins (0.05), verdict rules |
| 4.1 to 4.5 | the bootstrap (B = 50,000), seeds from the cell hash (base 4242), percentile intervals, the Bonferroni families, the verdict rules, the pinned analysis code |
| 6.2 to 6.5 | stopping rules, change of instance (the recheck is 6.4 here), deviation rules, repairs after the replication partition has been seen |

**0.4 What is not part of this study.** H3 (budget forcing), H4 (defects) and every defect injection; broken starts; seeded-sampling arms; FreeToken; Qwen3-4B; LongevityBench; any claim about scale or about a trend across model sizes.

## 1. Design in brief, and what is known before the freeze

### 1.1 What the study runs

| Part | Stack | Model | Items | Feeds |
|---|---|---|---|---|
| Screening (stage 1, before the freeze) | vLLM 0.30.0, batch-invariant, concurrency 32 | both models | **200 search-partition rows per eligible candidate (BoolQ, FPB) and for the exploratory Autocast arm**, AUTHORS-1500 only (1,200 calls) | which pairs qualify (2.3.6, 3.3); the two eligible candidates are both kept (2.3.7); Autocast's own result is reported only (2.3.8) |
| Pilot of the kept candidates and of Autocast (stage 1) | the same server | both models | the same 200 rows, THINK-512 as well (1,200 calls) | operational checks only |
| Grid, temperature 0 | the same | both models | THINK-512 and AUTHORS-1500 on the replication and test partitions of the two kept benchmarks and of MMLU-Pro (399 + 799); **last in each step, those of Autocast (384 + 977; exploratory, 2.3.8)** | H1, H2 (Autocast: descriptive only) |
| GEPA arm | task model and Intern-S1-mini (proposer) on one GPU | both models | clean-start GEPA, seeds 0 and 1, for each of the two kept benchmarks and MMLU-Pro: **12 runs** (and, for the exploratory Autocast arm, 4 more, 16 in all), each 6,000 metric calls on a 300-row sample of that benchmark's search partition (150 train, 150 validation); then every selected harness on that benchmark's replication rows, and after the checkpoint on its test rows | H2, H5 |
| Rescue verification | the same server | both models | a fixed list of 400 replication rows (100 per benchmark, Autocast's included), the real two-call sequence (at most 1,600 calls) | validity of the derived RESCUE-1500 |
| Determinism recheck | the same server | both models | a fixed list of 400 test rows (100 per benchmark, Autocast's included), THINK-512 and AUTHORS-1500 (1,600 calls) | validity of batch invariance |
| GPU-change recheck (only if the physical GPU changes after the first replication call) | the same server | both models | the rescue-verification list, THINK-512 and AUTHORS-1500 (1,600 calls) | 6.4 |

MMLU-Pro is **called again** for both models and both configurations, although the first two studies ran them, so that the GEPA harnesses and their seed are paired on one stack (1.3).

### 1.2 Primary endpoints, families and levels (fixed in advance)

| Hypothesis | Endpoints | Count | Family and adjusted level |
|---|---|---|---|
| H1 | T with its gain gate, (THINK-512, AUTHORS-1500), in each (model, kept benchmark) cell: 2 models x 2 kept benchmarks | 4 | H1: 4 endpoints, tail 0.025/4 (level 98.75%) |
| H2 | θ, AUTHORS-1500 against each GEPA harness, in each cell: 2 models x (2 kept benchmarks + MMLU-Pro) x 2 seeds | 12 | H2: 12 endpoints, tail 0.025/12 (level 99.58%) |
| H5 | Δc, each GEPA harness against the constant chosen on the search partition: 2 models x 2 kept benchmarks x 2 seeds. **Confirmatory for a harness only if its (model, benchmark) pair qualified in the screening (3.3)**; otherwise descriptive | 8 | H5: **8 endpoints whatever qualifies**, tail 0.025/8 (level 99.375%, z = 2.734) |

**The family sizes are fixed at 4, 12 and 8 whatever the screening shows, and whatever the reduced-study rule (2.3.7) leaves available.** An H5 endpoint of a pair that did not qualify is descriptive and keeps its place in the family, so the levels do not depend on the screening; **the table below says which interval each quantity uses**. **MMLU-Pro is descriptive for H1 and for H5.** For H1 the gain of AUTHORS-1500 over THINK-512 is known from the first two studies; for H5 the result "above the constant" is nearly certain there. H2 on MMLU-Pro is confirmatory (the harnesses are new). The descriptive cells carry unadjusted intervals. Everything else is descriptive too: the share of parsed answers equal to the majority label, the oracle constant, the rescue, the old-against-new agreement on MMLU-Pro, the sanity checks, the parse and truncation rates, and the numbers of every screened candidate. **Autocast is outside every family** (2.3.8): its H1, H2 and H5 quantities are exploratory, carry unadjusted 95% intervals and no verdict label, and change no family size or level.

**Interval selection** (one rule for every table and every sentence of the study):

| Quantity | Status | Interval that gives its verdict | Also reported |
|---|---|---|---|
| H1 (Δ, T) in a cell of a kept benchmark | confirmatory | adjusted, family of 4 (98.75%) | unadjusted 95% |
| H1 in a cell of MMLU-Pro | descriptive | unadjusted 95% | none |
| H2 θ, each of the 12 | confirmatory | adjusted, family of 12 (99.58%) | unadjusted 95% |
| H5 Δc, a pair that qualified, on a kept benchmark | confirmatory | adjusted, family of 8 (99.375%) | unadjusted 95% |
| H5 Δc, a pair that did not qualify | descriptive | unadjusted 95% | the adjusted interval of the family of 8, with no verdict |
| H5 Δc on MMLU-Pro | descriptive | unadjusted 95% | the adjusted interval of the family of 8, with no verdict |
| Shares, accuracies, parse rates, the label-collapse share | descriptive | unadjusted 95% | none |
| Every Autocast quantity (H1, H2 and H5 included; 2.3.8) | exploratory, descriptive | unadjusted 95%, **no verdict label and no replication label** | none |
| The replication verdict and label of any endpoint | the status of its test verdict | the same rule at the same interval level on the replication partition | none |

**The status rule.** Every endpoint table, and every sentence that combines H2 and H5 (the reading of the 14B pattern is one), carries the status of each endpoint it uses, confirmatory or descriptive, and the level of its interval. A combined statement is confirmatory only if every endpoint in it is confirmatory, and is otherwise stated as descriptive.

### 1.3 What is known before the freeze

- **Written after both studies.** The authors know the frozen study's and extension 2's results in full. For the new benchmarks no output of any model exists before the screening: H1, H2 and H5 on the kept benchmarks are prospective. **Not blind to direction:** the 14B pattern, in which a clean-start harness beat AUTHORS-1500 by 30 to 34 points on LongevityBench and was not detectably above the strongest constant label, is what H5 and the stated reading below are built to test elsewhere.
- **MMLU-Pro is partly known.** THINK-512 and AUTHORS-1500 of both models on the replication and test items were run in the first two studies (the base 1.7B in extension 2's arm, SmolLM3-3B in the frozen study). So **the gain of AUTHORS-1500 over THINK-512, its visibility statistic and the constant-label comparison of the seed on MMLU-Pro are not prospective**, and H1 and H5 there are descriptive. Only H2 on MMLU-Pro is confirmatory: the 802 search items were never called, and a harness is selected without the replication and test rows. **Re-call, do not reuse:** the first study's outputs flipped on 0.7% to 7% of letter calls between servers and concurrencies, and 58% of the tuned Qwen3-1.7B's token sequences changed on a second GPU (extension 2); a harness and its seed must be paired on one stack, and this study's GPU is a third one. Re-calling the two configurations costs about 0.19 h per model; the old outputs are kept for a descriptive agreement check (old against new, per cell). This changes neither cost (under 2% of the total) nor prospectivity (which is not restored either way).
- **Stated expectations, fixed in advance (descriptive readings, not endpoints).** (a) On MMLU-Pro H5 is expected to be "above the constant" for every harness. (b) The 14B pattern is **H2 "fails" together with H5 "at the constant"** for the same harness; where a harness shows it, the paper may say the harness reached the constant's accuracy, and where it does not, the paper may not. (c) The premise may fail: BoolQ and FPB may leave no qualifying pair (a third-party article reports 85.7 on BoolQ for SmolLM3-3B, a log-likelihood-style score of the base model not confirmed on the model card; sentiment is easy at this size). The screening exists for this reason (2.3); if no kept pair qualifies, H5 has no confirmatory endpoint and the paper reports "premise not met" for every screened candidate, which is a result and not a failure of the design.
- **Calls before the freeze** are stage 1's, on search-partition rows only (6.2); the 200 screening rows per candidate are disjoint from every GEPA sample. **Accuracy against gold is computed on these rows for AUTHORS-1500 only**, to apply the screening and qualifying rules; this is the one exception to the earlier studies' rule that no pilot accuracy is computed. No hypothesis, endpoint, margin, rule or configuration is chosen from the results except through those two rules.
- **Contacts with benchmark items in preparing this draft:** none. The contact entry of each screened candidate precedes its download.
- **Pretraining exposure (a stated limit).** BoolQ (2019), FPB (2014), MRPC (2005) and MMLU-Pro (2024) are public and old; both models trained on web-scale data, so exposure cannot be excluded or measured here. It raises accuracy and so makes fewer pairs qualify; its effect on Δc is unknown. **Autocast's questions resolved before these models were trained, so their outcomes may be in the pretraining data**: for this candidate the exposure is to the answers themselves and not only to the benchmark, and a qualifying result there may reflect memory and not forecasting. Autocast is reported as an exploratory arm (2.3.8) for this reason too. **Autocast's prompt is the question field only (deviation D4):** the reading of the stage-1 export found that the `background` field, the question's text as last edited, can state the outcome (`autocast:228`; a keyword scan flags 15 of the 200 screening backgrounds), and the question text, written when the question is posed, cannot. Some questions are underspecified without their background (the second reading found `autocast:2526`, "Will this question, with its secret resolution criteria, resolve positive?"), so the arm measures answering from the question text alone.
- **Template property (a stated limit).** SmolLM3-3B is served with the first study's fixed-date template, equal to the stock template except for one date line. **That stock template leaves the default system block unclosed when no tools are given**: there is no end-of-turn marker between the block and the user turn, in either form, and the model sees the block, a blank line and then the user turn. It is the way the first study served the model, and it is not changed here (the study's requests must be paired with the first study's); the property applies to every SmolLM3-3B result, and to the seed and every harness of its GEPA arm.
- **Scope.** The confirmatory results concern these two models on the benchmarks the screening keeps, one round of selection per run. No inference about scale or trend.

## 2. Fixed elements that differ from the frozen study

### 2.1 The models

- **SmolLM3-3B:** the frozen study's model, revision and file pins (frozen 1.2), Apache-2.0; served as in the frozen study, with its template's behaviour (a short default system prompt with thinking off and a long reasoning system prompt with thinking on when an item has none; frozen 1.3).
- **Base Qwen3-1.7B:** `Qwen/Qwen3-1.7B`, revision `70d244cc86ccca08cf5af4e1e306ecf908b1ad5e`, bfloat16, Apache-2.0, files pinned as in extension 2's 2.1 (`model-00001-of-00002.safetensors` `169ad53e…`, `model-00002-of-00002.safetensors` `912becff…`; the chat template of Qwen3-1.7B-Longevity, SHA256 `a55ee1b1…`, byte for byte; declares `tie_word_embeddings` true and stores an equal `lm_head.weight`). **Not the tuned Qwen3-1.7B-Longevity.**
- **Proposer:** Intern-S1-mini under the frozen study's conditions (files, isolated environment, offline, text only).

### 2.2 Serving

The frozen study's command and environment (1.3), unchanged except for the model directory, the served name and the template file; `--max-model-len 8192` for the task model (**a listed difference from the frozen study's 4,096**; it applies to every task-model call of this study: the screening, the pilot, the grid, the GEPA calls, the evaluations and the rechecks), 16,384 for the proposer; one batch-invariant server at a time, two in GEPA's co-residence; client concurrency 32; no quantisation, no tensor parallelism. **GPU memory utilisation** is vLLM's default for single-server runs and **the shares of 2.7** in co-residence.

### 2.3 Candidates, screening specification, grouping, partitions and eligibility

**2.3.1 The candidate list and admission (fixed here, before any item is opened).** BoolQ; Financial PhraseBank (FPB); MRPC, **only if the download terms that are read on its download page before the download allow research use** (the terms are recorded in its contact entry; if they do not, MRPC is not screened); and **Autocast** (Zou et al. 2022), **the one task of the kind that asks for a prediction the text may not settle, true/false questions only** (the records whose type field is true/false; the multiple-choice and numerical questions are not used), **only if the terms on its download page, read before the download and recorded in its contact entry, allow research use**. Autocast's labels are the resolutions of forecasting tournaments (resolved by the platforms, not by the authors of the benchmark); its data are hosted with Metaculus's permission for research purposes only (the repository's README; the code is MIT). Its published statistics are incomplete (6,707 questions of three types; the number of true/false questions and their share of yes and no are not in the text read, `CANDIDATES.md`); the missing numbers are obtained by the counting of 2.3.3 and the share check of 2.3.5, both before any model call. Published statistics, sizes and licences of the other three are in `CANDIDATES.md`. PQA-A, PubMedQA-L and BTF-2 are not candidates (BTF-2: licence and test size). The prompt of every candidate is its own text only (2.4). **This list is authoritative.** The conditions for admission that `CANDIDATES.md` states are subordinate to it, with these exceptions, stated here and nowhere left open: FPB is admitted with a published majority share of 59.4%, which is inside the 55% to 85% range of 2.3.5 and below the 60% that earlier drafts used; Autocast is admitted without a published share, which is measured on the 200 screening rows (2.3.5, item 4); MRPC and Autocast are admitted only if their terms allow research use. **Stage 0's outcome (2026-10-24, `STAGE0_REPORT.md`):** BoolQ and FPB are eligible; MRPC's download page states no terms, so it is not screened and not downloaded; Autocast's terms allow research use but its test partition has 977 rows, under the minimum of 2.3.5, so it is **not eligible**, and by the user's decision (deviation D2) it runs as a declared exploratory arm (2.3.8) that changes nothing of the confirmatory design.

**2.3.2 The screening specification: binding, committed before the first download.** A file `docs/icml_ext3/SCREENING_SPEC.md` is committed **before the first download of any candidate** and fixes, for the whole screening: the **release version** of every candidate (the repository revision or the file URL and its SHA256, as read from the source before the download); the **file ordering** (the order of the rows in the pinned file; the position of a row in it is its row index); **every seed** (the partition seed, the screening draw, the GEPA sample, its train and validation split, the lists of 6.4); the **prompt fields and templates** (2.4); the **scoring rules** (2.4) and the SHA256 of the synthetic scorer tests and of the boundary tests of `screening.py`; the **admission rules** (2.3.1, 2.3.5 and the context rule) and the **tie-breaks** (2.3.6); and the pinned scripts of 2.9 with their SHA256. After it is committed it is not changed before the freeze, except by a recorded deviation. **Retries** (a server restart, a crash, a stalled run) are allowed **only with identical samples and identical rules**, and **every attempt is kept** (outputs, logs, the time); the screening result is that of the first complete attempt, and if a later attempt differs from it the run stops and the user decides. **There is no rescreening with a new draw**, for any reason: a new draw, a changed seed, prompt, scorer or row list after any screening output exists is a deviation under section 7 and cannot change which candidates are kept.

**2.3.3 Grouping and partitioning, before the freeze, by a pinned script that reads no label.** For every downloaded candidate a pinned script (`group_partition.py`, 2.9) computes a **group key** for every row as a hash (SHA256) of its shared text fields: the **BoolQ passage**; for **MRPC each of the two sentences**, pairs that share a sentence being merged into one group (connected components over the sentence hashes); the **FPB sentence**; the **Autocast question**. The same script **reads Autocast's record-type field** to keep only the true/false records, and **counts tokens** for the context rule of 2.3.5 (it renders each kept row in memory with the pinned template and the pinned tokenizers, counts, and discards the render). It then **assigns partitions by a seeded hash of the group key**, so that no group spans two partitions, and **asserts** this. FPB, MRPC and Autocast: search 30%, replication 20%, test 50% of the groups. BoolQ: the official train rows are search (test labels are not public) and the dev rows go to replication (1/3) and test (2/3), **groups first**: a dev row whose group also holds a train row goes to search (the number is counted and reported), and the remaining dev groups are split by the seeded hash. The script **outputs only group IDs, hashes and counts**: the rows per partition, the groups per partition, the histogram of group sizes and the design-effect bound Σ n_g² / n of each partition, the Autocast true/false count, the rows lost to the context rule. **It reads no label, displays no text and makes no call.** Under the strict reading of the user's decision (2026-10-24: sealed rows are only copied, hashed and counted) this is copying, hashing and counting, so **it runs before the freeze**; **the script and its outputs are pinned in the freeze**. There is no grouping after the freeze and no quarantine or sensitivity analysis of groups that span partitions, because none can.

**2.3.4 Sealed rows, the constant and the units.** The search file is the only file whose rows are opened before the freeze. The replication and test rows are written to a **sealed file**, hashed and committed by hash: no person or model reads them, no label is counted, no render is kept and no call is made before the freeze. After the freeze the sealed files of the two kept candidates and of Autocast (2.3.8) are opened by pinned scripts, the label counts and the render lists are computed and committed **before the first replication call** (6.3, step 1). Those of a candidate that is dropped are **never called and never opened** (MRPC), **except those of Autocast, the declared exploratory arm** (2.3.8): its sealed rows are opened and called only after the freeze, as those of the kept candidates are. The **constant** of a benchmark is the label with the largest count in its **search partition after the context rule** (counts only), fixed before any call. **The canonical label order** is: yes, no for BoolQ, MRPC and Autocast; negative, neutral, positive for FPB; A to J for MMLU-Pro. **A tie in the counts goes to the label that comes first in that order.** the oracle constant (the best constant on the evaluated partition) is descriptive. **The resampling unit is the group of 2.3.3** (items for MMLU-Pro).

**2.3.5 Eligibility: minimum counts, the share range and the context rule, checked deterministically before any screening accuracy is computed.** A candidate is eligible only if, from the counts of 2.3.3 and the labels of the search file, **all** of these hold; the checks use no model output:
1. **Search partition of at least 500 rows** after the context rule (the 200 screening rows and the 300-row GEPA sample are disjoint).
2. **Replication partition of at least 100 rows** after the context rule (the rows the rescue-verification list and the GPU-change recheck of 6.4 need), and **test partition of at least 1,000 rows** after the context rule (the determinism list of 6.4 needs 100; a test partition of fewer than 1,000 rows is too small for H5 at the family level, 3.3).
3. **The context rule.** A row whose render plus the token limit exceeds the **8,192-token context** (2.2) is **dropped, counted and reported**, decided from token counts only, before any call. The token limit is the single answer allowance, **1,500 tokens**, and the render is the row's request as the pinned template renders it **plus a reserve for the harness text, the interface's maximum harness length** (2.7: a system prompt of at most 3,800 characters and an instruction of at most 3,000 characters, 6,800 characters in all). The reserve is the larger, over the two models' tokenizers, of the token counts of a pinned text of exactly 6,800 characters of ordinary English prose, plus 25%, written to the specification. A row is kept only if its render is at most 8,192 − 1,500 − reserve tokens (the reserve is about 2,100 tokens by estimate, so a row of about 4,600 tokens or fewer is kept; the pinned number replaces the estimate). **A candidate that loses more than 10% of its rows to the context rule is dropped.**
4. **The majority-share check, the same for every candidate, with its quantity fixed.** For BoolQ, FPB and MRPC the quantity is the **published share** of the majority label (62.31%, 59.4% and 3,900 / 5,801 = 67.2%, as `CANDIDATES.md` gives them), compared once at admission. For Autocast it is **k, the number of the 200 screening rows whose gold label is the search partition's constant label** (the constant of 2.3.4, not the largest share inside the 200 rows). The check **passes if the share is at least 55% and at most 85%, both ends inclusive**: for a published share, 55.0 ≤ share ≤ 85.0; for Autocast, **110 ≤ k ≤ 170**, in integers. It is computed from labels before any model call. A share measured on 200 rows has a standard deviation of about 3.5 points, so a candidate near a boundary can fail by chance, and the rule accepts that.
5. The terms of 2.3.1 allow research use.
Every check, its inputs and its result are written for every candidate, eligible or not, and are reported in the paper.

**2.3.6 The screening rule (stage 1, before the freeze).** For each eligible candidate and each model, **200 rows of its search partition** (a seeded draw from the file ordering, the same rows for both models and disjoint from every GEPA sample), configuration **AUTHORS-1500 only**, **point estimates only**:
1. A (candidate, model) pair **qualifies** if the model's accuracy on the 200 rows is at or below the accuracy of the candidate's constant label on the same rows, **compared as integers: the number of the model's correct answers is at most the number of rows whose gold label is the constant label; equality qualifies**. A candidate has 0, 1 or 2 qualifying pairs.
2. **Keep the two eligible candidates with the most qualifying pairs.** Ties go to the narrower **ranking width**, which is a **deterministic ranking heuristic and nothing more**: it pools both models' values, ignores the dependence inside groups and does not estimate the interval of any endpoint, so **no claim about precision rests on it**. It is computed as follows. From the candidate's 400 screening values d (both models; d = 1 if the answer is correct and 0 otherwise, minus 1 if the gold label is the constant label and 0 otherwise, so d is −1, 0 or 1), s is the sample standard deviation with denominator 400 − 1, computed from the integer sums Σd and Σd² as the square root of (Σd² − (Σd)² / 400) / 399; w = 1.96 · s / √n_test, with n_test the pinned number of the candidate's test rows after the context rule, in IEEE double precision. **The sequence is: compute w; round it once to three decimals, as a fraction, half up, as a decimal operation; then compare the rounded values.** Two candidates tie if their rounded values are equal. A tie goes to BoolQ, and if BoolQ is not among the tied candidates, in the order FPB, MRPC, Autocast.
3. **Every screened candidate's numbers are reported in the paper** (the counts, the context-rule drops, the constant and its share, each model's accuracy, parse rate and qualifying result, the width), kept or dropped, with the reason for a drop.
4. The rule is applied once, by a pinned script (`screening.py`, 2.9), on the first complete attempt (2.3.2), and its result is written into the freeze file. MMLU-Pro is not screened: it is the control in every case.
5. **Autocast** is screened by the same procedure (its 200 rows, AUTHORS-1500, both models) and the result of each of its pairs, with its numbers, is reported; it is **not eligible and is outside the ranking of item 2**, so its result affects no choice (2.3.8).

**2.3.7 The reduced study: fewer than two eligible candidates.** The count of eligible candidates is known after 2.3.5, before any screening call. If **two or more** are eligible, the screening of 2.3.6 keeps two. If **one** is eligible, it is kept without a screening comparison (its pairs are still screened, to decide which of its H5 endpoints are confirmatory), and the study runs on it and MMLU-Pro. If **none** is eligible, the study runs on MMLU-Pro alone. **The family sizes stay at the fixed maxima, 4, 12 and 8**, so the levels do not change; every endpoint that needs a candidate that is not available is **reported as unavailable, with the reason**, and is not an endpoint with a verdict. **No substitute candidate is added after results are seen**, and the candidate list of 2.3.1 is not reopened. The paper states which of the three cases happened. **Stage 0's counts gave the two-eligible case:** BoolQ and FPB are both kept, and the screening decides only which of their four pairs qualify. **Stage 1's result (2026-10-26; `STAGE1_TABLES.json`, from the first complete attempt of the screening; `screening_result.json`):** BoolQ has **0** qualifying pairs (SmolLM3-3B 160 correct of 200 and base Qwen3-1.7B 151, against the constant's 123), FPB **2** (111 and 127 against 132); the two eligible candidates are kept, so **BoolQ and FPB are kept** (the case 'two'); **the four H5 endpoints of BoolQ's two pairs are descriptive ("premise not met") and the four of FPB's two pairs are confirmatory** (3.3), the family sizes staying 4, 12 and 8. Autocast, outside the ranking, has 2 qualifying pairs (104 and 133 against 142), reported as exploratory. The ranking widths were 0.030 (BoolQ), 0.033 (FPB) and 0.032 (Autocast); they decided nothing.

**2.3.8 Autocast: a declared exploratory arm (deviation D2, 2026-10-24; `SCREENING_SPEC_DEVIATIONS.md`).** Autocast (true/false, resolved) fails the minimum of 2.3.5, item 2, by 23 test rows (977 against 1,000; `docs/icml_ext3/stage0/autocast/eligibility.json`), so it is not eligible, **the confirmatory rule stands and the minimum is not lowered**. By the user's decision, taken from the counts alone and before any model call, it runs as an exploratory arm on these terms:
1. **Procedure.** The same as a kept candidate: the screening on its 200 search rows (AUTHORS-1500, both models) and the pilot (THINK-512 on the same rows); the grid (THINK-512 and AUTHORS-1500) on its replication (384) and test (977) rows; clean-start GEPA with two seeds per model (4 runs, G0 and the seed-identity check before each, on the 150/150 lists of `docs/icml_ext3/stage0/autocast/`); the evaluation of the selected harnesses on its replication rows and, after the checkpoint, on its test rows; and its 100 rows in each recheck list (6.4).
2. **Status.** Every Autocast result is **exploratory and descriptive**: estimates with **unadjusted 95% intervals and no verdict label** (no "holds" or "fails", no "visibility dominates", no "at", "above" or "below the constant", no replication label), together with the descriptive readings of 3.3 (label collapse, the outcome flags). It enters **no family**, changes **no family size or level**, and has **no effect on which candidates are kept**; its screening result is reported and does not enter the ranking.
3. **Sealed rows** are opened only after the freeze, by the same pinned scripts. In each step of 6.3 **its calls come after every confirmatory call of that step**, so the exploratory arm cannot delay a confirmatory one.
4. **Reporting.** The paper reports it as **an arm that the size rule excluded by 23 rows**, next to the pretraining-exposure limit of 1.3, and never as one of the study's two benchmarks.
5. **A stop** (a gate failure, an out-of-memory event) in the Autocast part is handled as any stop of this study (7); dropping any part of the arm is a recorded deviation decided by the user.

### 2.4 Prompts, scorers and formats (to be pinned at stage 0)

- **Prompts.** One system-free user message per item. BoolQ: passage, question, "Answer with Yes or No." FPB: sentence, "Is the sentiment of this sentence for an investor negative, neutral or positive? Answer with one word." MRPC: the two sentences, "Do the two sentences mean the same thing? Answer with Yes or No." Autocast: the question's own text (the `question` field of the release only, as it was posed: **no `background` field (deviation D4: it can carry later edits that state the outcome), no news article, no crowd forecast, no retrieved text**) and "Answer with Yes or No." MMLU-Pro as in the frozen study. The text of each prompt is pinned (file and SHA256) in the specification of 2.3.2; the caller renders it with the frozen study's rule and every render is hashed before it is sent.
- **Scorers.** The frozen scorer's structure, with answer readers for the new label sets. The label sets are {yes, no} for BoolQ, MRPC and Autocast and {negative, neutral, positive} for FPB; **"true" and "false" are mapped to "yes" and "no" before any conflict check** (for the yes/no tasks). The reading is applied to the **visible answer** (the text after any reasoning), case-insensitively, in two layers:
  1. **Strict, for every call.** (a) The whole visible answer is one label, with punctuation, quotes, bold markers or a full stop around it allowed: that label is the answer. (b) Otherwise the explicit answer statements ("the answer is X", "Answer: X", a boxed label) are collected: if all name the same label, that label is the answer; **if two of them name different labels the call is a conflict** and is unparsed.
  2. **Extended, for calls that stopped (finish reason stop) only, and only when the strict layer found neither a label nor a conflict.** (c) The strict layer is applied again after markdown and LaTeX wrappers are removed. (d) If that finds nothing, an answer that **opens with a label word followed by punctuation, a space or the end** is read as that label.
  **A label word elsewhere in prose is not read.** Anything else (no label, an empty answer, a refusal such as "I cannot determine this", a label that occurs only in the reasoning) is **unparsed and wrong**. The reader's code is pinned in the specification. The screening and the pilot report the unparsed rate of each configuration and cell, split into truncated and non-committed calls and by layer. **Why not "the last standalone label word":** reading the last label word, with two different labels as a conflict, would read "Yes. There is no evidence that ..." as a conflict, raise the unparsed rate of wordy thinking-off answers and push accuracy below the constant by the scorer alone, which would make the premise true by a defect of the kind this paper warns about. A known limit of rule (d): an answer that opens with "No" in the sense of "no one ..." is read as no. **The strict scorer (the strict layer only) is computed as a descriptive sensitivity analysis**, as in the frozen study's 5.
- **Synthetic scorer tests and boundary tests, pinned before the screening.** A test file of **synthetic answer strings, containing no benchmark text**, with the expected result of each (the label, a conflict or unparsed) and the layer that gives it, covers each reader. **At least:** "Yes. There is no evidence that ..." reads yes; "No, because ..." reads no; "Answer: Yes ... Answer: No" is a conflict; a label only inside the reasoning is unparsed; "I cannot determine this" is unparsed; and, for FPB, "Neutral. The sentence is positive about ..." reads neutral. It also covers: a bare label; a label with punctuation, quotes, bold markers or a full stop; a boxed label; "The answer is: no"; "True" reads yes and "False." reads no; "Answer: True ... Answer: Yes" is not a conflict; a label elsewhere in prose ("I think it is probably yes, but I am not sure") is unparsed; the same label named twice; an answer that opens with a longer word ("Yesterday ...") is unparsed; "No one can say" reads no (the documented limit); a truncated call (finish reason length) that only the extended layer would read is unparsed; case variants; and each case's result under the strict scorer alone. **Boundary tests of `screening.py`**, on synthetic counts: a tie in the constant's counts goes to the first label in the canonical order; k = 109, 110, 170 and 171 for the share check; the published shares 55.0 and 85.0 pass and 54.9 and 85.1 fail; equality qualifies (model correct = constant correct); the rounding sequence of the ranking width, with two widths that differ only in the fourth decimal tying and two that differ in the third not tying; the order of the tie-break. **The files' SHA256 values are pinned in the specification, the tests are run and their result committed before any screening call.** A test that fails stops stage 1.
- **Gold audit** (frozen 1.6): the gold labels of the search file are checked for membership in the label set at stage 0; those of the sealed files after the freeze (counts only).
- **Share of parsed answers equal to the majority label** is computed from the parsed answers and the constant's label.

### 2.5 The thinking-switch check (gate (b))

As extension 2's 2.5, **for both models** (decided by the user, 2026-10-24): every thinking-off call must return empty reasoning content and no `<think>` or `</think>` token; if one does not, the run stops and the user decides. It changes no request, parse, score or call order.

### 2.6 The instance, the GPU and the disk

- **GPU.** One **RTX 5090, 32 GB** (the plain card, the frozen study's model: `NVIDIA GeForce RTX 5090`, 32,607 MiB, compute capability 12.0 in the frozen study's setup log), rented on 2026-10-26 (the instance started at 04:05 UTC): driver **580.105.08**, CUDA 13.0 as `nvidia-smi` reports it, PCI bus `00000000:CF:00.0`, 16 vCPU (Xeon Gold 6459C), 90 GB of RAM, a data disk of 80 GB (50 GB free plus 30 GB added), image "PyTorch 2.8.0 / Python 3.12 (ubuntu22.04) / CUDA 12.8" (its preinstalled PyTorch 2.8 is not used: the pinned environment is built apart from it), container `autodl-container-86ae47ad6a-0b44c75e` (the user's report). The listing of 2026-10-24 (a 5090 D, driver 595.71.05, 2.78 CNY per hour) was **not** the card rented; the price of this instance is **2.88 CNY per hour**, including the paid 30 GB of data disk (the user, 2026-10-26), and the CNY figures of 6.5 use it. The frozen study's GPU was the same model; extension 2's was an RTX PRO 6000 Blackwell. **The physical card, the driver and the instance differ from the frozen study's**, so no output of an earlier study is assumed comparable with this study's token for token (MMLU-Pro is re-called for that reason, 1.3), and the stage report compares the driver with the frozen study's setup log. A change of the GPU **model** within the study needs a new registration; a change of the physical GPU within the model follows 6.4. **The driver is older than the listing's;** stage 1 first confirms that the pinned CUDA 13.0 environment runs on it.
- **Throughput (measured in stage 1, `STAGE1_TABLES.json`).** At concurrency 32 on this card, 600 calls took: SmolLM3-3B AUTHORS-1500 59 s (10.2 calls per second) and THINK-512 168 s (3.6 per second); base Qwen3-1.7B AUTHORS-1500 4 s (150 per second: its answers are a few tokens) and THINK-512 92 s (6.5 per second). The frozen study's rates for SmolLM3-3B on a plain RTX 5090 (10.8 s and 7.2 s per call at concurrency 32) are 3.0 and 4.4 calls per second, so THINK-512 is about 1.2 times and AUTHORS-1500 about 2.3 times faster here (shorter answers). The GPU-hour table (6.5) is recomputed from these rates. **GPU utilisation:** at 12:09 on the instance's clock (UTC+8; PID 1 started at 12:05:46 on it, 04:05 UTC) and again at 04:17 UTC, `nvidia-smi` showed 100% utilisation with 0 MiB used and no process, and the card drew about 110 W at P0 clocks; a matrix-multiply and a copy test measured 225 to 227 TFLOPS (bf16) and 1,530 GB/s, steady, and after the test the card read 0% and 17 W. So the reading did not persist and did not slow the card (`STAGE1_REPORT.md`, section 1).
- **Disk.** About **48 GB** at its fullest: Intern-S1-mini 17.1 (measured in extension 2), base Qwen3-1.7B 4.1 (measured), SmolLM3-3B about 6.2 (two bytes per parameter; assumed), wheelhouse 3.9, caches 2, the Python environment about 10 (assumed), call logs about 2.5 (14.7 KB per call over about 170,600 calls, from the first study's GEPA runs; 5 set aside). **The data disk is 80 GB** (decided by the user, 2026-10-24; 63 GB is the 30% headroom). The system disk holds the operating system.
- **The instance stays running between stage 1 and the freeze** (decided by the user, 2026-10-24), so that the GPU does not change; the freeze is planned for the day after the stage-1 report at the latest, and the user reviews the report the same day. Idle time is paid (6.5).

### 2.7 The GEPA arm

Task model SmolLM3-3B or base Qwen3-1.7B (batch-invariant server, context 8,192); proposer Intern-S1-mini (standard server, context 16,384, thinking on, the card's sampling values, `max_tokens` 8,192); every other setting is the frozen study's 1.10: the interface and its limits (a system prompt of at most 3,800 characters and an instruction of at most 3,000 characters), the copy rule, GEPA 0.1.4 and its settings, G0 before every run, scoring, the proposer prompt, **clean start only**, **two seeds (0 and 1)**, 6,000 metric calls, selection by the highest mean validation score (ties to the lowest candidate index; if no proposal is accepted the selected harness is the seed), then the evaluation of each selected harness on the benchmark's replication rows and after the checkpoint on its test rows, on a single server (the GPU not shared). **GEPA runs on every (model, kept benchmark) pair and on MMLU-Pro, whether the pair qualified or not, and, as an exploratory arm, on each model's Autocast pair (2.3.8)**; a run costs a few hours, and the screening only decides whether a pair's H5 endpoints are confirmatory (3.3).
- **Rows and lists.** The 300-row sample of each benchmark's search partition is a seeded draw disjoint from the 200 screening rows; it is split **150 train and 150 validation** by a seeded draw, the same two lists in every run of that benchmark, each written with one row index per line, ascending, LF line ends, and its SHA256. The copy rule counts the rows of these 300.
- **The seed and the system message.** The benchmarks' rows have **no system message**. The seed's system prompt is empty and **an empty system prompt produces no system message in the request, not an empty one**, so that a template that adds its own default system prompt for an absent message (SmolLM3-3B's does) treats the seed exactly as it treats AUTHORS-1500. **Before any identity of the seed with AUTHORS-1500 is claimed**, the seed's rendered requests on the 300 rows (text and token IDs) are compared with AUTHORS-1500's rendering of the same rows, at stage 1 and in each run's G0; only if they are equal is "the selected harness is the seed, AUTHORS-1500 itself" stated and θ set to zero by construction; otherwise the harness is evaluated as any other.
- **Context fit.** A candidate harness whose rendered request on any of its 300 rows would exceed the 8,192-token context fails the interface check and is scored 0 without a call (the frozen rule for an interface failure, extended to this condition; listed as a difference).
- **Proposer input fit.** A task row can be about 4,600 tokens and a task answer 1,500, so a reflection prompt over a minibatch of 3 rows can exceed the proposer's 16,384-token context. **What "exceed its context" means here (a clarification of 2026-10-24, for the user's review):** the proposer's request carries `max_tokens` 8,192 (the frozen study's setting), and vLLM refuses a request whose input plus `max_tokens` is more than the context, so the input that can be sent is **at most 16,384 - 8,192 = 8,192 tokens**; the rule below applies to that condition (`proposer_input.py`, `would_exceed`), and stage 1 reports the largest input against both 8,192 and 16,384. **A proposer call whose input would exceed its context is not sent; the proposal is recorded as failed, scored 0, counted and reported** (it counts like a proposal that fails the interface check). Stage 1 **measures the largest proposer input on the search rows** (the reflection prompt for the longest 3-row minibatches the search can draw, built with the frozen proposer prompt) and reports it; **if it exceeds 16,384 tokens it is reported before the freeze, and the context is not changed by the session**: the user decides. **Measured in stage 1:** the largest input over the scenarios of `proposer_input.py` (the screening outputs of both models, the three longest rows of each train list) is **2,769 tokens with inputs only, 7,272 with every answer at the 1,500-token ceiling and 9,876 in the pathological case** (a current text of one token per character, 3,800 characters, with ceiling answers; BoolQ's system-prompt component): nothing reaches 16,384, and only the pathological case exceeds the 8,192 that can be sent, where the rule applies (the call is not sent, the proposal is scored 0 and counted). The proposer's own calls in the rehearsal's two real GEPA runs (17 calls) had inputs of at most 1,093 tokens, and none was skipped.
- **GPU shares.** The frozen study's 0.26 (task) and 0.66 (proposer) were measured for a 1.7B task model on a 32 GB card; they leave about 8.5 GB for SmolLM3-3B (about 6.2 GB of weights), so its KV cache is small and concurrency may drop. The shares for each task model are fixed by stage 1's co-residence test (G0 on screening rows, alone and shared, identical token for token), written to `scripts/icml_ext3/gepa_shares.json` and pinned at the freeze; **the shares tried first are 0.30 for SmolLM3-3B and 0.26 for base Qwen3-1.7B, with 0.66 for the proposer in both, and a task model that does not fit gets the nearest pair that passes G0.** The estimate of `kv_fit.py` (the weight bytes are measured; the layer and KV-head counts and a server's non-KV overhead of 1.0 to 2.5 GiB are assumed) is: with a context of 8,192 tokens SmolLM3-3B at the frozen 0.26 leaves 1.0 to 1.5 GiB of KV cache (15,000 to 22,000 tokens, 7 to 11 sequences of 2,000 tokens) when the overhead is 1.5 to 1.0 GiB, and does not hold one 8,192-token sequence (0.56 GiB) if it is 2.5 GiB; at 0.30 it leaves 1.3 to 2.8 GiB (19,000 to 41,000 tokens); base Qwen3-1.7B holds 18,500 to 32,600 tokens at 0.26; the proposer holds one 16,384-token sequence (2.25 GiB) at 0.66 with 2.6 to 4.1 GiB and is marginal at 0.62. So the task servers fit the longer context in the estimate, SmolLM3-3B at 0.26 only marginally, and fewer sequences than the 32 of the measured call rates may run at once for it. The estimate is not a measurement; stage 1 measures the fit, the concurrency and the throughput (6.2). Sharing can affect the selection only, never the outputs on which the verdicts rest. An out-of-memory event in either server's log is a stop, and the user decides. **Measured in stage 1 (2026-10-26):** the first pair of the ladder passed G0 for both models, alone and shared (200 of 200 rows identical in token IDs, finish reason and render for BoolQ, FPB and Autocast, and equal to AUTHORS-1500's): **SmolLM3-3B task 0.30 and proposer 0.66; base Qwen3-1.7B 0.26 and 0.66** (`gepa_shares.json`). With the proposer up the KV cache is 34,304 tokens for SmolLM3-3B (2.36 GiB; 4.2 requests of 8,192 tokens) and 36,304 for base Qwen3-1.7B (3.88 GiB; 4.4); alone it is 317,040 and 227,856. There was no preemption in any stage-1 or rehearsal run.
- **The harnesses are locked at the checkpoint** (6.3, step 5): the checkpoint record carries the SHA256 of each of the 12 selected-harness files (and of the 4 exploratory Autocast ones, listed apart), their manifests and their replication records, and the final analysis stops unless each equals the locked one on disk and in its test evaluation.

### 2.8 Environment

The frozen study's vLLM environment (`pip freeze --all` SHA256 `fee9f31063305f6754e1020f9ad8cd063bc24f2b6ca59fca72924a938bc2f16d`, wheelhouse list `9ff012c379ec726ad930f97469cf0609b5ce397df43c7ce01297fb1cb5af1207`, `kernels` absent) rebuilt on the new instance and compared with those hashes, by extension 2's pinned-mirror procedure (`install_vllm_pinned.sh`, each wheel by name, version and SHA256, `pip --require-hashes`). Model files are fetched by a mirror tool and each file is checked against its pinned size and SHA256. SSH password login off, outbound connections off the machine none, listeners on loopback only. Datasets are downloaded once, hashed and then used offline.

### 2.9 This study's own files

New files: `docs/icml_ext3/` and `scripts/icml_ext3/` (none of the scripts exists yet; each is listed to the user before it is written, except those the user has approved by name). Planned: `frozen_guard.py` and `ext3_config.py` (hash checks of the frozen modules and in-memory configuration patches, as extension 2's; the frozen modules are imported unchanged); **`group_partition.py`** (2.3.3: group keys, the Autocast type filter, token counts, the seeded partition and its assertion; outputs only IDs, hashes and counts); `build_items.py` (download with hashes, the search files and the sealed files; after the freeze, the label counts and the render lists); `screening.py` (2.3.5 and 2.3.6); `scoring3.py` (the answer readers); `analysis_h5.py` (the H5 verdicts, the replication matrix, the flags and the label-collapse reading); `harness_lock.py`; `stage1_runner.py` (the screening and the pilot; every call saves its request and the SHA256 of its render before it is sent) and `proposer_input.py` (the largest proposer input, 2.7), both approved by the user on 2026-10-24; the stage scripts `seg3_stage1.sh`, `seg3_gepa.sh` and `seg3_main.sh`; `gepa_shares.json`; the tests `test_group_partition.py`, `test_build_items.py`, `test_screening.py`, `test_scoring3.py` (with the synthetic strings of 2.4) and `test_analysis_h5.py`; and `ext3_manifest.py`. **Nothing frozen is edited.** At the freeze `docs/icml_ext3/EXT3_FILES.sha256` pins every `.py`, `.sh` and `.json` file of `scripts/icml_ext3/` and of `scripts/icml_ext3/instance/` (the scripts that run after the freeze; deviation D6) and the outputs of 2.3.3, and from then on every start compares the files with it; a change after the freeze follows section 7.

## 3. Hypotheses and endpoints

### 3.1 H1: visibility versus quality (4 endpoints)

Exactly as the frozen study's 3.1: the contrast is (THINK-512, AUTHORS-1500) in a cell; the gate is the lower bound of Δ (the cell is "no gain: not tested" unless it is above zero); the statistic is T = Δ_V - 0.8 (Δ_V + Δ_B); "visibility dominates" if the lower bound of T is above zero, "quality matters" if its upper bound is below zero, "inconclusive" otherwise; all bounds are the adjusted interval's (family of 4). Cells: (SmolLM3-3B, base Qwen3-1.7B) x (the two kept benchmarks). The two MMLU-Pro cells are computed the same way and reported descriptively (1.2, 1.3), and so are the two Autocast cells, without a verdict label (2.3.8). The parse and truncation counts that fix some cells' quantities are reported with each verdict, and a verdict whose quantity is fixed by the parse pattern is starred, as in the paper.

### 3.2 H2: the fixed thinking-off baseline against each GEPA harness (12 endpoints)

Exactly as the frozen study's 3.2: θ = accuracy of AUTHORS-1500 minus accuracy of the harness, paired on the cell's test rows; "holds" if the lower bound of θ is above -δ with δ = 0.05, "fails" if the upper bound is below -δ, "inconclusive" otherwise; adjusted interval of a family of 12. One endpoint for each (model, benchmark, seed), the benchmarks being the two kept ones and MMLU-Pro: 12. The four values of θ on Autocast are exploratory (2.3.8): an estimate and its unadjusted interval, no verdict. If the seed's rendered requests equal AUTHORS-1500's (2.7) and the selected harness is the seed, θ is zero by construction and the verdict "holds" is trivial; the paper says so.

### 3.3 H5: accuracy equivalence to the search-selected constant (8 endpoints)

**What it tests.** H5 asks whether the **accuracy** of a GEPA harness on a kept benchmark's test rows is equivalent, within ±0.05, to the accuracy of the **constant label chosen on the search partition**. It is not a claim that the harness answers that label: a harness can have the constant's accuracy without predicting the majority label, and the reading below says when it does. For a harness let **Δc = accuracy of the harness minus accuracy of the constant**, paired on the same rows (the constant's accuracy on a row is 1 if the row's gold is the constant label). The verdict is, on the **whole adjusted interval** of Δc (percentile bootstrap over the groups of 2.3.3; the interval level is the one the table of 1.2 gives: adjusted, family of 8, level 99.375%, for a confirmatory endpoint, and unadjusted 95% for a descriptive one):

- **"at the constant"** if the whole interval lies within ±0.05;
- **"above the constant"** if its lower bound exceeds +0.05;
- **"below the constant"** if its upper bound is below -0.05;
- **"inconclusive"** otherwise.

**The replication matrix.** The same verdict rule is applied to the replication partition at the same interval level, and the replication label of the test verdict is read from this matrix (rows: the test verdict; columns: the replication verdict):

| test \ replication | at the constant | above | below | inconclusive |
|---|---|---|---|---|
| **at the constant** | replicated | not replicated | not replicated | inconclusive replication |
| **above** | not replicated | replicated | not replicated | inconclusive replication |
| **below** | not replicated | not replicated | replicated | inconclusive replication |
| **inconclusive** | inconclusive replication | inconclusive replication | inconclusive replication | inconclusive replication |

**Confirmatory or descriptive.** H5 endpoints of a (model, kept benchmark) pair are **confirmatory if the pair qualified in the screening (2.3.6) and descriptive if not** ("premise not met"); the family size stays 8. On MMLU-Pro H5 is computed the same way and is descriptive, with the stated expectation "above the constant" (1.3). On Autocast it is computed for the four harnesses as an exploratory quantity (2.3.8): Δc with its unadjusted interval, the label-collapse share and the flags, with no verdict label and no replication label.

**Descriptive readings, fixed in advance, reported next to every H5 verdict and changing none.**
- **The stated reading of the 14B pattern:** for a harness, H2 "fails" together with H5 "at the constant". It carries both endpoints' status under the status rule of 1.2: it is confirmatory only if the H2 endpoint and the H5 endpoint of the harness both are, and is otherwise stated as descriptive.
- **Label collapse:** at least **90% of the harness's parsed answers on the test rows are the majority label** (the constant's label). The share is reported with its unadjusted interval. A harness can be "at the constant" with or without label collapse.
- **Outcome flags**, each a yes or no per harness: (i) **a literal constant predictor**: every parsed answer of the harness on the test rows is the same label; (ii) **no accepted proposal**: the run accepted no candidate, so the selected harness is the seed; (iii) **identical selected harnesses**: the two seeds' selected texts of the (model, benchmark) are byte for byte equal (equal SHA256); (iv) **pervasive parse failure**: the harness's parse rate on the test rows is below 0.5 (the threshold is fixed here).
- The share of parsed answers equal to the majority label and the oracle constant are descriptive.

**Planning: the probability that H5 can say "at the constant"** (`h5_power.py`, run 2026-10-24; **the inputs are assumed**: the true Δc, the per-row standard deviation, the design effect, the sizes). The adjusted half-width at the family-8 level (z = 2.734) is **1.9 points on 1,000 test rows and 3.0 on 400 replication rows when the per-row sd is 0.22** (a harness that answers the majority label about 95% of the time whatever the row), and **2.7 and 4.2 points when it is 0.31** (about 90%); "at the constant" then needs the estimate to be within 3.1 or 2.3 points on test. The probability that **both** partitions say "at the constant" (the replicated label) is:

| True Δc, in points | 0 | 1 | 2 | 3 | 4 |
|---|---|---|---|---|---|
| The minimum: 1,000 test, 400 replication rows; sd 0.22; independent rows | 0.93 | 0.81 | 0.47 | 0.10 | 0.00 |
| The same; sd 0.31 | 0.37 | 0.28 | 0.11 | 0.02 | 0.00 |
| The same; sd 0.31 and a design effect of 1.25 (groups of about two) | 0.11 | 0.08 | 0.03 | 0.00 | 0.00 |
| FPB's size: 2,423 test, 969 replication rows; sd 0.22 | 1.00 | 1.00 | 0.93 | 0.52 | 0.03 |
| The same; sd 0.31 | 0.98 | 0.90 | 0.60 | 0.16 | 0.01 |
| The same; sd 0.31 and a design effect of 1.25 | 0.92 | 0.80 | 0.45 | 0.09 | 0.00 |

The probability that the test partition alone says "at the constant" is higher (at the minimum, sd 0.31: 0.98, 0.91, 0.63, 0.24, 0.04), and the chance of a verdict of "not replicated" is below 0.01 in every row above; the rest is "inconclusive replication". **The low power is accepted, and the sizes do not change:** the sizes of stage 0 (after the context rule, which dropped nothing) are **BoolQ 1,572 test and 744 replication rows (design-effect bounds 1.11 and 1.07) and FPB 2,374 and 982 (1.00 and 1.01)**. With the design-effect bounds of stage 0 (the larger of the two partitions' bounds: BoolQ 1.107, FPB 1.008, Autocast 1.021, and 1.0 for MMLU-Pro, whose unit is the item), the probability that both partitions say "at the constant" (the replicated label), by true Δc of 0, 1, 2, 3 and 4 points, is, with sd 0.22: **BoolQ 1.00, 0.98, 0.78, 0.27, 0.01; FPB 1.00, 1.00, 0.94, 0.52, 0.03; MMLU-Pro (799 test, 399 replication rows) 0.93, 0.81, 0.43, 0.08, 0.00**; with sd 0.31: **BoolQ 0.85, 0.71, 0.34, 0.05, 0.00; FPB 0.98, 0.90, 0.60, 0.15, 0.01; MMLU-Pro 0.35, 0.25, 0.09, 0.01, 0.00**. (The test partition alone says "at the constant" with probability 0.82 for BoolQ, 0.98 for FPB and 0.50 for MMLU-Pro at Δc = 2 and sd 0.31.) The exploratory Autocast arm (977 test, 384 replication rows, no verdict) would be lower, 0.43 and 0.09 at Δc = 2 with sd 0.22 and 0.31; it carries no verdict, so it is not planned for. These are `h5_power.py`'s own formulas (`labels`) at the stage-0 sizes and the stage-0 design-effect bounds (`stage1_tables.py`, 2026-10-26); the per-row sd and the true Δc are still assumed, the sizes and the design effects are measured, and the earlier lines for independent rows (BoolQ 0.80, 0.28 and 0.87, 0.73, 0.35, 0.06 at Δc = 2 and 3 and at 0 to 3) are replaced. In short, "at the constant" is reachable only for harnesses whose accuracy is within about two to three points of the constant, and every other outcome is "inconclusive" or "above" or "below", as the verdict rule intends.

### 3.4 Descriptive analyses

The parse, truncation and non-commitment rates per cell and configuration; the table of all 12 harnesses with θ, Δc, the label-collapse share and the flags; the derived RESCUE-1500 and its verification; the old-against-new agreement on MMLU-Pro; the oracle constant; the screening's counts for every candidate, including the eligibility checks and the majority-share check; the groups and the design-effect bounds; **the whole of the Autocast arm** (2.3.8), as exploratory estimates. The sensitivity analysis of the strict scorer (the strict layer only, 2.4), as the frozen study's 5, with the counts of reads by layer.

## 4. Statistics

The frozen study's 4.1 to 4.5 unchanged: percentile bootstrap with B = 50,000 resamples of the cell's units with replacement (the groups of 2.3.3; items for MMLU-Pro), every statistic recomputed on the resample with each row weighted by the draw of its unit, all contrasts of a cell on the same resample; the seed of a cell from a hash of its partition, model and benchmark (base 4242); the lower and upper indices of the frozen study; the unadjusted 95% interval for everything else and the Bonferroni-adjusted interval of the family (4, 12, 8) for a verdict; the nominal levels are approximate. The analysis code is the frozen study's (`analysis_stats.py`, `analysis_records.py`) imported by hash and unchanged, plus `analysis_h5.py` (a copy of the H2 interval machinery with its own rule), tested against hand-computed cases and pinned at the freeze.

## 5. Data use

Replication and test rows are called only under this file after the freeze, in the order of 6.3, and are opened only after it (2.3.4). Before the freeze only stage 1's calls on the 200 screening rows per eligible candidate and for Autocast (search-partition rows) are made; the GEPA arm's searches are a post-freeze stage. A call on a row outside the lists stops the run and is logged as a contact. The frozen study's `v21_holdout` and `reading_exposed` flags concern LongevityBench rows and do not apply.

## 6. Run plan

### 6.1 Stage 0 (before the freeze; no model call, no GPU)

1. **Codex review of this draft:** done (one round, no second round); its findings are applied as appendix A says.
2. **Commit the screening specification** (2.3.2) with the synthetic scorer tests of 2.4 and the boundary tests of `screening.py` pinned, **before the first download**.
3. **For each candidate in turn:** read its terms and statistics, commit its contact entry, then download, hash, run `group_partition.py` (2.3.3), write the search file and the sealed file, pin the hashes and the counts, and run the eligibility checks of 2.3.5. Only the search files are opened.
**Done on 2026-10-24 (`STAGE0_REPORT.md`, commit `fe2e671`; steps 2 and 3, the stage-0 scripts and their tests): BoolQ and FPB eligible, MRPC not screened, Autocast an exploratory arm (D2).**
4. Write and test the scripts of 2.9; render the search rows' inputs and **export sample prompts for reading, with a written confirmation that states who read what** (CLAUDE.md), before any call; commit everything with its SHA256; fill this draft's pending values (2.8, section 8).

### 6.2 Stage 1 (before the freeze: one GPU session; about 4 hours as run, 8 planned)

Rent the instance (80 GB data disk). Rebuild the environment and compare its hashes; fetch and verify the models; run the synthetic scorer tests and the boundary tests (their result is already committed, 2.4) and G2 (b) (batch invariance on screening rows, different batch compositions) and gate (b) for both models; **run the screening** (200 rows per model for BoolQ, FPB and the exploratory Autocast arm, AUTHORS-1500; retries only as 2.3.2 allows) and **apply the rule of 2.3.6**; run THINK-512 on the 200 rows of the two kept candidates and of Autocast and report parse, truncation and non-commitment; **measure the throughput on this card** at concurrency 32 for both models and both configurations; run the co-residence test (G0, alone and shared) to fix the GEPA shares, and the seed-identity check of 2.7, and **report the fit of each task server at its share with the 8,192-token context**: the KV cache in tokens, the number of sequences that run at once at concurrency 32 and the throughput, and **the largest proposer input on the search rows** (2.7). Writes the stage report (`docs/icml_ext3/STAGE1_REPORT.md`) with the eligibility table and the screening table of every candidate, the kept candidates, the qualifying result of each pair, the reduced-study case if any, and the recomputed GPU-hours. **Rehearsal.** Stage 1 ends with a rehearsal of the post-freeze chain on search rows and mock records only, in a root of its own (`seg3_rehearsal.sh`: two real GEPA runs, `smol:fpb:0` and `base:boolq:0`, 450 metric calls each, and the grid, harness evaluations, checkpoint, test gate, determinism recheck and analysis on a few rows); its outputs are no result and enter no analysis. **The freeze needs a passing rehearsal.** If a part fails, the bug is fixed, the failing part is rerun on the instance, and the failure, the fix and the rerun are recorded in the stage report before the freeze; a failure that cannot be fixed goes to the user before the freeze. The scripts that the freeze pins are the ones that passed. No hypothesis, endpoint, margin or rule is changed by it. **The user reviews the report the same day, and the freeze is planned for the day after the report at the latest.** The instance stays running until the runs start.

### 6.3 After the freeze (the order of the study)

1. Open the sealed files of the two kept candidates and of Autocast by the pinned scripts; compute the label counts and the render lists, commit them, and run the render check on the instance before the first call.
2. The grid on the replication partition (THINK-512 and AUTHORS-1500, both models, the two kept benchmarks and MMLU-Pro), then the rescue verification (6.4).
3. The 12 GEPA runs (G0 and the seed-identity check before each), on the search partitions' samples; **then Autocast's 4** (2.3.8).
4. **All 12 selected harnesses are evaluated on their replication rows** (and then Autocast's 4) (the texts and their SHA256 are recorded before the first replication call of the harness).
5. **Checkpoint:** verify and commit the identities of the 12 harnesses (and the 4 of Autocast, listed apart), their manifests and their replication records, **before any test call**; the harness lock of 2.7 is written.
6. The grid and the 12 harnesses on the test partition, then Autocast's grid and 4 harnesses; then the determinism recheck (6.4).
7. The analysis (H1, H2, H5 and the descriptive analyses), run once, by the pinned code.

### 6.4 The rechecks: fixed lists of the configurations this study runs

The frozen study's determinism recheck and extension 2's GPU-change recheck are replaced by fixed subsets of **THINK-512 and AUTHORS-1500**, the two configurations of the grid (BUDGET-512-1500 is not run here). The lists are content-free seeded draws of row positions, written to the specification and **pinned at the freeze**.
- **Rescue verification:** a list of **400 replication rows (100 per benchmark: BoolQ, FPB, MMLU-Pro and Autocast)**, the real two-call sequence (THINK-512, then AUTHORS-1500 where the first call was truncated): at most 800 calls per model, **1,600** in all. As the frozen study's 1.4.
- **Determinism recheck**, after each model's test grid: a list of **400 test rows (100 per benchmark)** rerun with THINK-512 and AUTHORS-1500 in descending order at concurrency 32: **800 calls per model, 1,600 in all**. The outputs must equal the grid's token for token. **A difference is reported with its rows and the user decides** (as the frozen study's 1.9); the **test verdicts of the model concerned are labelled descriptive** (the frozen study's category), and the replication verdicts keep their status.
- **GPU-change recheck, only if the physical GPU changes after the first replication call** (extension 2's 2.6): G2 (b) is rerun, and the rescue-verification list is rerun with THINK-512 and AUTHORS-1500, descending, concurrency 32, and compared token for token with the old outputs: **1,600 calls**. If every call is identical the model continues as confirmatory; **if any call differs, the user decides between rerunning that model's partitions on the new GPU (the earlier outputs are kept and reported and not analysed) and reporting that model's verdicts as descriptive.** A change between the replication and the test partition needs the user's approval, and every change is recorded in the addenda. A change of the GPU **model** needs a new registration (2.6).

**Calls** (`gpu_hours.py`, revised 2026-10-24 with the stage-0 sizes and the Autocast arm): the grid 32,924; the harness evaluations 32,924; GEPA about 99,200 (16 runs); the screening 1,200 and the pilot 1,200; the rescue verification 1,600; the determinism recheck 1,600; in all about **170,600**, and 1,600 more for a GPU-change recheck. The confirmatory part alone (without Autocast) is 133,400 calls: grid 27,480, harness evaluations 27,480, GEPA 74,400 (12 runs), screening 800, pilot 800, rescue 1,200, determinism 1,200.

### 6.5 Calls, time and cost (`stage1_tables.py`, from stage 1's measured call rates and the rehearsal's GEPA times; the first study's rates and `gpu_hours.py` of 2026-10-24 are superseded)

| | Hours | CNY at 2.88 per hour |
|---|---|---|
| Stage 1 as run (setup and downloads with the card on, screening, pilot, G2 (b), co-residence, rehearsal; 2026-10-26, 04:05 to 08:05 UTC) | about 4 | about 12 |
| The instance kept running from the end of stage 1 to the start of the runs (assumed) | 24 to 36 | 69 to 104 |
| After the freeze, **as measured** (confirmatory part 10.3 h; with the Autocast arm 13.5 h) | 14 | 39 |
| After the freeze, **conservative** (harness calls as slow as THINK-512 and GEPA twice as slow: confirmatory part 20.3 h; with the Autocast arm 26.6 h) | 27 | 77 |
| **The whole study** (stage 1, idle, runs, with the Autocast arm): as measured / conservative | 42 to 54 / 55 to 67 | 120 to 154 / 157 to 192 |

Both post-freeze rows include 20% for restarts and copy-back and the recheck lists (800 calls of each configuration per model). The grid costs 0.3 to 0.9 h per model (AUTHORS-1500's answers are short: 10.2 and 150 calls per second; THINK-512's: 3.6 and 6.5). The 16 GEPA runs cost 9.4 h as measured (0.56 h per SmolLM3-3B run and 0.61 h per base Qwen3-1.7B run: 6,000 metric calls at the rehearsal's 0.337 and 0.369 seconds per call), against 28 to 52 h in the plan of 2026-10-24. **Caveat:** the rehearsal's two real runs were short (3 candidates, 498 and 555 metric calls), on FPB and BoolQ; later iterations, longer prompts (MMLU-Pro) and longer proposals may cost more, which the conservative row covers only by a factor of 2. The calls are those above (about 170,600).

### 6.6 Operational gates, in order

Environment hashes equal to the frozen study's; model files equal to their pins; the synthetic scorer tests and the boundary tests of `screening.py`; the render check of every list against its pin on the instance; G2 (b); gate (b); G0 and the seed-identity check before each GEPA run; the harness lock at the checkpoint; the analysis stops if any file differs from `EXT3_FILES.sha256`.

### 6.7 Schedule (the analysis finished by 2026-12-07; earlier where possible)

| Date (2026) | Step |
|---|---|
| 10-24 | the second Codex copy given to Codex at 05:03; the findings applied (this revision); no second Codex round |
| 10-25 to 10-26 | the user reviews the revised sections; the candidates' contact entries and downloads wait for that review |
| 10-24 | **stage 0 done and approved** (`fe2e671`); Autocast an exploratory arm (D2); the stage-1 scripts approved by name |
| 10-27 to 10-30 | (stage 0 as planned, now done) the screening specification and the synthetic scorer tests committed; then, candidate by candidate, contact entry, download, grouping, eligibility; scripts and tests; sample prompts read (earlier if the user's review comes earlier) |
| 10-26 (as run; planned for 10-30 or 11-03) | stage 1 (rented 10-26; about 4 h with the setup and the rehearsal); the tables and the report; the user reviews them |
| after the user's review | **the freeze** (not before it) |
| from the freeze | the runs (about 14 to 27 GPU-hours with the Autocast arm, from stage 1's measurements; slack for restarts) |
| 11-10 to 11-14 | the analysis; 11-15 to 11-20 the write-up |

Seventeen days of slack remain before 12-07 for a GPU or disk problem, a second stage 1 or a repair under section 7. The dates depend on the user's approvals and on the GPU being available on 11-03.

## 7. Stopping, deviation and repair rules

The frozen study's 6.2 to 6.5, by reference. In particular: a difference in G0, G2 (b), the render check or a hash stops the run before it starts; an out-of-memory event or a gate (b) failure stops it and the user decides; a deviation is recorded in `docs/icml_ext3/PREREG_ICML_EXT3_ADDENDA.md`, append-only; a repair that changes request bytes, parsing, scoring or call order needs a new namespace. **A change of the kept benchmarks after the freeze is not allowed**, and **no substitute candidate is added after results are seen** (2.3.7). Before the freeze only the rules of 2.3.5 and 2.3.6 choose them, from a draw that is not repeated (2.3.2). A candidate's sealed rows that were opened or called before the freeze would be a contact, logged and reported, and that candidate would be dropped (for Autocast, the exploratory arm).

## 8. Values of the freeze (filled 2026-10-26, after stage 1)

**The screening specification.** `docs/icml_ext3/SCREENING_SPEC.md`, SHA256 `4c17249a63ba39b285f176f28ee0cbe5aa77e665c5dd6a2ff7283d0ff3935336` (committed `ef1d5b3`, before the first download); the deviations D1 to D6 of `SCREENING_SPEC_DEVIATIONS.md` (D5: `stage1_tables.py` was added after stage 1 ran and changed no rule, threshold, row list or output; D6: the freeze manifest pins the instance scripts too, and the guard reads the manifest correctly).

**Seeds.** Partition 20261101, screening draw and GEPA sample 20261102, the 150/150 split 20261104, the rescue-verification list 20261105 and the determinism list 20261106 (the three candidates); MMLU-Pro (D3): GEPA sample 20261103, split 20261104, rescue verification 20261105, determinism 20261106.

**Pins of the stage-0 outputs** (`scripts/icml_ext3/ext3_config.py`; the files themselves are in `docs/icml_ext3/stage0/` and, untracked, `runs/icml_ext3/items/`):

| Candidate | build manifest SHA256 (`MANIFEST_SHA256`) | counts.json | eligibility.json | search_stats.json |
|---|---|---|---|---|
| BoolQ | `eecdcc43172fc51b2775fca89140a3227a9a8cfd08e07654439298ab37f0fbc4` | `f743d5aaf3206c4f99013207fb6b19f6fb81913a6af34eaa0f9491193b5d7b66` | `d99d8f71546db1cb8f276068aa5afb1e5fb6ebcddd38186d113bfdb92cb87098` | `0c9abce6c99239d69778b5a3e0c2f6105e77ee8a5995ae30832d0964311d91ad` |
| FPB | `3795aee9bc9041445be129f3a17be77a435cdae7aaf0b029d3fc13ab839995ce` | `c8a295b24dfc384192ad1f7c680c31e658bd358c4a5ec2b9513e99c290e6eafa` | `35455dbf38ded8688720592b4afd5e9aa3d86ddd41f84e8bcd6935e22a5909ad` | `4fd48f54554c1409de3907ce3626725964105f987284dc48a0a6a3fb853e991d` |
| Autocast (exploratory arm) | `a590c78d340932c7cca0deae400091bfe41daed9dee2c834977d4f994afd27b5` | `eb377907a4b0223d41aefe202cd561c5d9d0030ebaf3007a916f43387386bad4` | `0819774ff02291e456476f792505967d0ab22119658bfdd925b2710dfd4c2f86` | `f298bcea58dd9154de6a5428c0957d399940c48989f96956982276f7853ff690` |
| MMLU-Pro | `4b747f8412508773a0d772302d5591d28b0104ec4e0cb2a248b5cc11b1a0d48d` | | | |

Render-hash lists read and pinned for stage 1 (`RENDER_HASHES_SHA256`): SmolLM3-3B `0b541b6af2a1b6bc3ab1b829a0a776c3821cabc01469d25ea85e6a13c0665c26`, base Qwen3-1.7B `d54bf9293f5df334c8b73ee256a696128f2c4c4f258946117253df8b4f2fe079`. The six lists of each candidate (screening, GEPA sample, train, validation, rescue verification, determinism) are pinned by their build manifest's SHA256 above.

**Counts per partition, groups and design-effect bounds** (after the context rule, which dropped no row; the reserve is 2,618 tokens, so a row of at most 4,074 tokens is kept; `group_partition.py`):

| Candidate | Search rows / groups | Replication rows / groups | Test rows / groups | Design-effect bounds S, R, T | Largest group (S, R, T) |
|---|---|---|---|---|---|
| BoolQ | 10,381 / 7,927 | 744 / 720 | 1,572 / 1,497 | 2.2045, 1.0672, 1.1069 | 37, 3, 4 |
| FPB | 1,490 / 1,489 | 982 / 978 | 2,374 / 2,371 | 1.0013, 1.0081, 1.0025 | 2, 2, 2 |
| Autocast (exploratory arm) | 642 / 641 | 384 / 380 | 977 / 967 | 1.0031, 1.0208, 1.0205 | 2, 2, 2 |
| MMLU-Pro | 802 items | 399 items | 799 items | 1.0 (the item is the unit) | 1 |

**Eligibility, constants, majority-share check and the screening table** (stage 1, the first complete attempt; `STAGE1_TABLES.json`; BoolQ and FPB eligible, Autocast not: 977 test rows):

| Candidate | Constant | Share check | Model | Correct of 200 | Constant's count | Qualifies |
|---|---|---|---|---|---|---|
| BoolQ | yes | published 62.31% | SmolLM3-3B | 160 | 123 | no |
| BoolQ | yes | published 62.31% | base Qwen3-1.7B | 151 | 123 | no |
| FPB | neutral | published 59.4% | SmolLM3-3B | 111 | 132 | yes |
| FPB | neutral | published 59.4% | base Qwen3-1.7B | 127 | 132 | yes |
| Autocast (exploratory arm) | no | k = 142 of 200 | SmolLM3-3B | 104 | 142 | yes |
| Autocast (exploratory arm) | no | k = 142 of 200 | base Qwen3-1.7B | 133 | 142 | yes |

**Kept candidates and the qualifying result of each pair.** Case "two": **BoolQ and FPB are kept.** Qualifying pairs: BoolQ 0, FPB 2, Autocast 2 (exploratory, outside the ranking). Ranking widths: BoolQ 0.030, FPB 0.033, Autocast 0.032. The H5 endpoints of BoolQ's two pairs are descriptive ("premise not met") and those of FPB's two pairs are confirmatory; the family sizes stay 4, 12 and 8. `scripts/icml_ext3/screening_result.json`, SHA256 `cc233f8a0b9e46f59d283854ff21cb7e548ec6eda0c8c64b6417d7fb77f71e02`, written once from the first complete attempt.

**Design-effect bounds and the power table** (2.3.3 and 3.3; recomputed with the bounds of stage 0, 2026-10-26): see 3.3 of this file; the table is in `STAGE1_TABLES.json` (`h5_power_with_stage0_design_effects`).

**GEPA shares** (`scripts/icml_ext3/gepa_shares.json`, SHA256 `db76988d8791bebb38968aed988f02ffb4d1faa8bd0728e558b4aa1b2918ff84`): SmolLM3-3B task 0.30 and proposer 0.66; base Qwen3-1.7B task 0.26 and proposer 0.66; G0 passed for both, alone and shared, on BoolQ, FPB and Autocast.

**Throughput and GPU-hours** (stage 1 and the rehearsal; 6.5): as in section 6.5 and `STAGE1_TABLES.json`.

**SmolLM3-3B's revision and file pins** are the frozen study's (its 1.2, `frozen_guard.py`'s table and the setup log); base Qwen3-1.7B's are in 2.1.

**The Codex findings and what was done with each:** appendix A of this file.

**The contact log.** `docs/icml_ext3/ITEM_EXPOSURE_LOG.md`, entries 1 to 9 (the two Codex copies, the candidates' downloads and runs, the reading of the stage-1 export and its checks). Stage 1 made calls on search-partition rows only; no replication or test row was opened or called, and no entry beyond 9 was needed.

**Stage 1's files** (hashes of the files in the repository and of the stage-1 runs, which are copied back untracked to `runs/icml_ext3/`):

| File or run | SHA256 |
|---|---|
| `docs/icml_ext3/STAGE1_TABLES.json` | `e1b4031d8e81e2abf32212cc22880e652e071fa11f8ce342c33166805144c175` |
| manifest of `g2b-c1/g2b-c1-qwen3-1.7b-base` | `f50373ad490229f87181cbb4e5bae29142bb0a568da41596703319334dc49de8` |
| manifest of `g2b-c1/g2b-c1-smollm3-3b` | `56c8ae50b0bbc42b93f37524586ea3ba717a744b8fbdd166692dc2117a35a5d0` |
| manifest of `g2b-desc/g2b-desc-qwen3-1.7b-base` | `9566c69e9801777b394d665a2e9c3be9f761dfda7cae84feb68f8d59e907832e` |
| manifest of `g2b-desc/g2b-desc-smollm3-3b` | `561080dd267aa65845ea075c0769512dc938561decb849ef3df71737529931f6` |
| manifest of `pilot/pilot-qwen3-1.7b-base` | `aa818f53e7a819414e3b2915144cbc1a3f9d2831e85a66345a133fc51ca47730` |
| manifest of `pilot/pilot-smollm3-3b` | `fdf61fef26ae3aef1fb2ec4f6081cf73e6fef5170431c06b664dfe954db5f7c4` |
| manifest of `screen/screen-qwen3-1.7b-base` | `4371d0a4711dbf00681181172ba8a279b3f9ae6974bec782208c1de27990430b` |
| manifest of `screen/screen-shared-qwen3-1.7b-base` | `3664441ecb916c9f831d4edee408a5385e9b59d09ab0d3819ce599d074e5f845` |
| manifest of `screen/screen-shared-smollm3-3b` | `541f0cb458cc68a42641747e13d0f7da3b1ee70e68072c9f33716bb2ffb37c44` |
| manifest of `screen/screen-smollm3-3b` | `948e9b7dbb8c6f68404d3be52680f1f16720acb50f0a4b32cdfe9d6cab21e67e` |
| the instance's pins: GPU UUID | `GPU-599f0e4c-e6f2-f8a8-0aa0-3f3d7ae9edc0` |
| PID 1's start time (instance clock) | `Mon Oct 26 12:05:46 2026` |
| `sshd_config` SHA256 | `1c4b6240e8c3f40a67f7d8788b883cb3b2b0988311c43f2de63682090eee9481` |

**The date and UTC time of the freeze** are those recorded in `docs/icml_ext3/PREREG_ICML_EXT3.sha256` by the freeze commit. `docs/icml_ext3/EXT3_FILES.sha256` pins every `.py`, `.sh` and `.json` file of `scripts/icml_ext3/` and of `scripts/icml_ext3/instance/` (deviation D6), which includes `gepa_shares.json`, `screening_result.json` and the chain scripts that run after the freeze.

## Appendix A. Changes from `PROPOSAL.md` (decided by the user, 2026-10-24)

**First decision.**
1. PQA-A is replaced (its labels come from a rule and 92.8% are "yes"); BoolQ stays; PubMedQA-L stays out (400 test rows: ±6.7 to ±7.0 points).
2. The paper's own endpoints and machinery: H1 and H2 exactly as in the frozen study; a new H5 (3.3); the stated reading of the 14B pattern; the stated expectation on MMLU-Pro; the same bootstrap and families; resampling by group. The proposal's own families A, B and C and its "confirmed when the upper bound is below +5 points" rule are dropped.
3. GEPA runs on every pair, qualifying or not; the family sizes are fixed in advance.
4. The pilot needs GPU calls before the freeze, so the GPU is rented for stage 1; the freeze moves from 11-12 to 11-04. The GPU is a plain RTX 5090, the frozen study's model (2.6); the plan of 2026-10-24 assumed a 5090 D, which was not the card rented.
5. Kept: MMLU-Pro called again; the PubMedQA power note (`ci_width.py`); pretraining exposure as a stated limit.

**Second decision (later the same day).**
6. No second benchmark is picked: the two come from a screening in stage 1 over a fixed candidate list, by a rule fixed before any item is opened (2.3).
7. H5 on MMLU-Pro is descriptive; the H5 family is 8; H2 keeps 12; H1 keeps 4.
8. The instance stays running between stage 1 and the freeze, and the freeze is planned for the day after the stage-1 report at the latest. Data disk 80 GB; gate (b) for both models; `scripts/icml_ext3/` approved for new files.

**Third decision (before the Codex round).**
9. Autocast is the forecasting candidate, true/false questions only, question text without the news corpus, if the terms on its download page allow research use; the strict reading of "unopened" and the tie-break stand.

**Fourth decision (after the Codex round, 2026-10-24).** Applied in this revision (the numbers are those of the findings):
10. **#1 and #3:** groups are computed and partitions assigned by group before sealing, by a pinned script that reads no label (2.3.3); the post-freeze grouping and the quarantine are removed; the Autocast type filter and the token counts are part of that script.
11. **#2:** the screening specification is binding and committed before the first download; retries only with identical samples and rules, every attempt kept; no rescreening with a new draw (2.3.2).
12. **#4:** minimum counts per candidate, checked deterministically before any screening accuracy (2.3.5); the reduced-study rule (2.3.7).
13. **#5:** all selected harnesses are evaluated on replication before the checkpoint; identities, manifests and replication records are verified and committed before any test call (6.3).
14. **#6:** the determinism and GPU-change rechecks are replaced by fixed subsets of THINK-512 and AUTHORS-1500, with the inherited consequences; lists pinned and call counts updated (6.4).
15. **#7:** H5 planning at the family-8 level, with the probability that the whole interval falls inside ±0.05 on replication and test, with grouping; the low power is accepted and the sizes do not change (3.3); `ci_width.py` used the wrong family (12) for accuracy minus the constant and now uses H5's 8.
16. **#10:** synthetic scorer tests pinned before the screening (2.4). **#11:** the 150/150 allocation; an absent system message stays absent; the seed's rendered requests are verified equal to AUTHORS-1500's before any seed identity is claimed (2.7). **#13:** H5 is described as accuracy equivalence to the search-selected constant, with the label-collapse reading and the four outcome flags (3.3).
17. **The queued changes:** the context rule with the harness reserve and the 10% drop (2.3.5, item 3); the share check for every candidate with the 55% to 85% range (2.3.5, item 4); the minimum of 1,000 test rows (2.3.5, item 2).
18. **#8, #9, #12, #14 and #15** are applied in the next revision (items 19 to 25).

**Fifth decision (2026-10-24, later, with the text of the five findings).**
19. **#8:** the canonical label order, the constant's tie-break, the exact quantity of the share check (the published share, or k of the 200 rows for the search constant), inclusive integer thresholds (110 ≤ k ≤ 170), the standard-deviation convention (denominator n − 1, from integer sums), the rounding-and-comparison sequence, and boundary tests pinned before the screening (2.3.4, 2.3.5, 2.3.6, 2.4).
20. **#9:** the ranking width is labelled a deterministic ranking heuristic, with no claim of precision (2.3.6, item 2).
21. **#12:** an interval-selection table and a status rule for every endpoint table and every combined H2 and H5 statement (1.2), with the complete test-by-replication matrix (3.3).
22. **#14:** the draft's fixed candidate list is authoritative, with the exceptions stated (2.3.1); `CANDIDATES.md` is rewritten to match; appendix B leaves nothing open.
23. **#15:** AUTHORS-1500 is called the fixed thinking-off baseline, with its historical name explained (0.1, 3.2); the cross-GPU disagreement of 58% is attributed to the tuned Qwen3-1.7B (1.3).
24. **The context of the task servers is 8,192 tokens for every task-model call** (a listed difference, 2.2), with the reserve of 6,800 characters, the rule that a candidate harness whose request does not fit on a row fails the interface check, and the fit estimate of `kv_fit.py` (2.7).
25. **The scorer reader** follows the frozen scorer's structure in a strict and an extended layer, with the strict scorer as the sensitivity analysis and the synthetic tests the user listed (2.4).

**Sixth decision (review of the revision of 4d3fb8c, 2026-10-24).**
26. The interface check keeps its wording: a harness whose request on any of its 300 rows exceeds the context fails and scores 0 (2.7).
27. The task share is 0.30 for SmolLM3-3B and 0.66 for the proposer; G0 decides, with the fallback rule as written (2.7).
28. **The proposer's input rule** (2.7): a call whose input would exceed its context is not sent, and the proposal is recorded as failed, scored 0, counted and reported; stage 1 measures and reports the largest proposer input; the context is not changed by the session.
29. **The order of stage 0:** the stage-0 scripts and their tests are written and pinned first, because the screening specification pins them and must be committed before the first download; then the specification; then each candidate's contact entry before its download; then the downloads, each followed by the grouping script under the strict reading.

**Seventh decision (the review of the stage-0 report `fe2e671`, 2026-10-24).**
30. Stage 0 approved: BoolQ and FPB are the kept candidates ("two or more eligible"); MRPC stays out (2.3.1, 2.3.7).
31. **Autocast** (977 test rows, 23 under the minimum): the confirmatory rule stands and the minimum is not lowered; Autocast is a **declared exploratory arm** (deviation D2): the same procedure, no family, no verdict, unadjusted intervals, sealed rows opened after the freeze, reported as an arm that the size rule excluded by 23 rows (2.3.8; 1.1, 1.2, 2.3.4, 2.3.6, 2.7, 3.1 to 3.4, 6.2 to 6.5).
32. The stage-1 scripts `stage1_runner.py` and `proposer_input.py` are approved by name (2.9). The GPU is rented on 2026-10-30 in the morning, earlier if the stage-1 scripts are ready and tested; the user is given the instance requirements and the SSH steps before stage 1.

33. **Proposer input limit (a clarification found while writing `proposer_input.py`):** with `max_tokens` 8,192 inside the 16,384 context the largest proposer input that can be sent is 8,192 tokens, not 16,384; the rule of item 28 is applied to that condition (2.7). Without a model output, `proposer_input.py` gives, for the system-prompt component (the larger), 6,486 to 8,899 input tokens for three answers of 1,500 tokens each (BoolQ 7,272, FPB 6,486, Autocast 8,899) and 1,983 to 4,396 with empty answers; the observed outputs of the screening replace the ceiling in stage 1.

**Eighth decision (after the reading of the stage-1 export, 2026-10-24).**
34. **D4:** Autocast prompts use the question field only; the render lists were rebuilt, re-read (10 new renders per model, seed 20261108) and pinned again (2.4; 1.3; `SCREENING_SPEC_DEVIATIONS.md`, `STAGE1_READING.md` part B). The unread flagged backgrounds stay unread.
35. **The SmolLM3-3B template property** (an unclosed default system block when no tools are given; the first study's template, unchanged) is added to the limits (1.3).

## Appendix B. Open items for the user

None. Decided by the user on 2026-10-24 and written into the sections above: the context of 8,192 tokens; the reserve of 6,800 characters; the threshold of 0.5 for "pervasive parse failure"; BoolQ dev rows whose group also holds a train row go to search; the Autocast prompt (the `question` field only, deviation D4, decided after the reading of the stage-1 export); the H5 power accepted at the minimum with the sizes unchanged. No admission or eligibility question is left open before the first download.


==> anc/PREREG_ICML_EXT3_ADDENDA.md <==
# Extension 3 preregistration: addenda

Append-only, under section 7 of `docs/icml_ext3/PREREG_ICML_EXT3.md` (frozen 2026-10-26 at 09:16:03 UTC, commit `7010323`; SHA256 in `PREREG_ICML_EXT3.sha256`). An entry is never edited: a later fact is a new entry. Each entry gives its date, its reason, the rule it applies, and whether outputs on the items it concerns had been seen.

## A1. The freeze, 2026-10-26

- **What.** The preregistration was frozen by commit `7010323` at 2026-10-26T09:16:03Z (2026-10-26 02:16:03 PT): `docs/icml_ext3/PREREG_ICML_EXT3.md` (SHA256 `297a6b288cc1c8f6f05c5720ea6c959a469b3150d43825920b189e2f3e73ad1e`), its marker `PREREG_ICML_EXT3.sha256` and `EXT3_FILES.sha256` (58 files: every `.py`, `.sh` and `.json` file of `scripts/icml_ext3/` and of `scripts/icml_ext3/instance/`). The parent is `b5dcb7f` (tag `pre-icml-ext3-freeze`); the tag of the freeze is `prereg-icml-ext3-frozen`. `frozen_guard.py --strict` found all 58 files equal to the manifest before the commit.
- **Before it.** The user's review of `9de3b95` and the freeze package (2026-10-26) approved the freeze on the condition that the draft differed from `4d3fb8c` only by approved decisions and by numbers filled from stage 0 and stage 1; the confirmation is in `STAGE1_REPORT.md` section 5 and in the commit message, each of the 38 hunks having been read. The one required change, the manifest scope, is deviation D6 (`SCREENING_SPEC_DEVIATIONS.md`).
- **Rule applied.** The frozen rules; this file records, it does not change them.
- **Outputs seen.** Stage 1's outputs on search-partition rows only (`STAGE1_TABLES.json`, `STAGE1_REPORT.md`) and the rehearsal's on search rows and mock records. No output on a replication or a test row exists: no sealed row has been opened or called.
- **Status at this entry.** The next steps, each logged before it happens (contact log entry 10 for the opening of the sealed files): the opening; the commit of `MAIN_ITEMS.sha256`'s SHA256; the copy to the instance (`deploy_ext3.py --stage main`); `post_freeze_part1.sh`; the checkpoint record's SHA256, logged and committed before the first test call; `post_freeze_part2.sh`.

## A2. The sealed files opened; `MAIN_ITEMS.sha256` pinned, 2026-10-26

- **What.** After the freeze (A1) and the log entry (contact 10, commit `c9ab1f0`), the pinned `sealed_open3.py` opened the sealed files on this machine (step 1 of 6.3). Rows: replication 744 (BoolQ), 982 (FPB), 384 (Autocast), 399 (MMLU-Pro); test 1,572, 2,374, 977, 799; gold audit 0 labels outside the label sets; 16,462 renders per model, no A2 trigger. **`MAIN_ITEMS.sha256` has SHA256 `c946c23e70596ccdb3d30402a8d87b99fe9d5aebbc7360e0e2b7515a6bd67da4`**, the value that `deploy_ext3.py --stage main` and every main run are given (`MAIN_PIN_SHA256`). The label counts and the render lists' pins are in `docs/icml_ext3/main/main_manifest.json` (SHA256 `c9ad41ed13d433d8a3077caac06bcc0db7c07cafcd31edab8013b0b2d35c766f`), committed before the first replication call.
- **The label counts, as counts** (the constant of 2.3.4 is the search partition's): BoolQ test 968 yes, 604 no (constant yes); FPB test 1,377 neutral, 684 positive, 313 negative (constant neutral); Autocast test 700 no, 277 yes (constant no); MMLU-Pro test A 91 to J 66 (constant A, the oracle constant on test is B with 95). The share of the constant's label among the test rows: BoolQ 61.6%, FPB 58.0%, Autocast 71.6%, MMLU-Pro 11.4%.
- **Rule applied.** 6.3 step 1 and 2.3.4.
- **Outputs seen.** None of a model: no call has been made on a replication or test row. The counts above are the only content of the sealed files that the session has seen.

## A3. Did a check run through the defective manifest parser? (D6), 2026-10-26

- **What.** At the user's request after the freeze: whether any check that ran before the fix of `frozen_guard.check_ext3_files` (the manifest line parser, deviation D6, commit `ba83048`) went through the defective parsing and so passed without verifying. **None did**: the manifest did not exist before the freeze, so the function checked nothing (both stage-1 logs say so), and every other check hashes files directly. The fix was in the file on the instance at the freeze.
- **Strict verification after the fix.** 58 of 58 manifest files equal on the repository at the freeze (`--strict`); on the instance after the main deploy, the first study's 18 files and the 2 specification scripts equal and 36 deployed files equal to the manifest, none differing. The files that stage 1 used equal the frozen versions except four, each recorded (`frozen_guard.py`, `analysis_ext3.py`, `seg3_stage1.sh`, `setup_instance_ext3.sh`; the details are in `STAGE1_REPORT.md` section 5.1).
- **Rule applied.** 7 (the freeze records; it does not change rules). **Outputs seen.** None on a replication or test row.

## A4. Part 1 stopped: the A2 check fired on a GEPA harness text, 2026-10-26

- **What happened.** `post_freeze_part1.sh` stopped at 2026-10-26T10:03:19Z inside `seg3_gepa.sh`, in the first GEPA run (`smollm3-3b__boolq__s0`, search-partition rows only), after 27 minutes, 50 proposals and 159 evaluations: the worker stopped with `CheckFailed: A2: boolq:train:[withheld]: gold_statement`. The 50th proposal's system prompt contains the format line `Answer: Yes/No`; A2 (`stage1_runner.gold_leak`) reads "Answer: X" with X the row's gold label as a statement of the gold label, and `boolq:train:[withheld]` has gold `yes`, so the regular expression `Answer:\s*\(?yes\b` matches `Answer: Yes/No`. With gold `no` the same text does not match. `gold_leak` on synthetic strings reproduces it (gold yes: `gold_statement`; gold no: none).
- **Why it matters.** A2 was written for the rendered request of an item. A harness text is the same for every row, so a format hint such as "Answer: Yes/No" or "Answer: negative, neutral or positive" trips it on every row whose gold is the first label named; a GEPA run is likely to meet it again, and the harness-evaluation render check would stop on a selected text that contains one.
- **State.** No file of the study changed. The servers of the failed run (SmolLM3-3B and the proposer) are left up, as the chain leaves a failed server; the run folder `runs/gepa/runs/smollm3-3b__boolq__s0` has no selection record and is not removed. Nothing on a replication or test row has been called: the replication partition is not reached before the GEPA segment completes.
- **Rule applied.** 7: a stop; the user decides (a repair that changes request bytes, parsing, scoring or call order needs a new namespace). **Outputs seen.** None on a replication or test row.

## A5. A2's gold-statement check applies to the row's own prompt text, not to the harness components (a deviation after the freeze), 2026-10-26

- **The decision.** The user's, 2026-10-26, after the stop of A4 (option C). `gepa_runner_ext3.build_request`, which builds every GEPA and harness request, applied A2 (`stage1_runner.gold_leak`) to the rendered request, including the candidate's system prompt and instruction. It now applies it to the row's own prompt text (`item["prompt"]`). The messages, the render and the token IDs of every request are as before; only the check on the candidate's components is gone.
- **Reasons.** (1) A harness text is the same for every row and cannot state a row's answer, and a format hint such as "Answer: Yes/No" is legitimate; the check fired on it for every row whose gold is the first label named. (2) Option B (a harness whose text trips A2 fails the interface check and scores 0) would bias the study: a harness that tells the model to give one label is the behaviour that H5 measures, so it must not be blocked or scored 0. (3) Harness texts stay covered by the copy rule and the interface check (`text_check`: the length limits, the control strings and the 40-character windows that occur in fewer than 10 rows' prompts).
- **What it does not change** (shown): request bytes, scoring, parsing, call order, any row list, any verdict rule. Evidence, all run locally with the changed code and no model call:
  - **The pinned render lists reproduce.** `main_runner3.py render-check` on the 8,231 main rows: 16,462 renders per model, pins equal (smollm3-3b `07e033ce...04a7`, qwen3-1.7b-base `38f5f6f3...9c78`), 0 triggers; `stage1_runner.py render-check` on the stage-1 export: 1,800 renders per model, pins equal (`4a47e38e...3b0c`, `c9a71e97...f93e`), 0 triggers.
  - **The seed is AUTHORS-1500's request.** `seed_identity` over the 300 rows of each GEPA sample, the 8 (model, benchmark) pairs: text and token IDs identical, 300 of 300 each.
  - **A2 on the row's own prompt fires on no row of the study:** 0 of 21,546 prompts (every search row of the four benchmarks and every replication and test row), as the render lists' 0 triggers.
  - **A real harness text.** The rehearsal's selected SmolLM3-3B harness (written by the proposer, 2,431 characters): its 300 requests through the new `build_request` equal the renders that the earlier check let through (300 of 300); the earlier check stopped on none of them.
  - **The text that stopped the run.** The system prompt `Output format:` plus `Answer: Yes/No` on the 300 BoolQ sample rows: the earlier check stops on all 182 rows with gold yes and on none of the 118 with gold no; the new check stops on none.
- **Tests** (`test_gepa_runner_ext3.py`): the text that stopped the run now passes, with other format hints (`Answer: yes or no`, `The answer is yes.`) and a harness that tells the model to answer one label, on BoolQ, FPB and MMLU-Pro rows and both models, and its request equals the render that the earlier check would have refused; an item whose own prompt states its gold (`The answer is yes.`, `Answer: neutral`) still trips A2 with the seed, with a candidate and with the text that stopped the run; the seed is still AUTHORS-1500's request byte for byte; the harness evaluation's render-only command passes on a harness with a format hint for both models; a harness that copies a row's own text still fails the copy rule (`interface check ... copies`). The earlier test that required a candidate stating the gold to trip A2 is replaced by these.
- **Every other pinned check that reads harness text was read for the same failure.** `text_check` (the first study's): length limits, control strings and the copy rule, whose windows are the 40-character runs that occur in fewer than 10 of the run's rows, so a format hint, which is task text shared by every row, is allowed, and the soft switches are reported, not refused; `harness_renders` and the harness evaluation's `renderer` (both through `build_request`: fixed by this change); `seed_identity` and G0 (through `build_request` with the empty seed); A1 (`structural`: the roles only); the proposer's input rule (a token count). The first study's `render_item` has its own A2 (`general_gold_leak`), which this study never uses (its runs always pass a renderer). `harness_lock`, `checkpoint_ext3`, `analysis_h5` and `analysis_ext3` read no harness text against a pattern. **No other case.**
- **Files changed, the new manifest and the guard.** The manifest of the freeze, `EXT3_FILES.sha256` (SHA256 `c961ffa4890a7e400046fdaabb95b1fa21e0a6e982711b1ddc0eaae51baa50b4`, as committed in `7010323`), is not changed. **The amendment `docs/icml_ext3/EXT3_FILES_A5.sha256`** (58 files; SHA256 `8b5451886b05f5b93454f9d113e5870bc7665523093905741be3e36348140c0e`) lists every file as it is after this entry; `frozen_guard.py` now reads the manifest of the freeze and then each amendment in order, a later line for a path replacing an earlier one (numerically, A10 after A2; tested), and `deploy_ext3.py` copies the amendments to the instance. Six files differ from the freeze's manifest:

| File | SHA256 in the freeze | SHA256 now | Why |
|---|---|---|---|
| `scripts/icml_ext3/gepa_runner_ext3.py` | `3538688a6cb7...` | `483d13c357b3...` | the change of A2's scope |
| `scripts/icml_ext3/test_gepa_runner_ext3.py` | `28cf93490b53...` | `f13e3b8f0c38...` | the tests above; the wrapper test turns the data guard off before it imports the driver wrapper, which now reads the whole manifest (an earlier test could leave it on) |
| `scripts/icml_ext3/frozen_guard.py` | `aef9845de14d...` | `06e8928d3704...` | the amendment manifests |
| `scripts/icml_ext3/test_ext3_config.py` | `831d5702f653...` | `7aff7ed48d0e...` | a test of the amendments (their order, the freeze's file untouched) and of the deploy plan |
| `scripts/icml_ext3/instance/deploy_ext3.py` | `359ca47a6528...` | `797ba1c41eba...` | the plan carries the amendments |
| `scripts/icml_ext3/test_sealed_open3.py` | `c16efc00d937...` | `e69a532dd1e3...` | a stale test: it used the real repository as "not frozen"; it now uses a repository in which the preregistration is not frozen. The check it exercises is unchanged |

  All 15 suites pass, and `frozen_guard.py --strict` finds the 58 files equal to the manifest and its amendment.
- **The failed run.** The run folder of A4 (`runs/gepa/runs/smollm3-3b__boolq__s0`, 50 proposals, 159 evaluations, stopped at 2026-10-26T10:03:19Z) and its two G0 folders are kept on the instance, moved to `runs/gepa/failed_attempts/A5_attempt1/`; they are on search rows, read by no analysis (the harness lock, the checkpoint and the analysis read `gepa/runs/<tag>`, `gepa/selected/<tag>.json` and `gepa/renders/` only), and are reported here (and in every account of the study's deviations). The rerun of that run starts from the same G0 and a new proposer sample, so its outcome differs from the failed attempt's.
- **Rule applied.** 7. None of request bytes, parsing, scoring or call order changes (the evidence above), so no new namespace is needed; the change is a deviation that the user decided, recorded here with the amendment.
- **Outputs seen.** None on a replication or test row. The failed attempt's outputs are on search rows.
- **Status at this entry.** The files are committed with this entry; the copy to the instance is logged first (contact 12) and made by `deploy_ext3.py --stage main --logged-the-copy`; the servers left up by the stop are shut down; part 1 is rerun from the GEPA segment.

## A6. Part 1 stopped again: the reflection server could not start next to a task server that had grown, 2026-10-26

- **What happened.** After A5, part 1 was rerun at 2026-10-26T10:51:51Z. The first GEPA run, `smollm3-3b__boolq__s0`, **completed** (search rows only): 33 candidates, 6,120 metric calls and 33 full validation evaluations in 3,694 s, no proposal skipped, a non-seed harness selected (candidate 4, validation 0.887 against the seed's 0.873; system prompt 1,895 characters; selection record `runs/gepa/selected/smollm3-3b__boolq__s0.json`). The task server had **17 preemptions** during the run and the proposer's server none (reported, as the draft's 2.7 requires; stage 1 and the rehearsal had none). The A5 change did its work: no A2 stop.
- **The stop.** At 11:56:35Z, 17 seconds after it was started for the second run (`smollm3-3b__boolq__s1`), the reflection server (Intern-S1-mini, share 0.66) refused to start: `ValueError: Free memory on device cuda:0 (20.33/31.36 GiB) on startup is less than desired GPU memory utilization (0.66, 20.7 GiB)`. It is not an out-of-memory event of a running server; it is vLLM's start-up check. The task server (SmolLM3-3B, share 0.30), which `seg3_gepa.sh` keeps up while the runs of a model follow one another, held **10,789 MiB** after the first run, against about 9,000 MiB when the reflection server started successfully for that run (both servers together 30,244 MiB at its start and 31,644 MiB at its end). The task server's footprint grew by about 1.7 GiB over the run, so the 20.7 GiB that the reflection server asks for was no longer free by about 0.4 GiB.
- **State.** The chain stopped at the reflection server before the second run (`SEGMENT STOPPED at the reflection server before smollm3-3b__boolq__s1`). The task server is still up (10.8 GB used). The first run is complete and its selection record exists. The G0 folder of the second run, `runs/gepa/g0/smollm3-3b__boolq__s1-alone` (its alone phase completed, search rows), exists and would have to be moved aside before a rerun. No file of the study was changed; nothing on a replication or test row has been called.
- **Rule applied.** 7 and the stop rule of 2.7 (an out-of-memory event or a failure of the servers is a stop and the user decides). **Outputs seen.** None on a replication or test row.

## A7. Both servers restart for every GEPA run; the card's memory is logged every minute; a run that fails with an out-of-memory error in a running server is retried once (a deviation after the freeze), 2026-10-26

- **The decision.** The user's, 2026-10-26, after the stop of A6, with two additions that are part of this entry (below). `seg3_gepa.sh` kept the task server up while the runs of one model followed one another and started the reflection server next to it for each run. It now **starts both servers fresh for every run and stops both after it** (reflection server first), at the same shares as before (`gepa_shares.json`: SmolLM3-3B 0.30 / 0.66, base Qwen3-1.7B 0.26 / 0.66), the same context lengths and the same concurrency. G0 (alone, then shared, token for token) is evaluated for every run as before, so the task server's start-up state is checked for every run, not once per model.
- **Reasons.** A6's cause is that the task server's footprint grew during a run, so the memory left for the next reflection server's start-up check was too small by about 0.4 GiB. A fresh task server starts at about 9.0 GiB, as it did for run 1, where both servers started and ran. The restart removes the growth between runs without changing any share, concurrency or environment variable.
- **Addition 1: the memory of run 1, and the outlook (the user's request).** The card is an RTX 5090 with 32,607 MiB. During run 1 (`smollm3-3b__boolq__s0`) the log did not record the memory every minute, so **the peak was not logged**. What was recorded: both servers together used 30,244 MiB when the run started (headroom 2,363 MiB) and 31,644 MiB when it ended (headroom 963 MiB); the task server alone held 10,789 MiB after the run against about 9,047 MiB at its start; the proposer's server about 20,855 MiB. The peak was therefore at least 31,644 MiB and the headroom at the peak at most 963 MiB. The task server's KV cache holds 34,304 tokens; its usage reached 99.8 %, up to 32 requests ran and 11 waited, 11 of 369 samples were at or above 90 %, and the task server had **17 preemptions** (the proposer's KV cache peaked at 20.3 %, with none). The cause of the 1.7 GiB growth is not identified; it is not the KV cache, whose size is fixed at start-up. **Will longer prompts grow it further?** Prompt tokens per 300-row GEPA sample (SmolLM3-3B's tokenizer): BoolQ mean 147, maximum 445; FPB mean 49, maximum 103; MMLU-Pro mean 199, maximum 601; Autocast mean 31, maximum 60. Only MMLU-Pro is longer than BoolQ (about 35 % at the mean) and its maximum is within the context of 8,192. The KV pressure and the preemptions are driven by the generation (the long thinking budgets), not by the prompt, so BoolQ's pressure is the model's worst case so far; whether the unexplained growth depends on the prompt length is **not known**. The per-run restart bounds it to one run, the per-minute log measures it, and the retry rule below covers an out-of-memory failure.
- **Addition 1 (cont.): the log.** Every run, in every segment of the chain, now writes `logs/gpumem_<run>[_a<attempt>].csv`: every 60 s a line `time,memory.used,memory.total,pid:MiB;pid:MiB;...`. After each GEPA run `preempt_gepa-<run>.json` records the attempt number, the preemption counts of both servers in the run, `peak_gpu_memory_used_mib` (the largest `memory.used` in the log) and `headroom_at_peak_mib`; the main runs and the harness evaluations record the peak in their preemption files. **The 17 preemptions of run 1 and any later ones are reported in the stage report**, as the draft's 2.7 requires.
- **Addition 2: the retry rule (fixed before the rerun).** If a running server fails with an out-of-memory error during a run (found by `oom_scan` in the log of either server, or by the failure of the run with such an event in the log), the run is **retried once from scratch with identical settings**: both servers stop, the card must be idle, the failed attempt is **kept aside** (`runs/gepa/failed_attempts/OOM_<run>_attempt<k>/runs/` and `/g0/`, with a `NOTE.txt`; a second set-aside under the same name is refused) and **excluded from every analysis**, and the run is reported here and in the stage report. **A second failure with an out-of-memory error stops part 1 and the user decides.** A failure without an out-of-memory error (a failed check, a failed G0, the start-up check of a server) is not retried and stops part 1 as before. **No share, concurrency or environment variable is changed by a retry or by anyone without the user's decision.** The retry draws a new proposer sample, as the rerun after A5 did; the metric-call budget, the row list, the seed of the run and G0 are the same.
- **What it does not change** (shown): request bytes, scoring, parsing, call order, any row list, any verdict rule. The change is to the server lifecycle (start, stop, retry) and to logging; `gepa_runner_ext3.py`, `gepa_spike_ext3.py`, `stage1_runner.py`, `main_runner3.py` and every request builder are untouched, so the pinned render lists, the seed identity and G0's token-for-token rule hold as in A5. A fresh server at the same share is the state in which G0 and every earlier run started. Tests (`test_ext3_config.py`): the retry loop in five scenarios (an out-of-memory failure on the first attempt: cleanup, set-aside and one more attempt with the arguments passed on and the attempt number last; two out-of-memory failures: two attempts and a stop; a failure without an out-of-memory error: one attempt, nothing moved; success: one attempt; a failure without the event after the flag was set earlier: not retried); the set-aside keeps the run folder and both G0 folders and refuses a second set-aside; the memory log writes a line at once and then every minute and the peak is read (0 if there is no log); the GEPA chain's dry run starts and stops both servers for each of the 16 runs, in order, with the log (16 starts of each server, 32 stops, 16 logs). All 15 suites pass; `frozen_guard.py --strict` finds the 58 files equal to the manifest and its amendments.
- **Files changed, the new manifest.** The freeze's manifest and `EXT3_FILES_A5.sha256` are not changed. **The amendment `docs/icml_ext3/EXT3_FILES_A7.sha256`** (58 files; SHA256 `cc40d0b7d4a223133a4798e3e41b59fbb0b6f39bff8cc6f301feb354b8d4abcf`) lists every file as it is after this entry; its later lines override A5's. Three files differ from A5's amendment:

| File | SHA256 in A5 | SHA256 now | Why |
|---|---|---|---|
| `scripts/icml_ext3/instance/lib3.sh` | `32202c976856...` | `4325538d3b8a...` | the memory log, the peak, the retry loop, the set-aside, the peak in the preemption files |
| `scripts/icml_ext3/instance/seg3_gepa.sh` | `28a5e2926963...` | `4784ac064a07...` | both servers started and stopped for each run, the retry |
| `scripts/icml_ext3/test_ext3_config.py` | `7aff7ed48d0e...` | `eb42b9fba1f2...` | the tests above |

- **State of the study.** Run 1 (`smollm3-3b__boolq__s0`) is **complete and valid** (its attempt was made under A5's code and started and finished normally; a run-level restart is not needed); it is skipped, its selection record stands. The G0 folder of the stopped second run (`runs/gepa/g0/smollm3-3b__boolq__s1-alone`, search rows) is kept on the instance, moved to `runs/gepa/failed_attempts/A7_stopped_before_s1/g0/`, read by no analysis. The leftover SmolLM3-3B task server of the stop is shut down before the rerun. Nothing on a replication or test row has been called.
- **Rule applied.** 7 and the stop rule of 2.7. None of request bytes, parsing, scoring or call order changes, so no new namespace is needed. **Outputs seen.** None on a replication or test row.
- **Status at this entry.** The files are committed with this entry; the copy to the instance is logged first (contact 13, code only) and made by `deploy_ext3.py --stage main --logged-the-copy`; part 1 is rerun from the GEPA segment.

## A7 (continued). The fallback after a second out-of-memory failure: the share ladder (a deviation after the freeze, committed but not deployed), 2026-10-26

- **The decision.** The user's, 2026-10-26, given while part 1 was running under A7 (the second run, `smollm3-3b__boolq__s1`, had completed at attempt 1; the third, `smollm3-3b__fpb__s0`, was running), recorded here before it is used: "If a run fails out of memory a second time (after the one identical retry), do not stop: (1) move that model's task server to the next lower pair on the frozen share ladder; (2) rerun G0, alone and shared, at the new shares; it must pass token for token; if no pair on the ladder passes, or G0 fails, stop and report; (3) rerun the failed run from scratch at the new shares, keeping every failed attempt and excluding it from every analysis; (4) use the new shares for that model's remaining runs and its harness evaluations, and record the change, its time and the G0 result in an addendum. Nothing else changes without my decision. If a run fails for any reason other than out of memory, stop and report as before."
- **The ladder, as the code reads the user's words.** The frozen ladder is the one stage 1's co-residence test used (`seg3_stage1.sh`, `PAIRS_smol` and `PAIRS_base`): the first pair, then pairs with the task share 0.02 higher and the proposer's 0.02 lower. SmolLM3-3B: 0.30/0.66 (step 0, `gepa_shares.json`), 0.32/0.64, 0.34/0.62, 0.36/0.60. Base Qwen3-1.7B: 0.26/0.66 (step 0), 0.28/0.64, 0.30/0.62, 0.32/0.60. "The next lower pair" is read as the next pair in that order (the next one down the list). A test compares the ladder in `lib3.sh` with `seg3_stage1.sh`'s, and the segment checks at its start that step 0 equals `gepa_shares.json` as numbers.
- **What the code does** (`lib3.sh`: `oom_retry_loop` with `LADDER_HOOK`, `ladder_pair`, `ladder_step_of`, `ladder_step_down`, `ladder_note`; `seg3_gepa.sh`). A run that fails with an out-of-memory error in a running server is retried once with identical settings (A7). **After a second such failure at the same pair** the attempt is cleaned up (both servers stopped, the card idle) and kept aside (`runs/gepa/failed_attempts/OOM_<run>_attempt<k>/`, excluded from every analysis), the model moves one step down the ladder, and the run starts again from scratch at the new pair: both servers start fresh at it, **G0 is evaluated alone and then shared on the run's 300 rows and must pass token for token (a failed G0 stops part 1)**, and the run follows. At the new pair the same rule applies again: one identical retry, then, after a second out-of-memory failure, the next step. **When the ladder has no further pair, part 1 stops and the user decides.** A start-up failure of a server at the new pair is not an out-of-memory failure of a running server; it stops part 1. A failure for any other reason stops part 1 as before; it never steps down the ladder. The step in use is kept per model in `runs/gepa/ladder/<smol|base>.step` and every change is a line, with its time, in `runs/gepa/ladder/log.jsonl` (`step_down`: the run, the attempt, the pairs; `g0_passed`: the run, the attempt, the step and the pair); the later runs of that model start at that step. The preemption record of each GEPA run now also holds the ladder step and both shares.
- **The environment variable.** The runner's server check compares each server's `--gpu-memory-utilization` with the pair of `gepa_shares.json`, or with the pair in `ICML_EXT3_GEPA_SHARES`, the variable stage 1 used to test every pair of this ladder. At step 1 and later the chain passes the pair to the G0 and run commands through that variable, and only to them. **`gepa_shares.json` (SHA256 `db76988d8791bebb38968aed988f02ffb4d1faa8bd0728e558b4aa1b2918ff84`) and every Python file of the study are unchanged**; no other share, flag, context length, concurrency or environment variable changes.
- **Harness evaluations.** They run on the replication and test partitions with the task server alone, at vLLM's default memory share (`start_task "$m" default` in `seg3_rep.sh`, `seg3_test.sh`, `seg3_det.sh`, `seg3_gpu_recheck.sh`), so a pair of the ladder does not apply to them and they are unchanged; the new shares apply to the GEPA runs of that model and nothing else.
- **What it does not change** (shown): request bytes, scoring, parsing, call order, any row list, any verdict rule. The servers are batch-invariant and G0 tests that a task server's tokens are identical alone and beside the proposer at the pair in use; a pair changes the memory the server reserves (its KV cache), not a request. Tests (`test_ext3_config.py`): the ladder equals `seg3_stage1.sh`'s and step 0 equals `gepa_shares.json`; the steps, the state file, the log, the end of the ladder and the other model untouched; the retry loop with the hook in six scenarios (two attempts then a step then success; the retry rule again at the new pair, then success; ladder exhausted: stop with the attempts kept; a failure without an out-of-memory error: no retry, no step; a plain failure on the second attempt: no step; two steps in one run); the dry run of the GEPA segment with a step in the state: the pair of that step is used and G0's pass is logged; the G0, compare and run commands carry the pair and the selection does not.
- **Files changed and the manifest.** The freeze's manifest, `EXT3_FILES_A5.sha256` and `EXT3_FILES_A7.sha256` are not changed. **The amendment `docs/icml_ext3/EXT3_FILES_A8.sha256`** (58 files; SHA256 `8b2b45bb007109b16e2737fe0cb6863d32a2afd4411025cc3669f516fe1ed9bd`) lists every file as it is after this entry; its later lines override A7's. Three files differ from A7's amendment:

| File | SHA256 in A7 | SHA256 now | Why |
|---|---|---|---|
| `scripts/icml_ext3/instance/lib3.sh` | `4325538d3b8a...` | `912b54496ca9...` | the ladder, the hook in the retry loop |
| `scripts/icml_ext3/instance/seg3_gepa.sh` | `4784ac064a07...` | `63965bc6694f...` | the pair of the step in use, its G0 record, the hook |
| `scripts/icml_ext3/test_ext3_config.py` | `eb42b9fba1f2...` | `9fd5b965a539...` | the tests above |

  All 15 suites pass and `frozen_guard.py --strict` finds the files equal to the manifest and its amendments.
- **Not deployed; when it would be.** Part 1 is running under A7's scripts, which are on the instance, and **no deploy has run since its rerun started at 2026-10-26T21:09:34Z** (checked on the instance at 22:40Z: no file under `code/`, `setup/` or `code_versions_ext3/` is newer than that time). The user decided (2026-10-26) that this entry's files are **not** copied into the running chain, so that one chain does not mix two versions of the code. They stay ready in the repository. **If part 1 stops on a second out-of-memory failure, the copy is logged in the contact log first, the files are deployed, and part 1 is restarted from the failed run with the fallback**, as the user approved; the stopped attempt is then kept aside as `OOM_<run>_attempt<k>` and excluded, and an addendum records the deployment, the change of pair, its time and the G0 result. **If part 1 completes without a second out-of-memory failure, the fallback is never deployed and never runs; this entry then stands as a record of a provision that was made and not used.**
- **Rule applied.** 7 and the stop rule of 2.7, as in A7. None of request bytes, parsing, scoring or call order changes, so no new namespace is needed. **Outputs seen.** None on a replication or test row.

## A7 (continued, 2). The ladder replaced: the proposer stays at 0.66 and each step lowers the task share (a deviation after the freeze, committed but not deployed), 2026-10-26

- **The decision.** The user's, 2026-10-26, after the commit of the supplement above (`edcf094`): the ladder of that supplement "does not help: task +0.02 with proposer −0.02 keeps the total at 0.96, so the headroom does not change. The fallback must lower the total." **This entry replaces the ladder of the supplement above; the rest of that supplement stands** (the trigger, the retry rule at each step, G0 at each step, the state and log under `runs/gepa/ladder/`, the stops, the environment variable that carries the pair to the runner, the harness evaluations, the deployment rule). The supplement above called its ladder "frozen" and equal to the one of `seg3_stage1.sh`; this one is **not** that ladder: it is the user's, of 2026-10-26, and a later pair of it was never tested by stage 1.
- **The new ladder.** The proposer's share stays at 0.66; each step lowers the task share by 0.02; at most two steps. SmolLM3-3B: 0.30/0.66 (step 0, `gepa_shares.json`) → 0.28/0.66 → 0.26/0.66. Base Qwen3-1.7B: 0.26/0.66 (step 0) → 0.24/0.66 → 0.22/0.66. The total the two servers ask for falls by 0.02 (about 650 MiB of the card's 32,607 MiB) at each step.
- **Two further conditions at each step** (the user's). (1) The task server must start and **hold at least one 8,192-token sequence**: `kv_holds_context` reads vLLM's line "GPU KV cache size: N tokens" in the task server's log and requires N ≥ 8,192 (the task context); a smaller cache, or a log without the line, is a failed start and stops part 1 (not an out-of-memory failure of a running server, so no retry and no further step). The check runs at steps 1 and 2 only; step 0 is as before (its KV cache was 34,304 tokens in the runs so far). (2) **G0, alone and shared, must pass token for token** at the pair, as in the supplement above; the retry rule is the same: one identical retry at the step, then the next step; **an exhausted ladder (after step 2), a failed start or a failed G0 stops part 1.**
- **Preemptions.** A smaller task share gives the task server a smaller KV cache and so more preemptions (a preemption makes vLLM recompute a request; with batch invariance it does not change a token, and G0 checks that it does not). The count of each task server's preemptions in each run is in `preempt_gepa-<run>.json` and the chain's log, with the ladder step and both shares, and **is reported in the stage report for every run**, as for the runs at step 0 (8 in run 2, 17 in run 1).
- **What it does not change.** As in the supplement above: request bytes, scoring, parsing, call order, any row list, any verdict rule; `gepa_shares.json` and the Python files are unchanged; harness evaluations run with the task server alone at vLLM's default share and are not affected.
- **Tests** (`test_ext3_config.py`): the ladder equals the one above, the proposer's share is 0.66 at every step, the task share falls by 0.02 per step, there are three pairs and every step lowers the total, step 0 equals `gepa_shares.json`; the state file, the log, the end of the ladder (a third step down is refused) and the other model untouched; the KV check on a log with a large cache, one of exactly 8,192 tokens, a smaller one, a log without the line and a missing log; the GEPA segment's dry run with a step in the state uses the pair of that step (0.26/0.66) and logs G0's pass; the segment's code carries the KV check at steps above 0. The six scenarios of the retry loop with the hook are unchanged.
- **Files changed and the manifest.** `EXT3_FILES_A8.sha256` (the supplement above) is not changed. **The amendment `docs/icml_ext3/EXT3_FILES_A9.sha256`** (58 files; SHA256 `935f3087c8e73cf10c16bd1af62f715ee3418cc8befae3114050cf227d80d3fc`) lists every file as it is after this entry; its later lines override A8's. Three files differ from A8's amendment:

| File | SHA256 in A8 | SHA256 now | Why |
|---|---|---|---|
| `scripts/icml_ext3/instance/lib3.sh` | `912b54496ca9...` | `eb72de5d3399...` | the new ladder, the KV check |
| `scripts/icml_ext3/instance/seg3_gepa.sh` | `63965bc6694f...` | `7a24d78f5728...` | the KV check at a step of the ladder, the comments |
| `scripts/icml_ext3/test_ext3_config.py` | `9fd5b965a539...` | `c2ae8d35dd0b...` | the tests above |

  All 15 suites pass and `frozen_guard.py --strict` finds the files equal to the manifest and its amendments.
- **Not deployed.** As decided: **no deploy has run since part 1's rerun started at 2026-10-26T21:09:34Z**; the files of this entry stay in the repository. **If part 1 stops on a second out-of-memory failure, the copy is logged in the contact log first, the files are deployed (the amendment `EXT3_FILES_A9.sha256` with them), and part 1 is restarted from the failed run with the fallback; if it completes without that, the fallback is never deployed, and this entry and the supplement above stand as a record of a provision that was made and not used.**
- **Rule applied.** 7 and the stop rule of 2.7, as in A7. None of request bytes, parsing, scoring or call order changes. **Outputs seen.** None on a replication or test row.

## A10. Gate (b) records and does not stop in the GEPA search and in the evaluations of the selected harnesses (a deviation after the freeze), 2026-10-27

- **The stop.** Part 1's GEPA segment stopped at 2026-10-27T07:51:46Z at gate (b) of 2.5 in the run `qwen3-1.7b-base__fpb__s1` (attempt 1; the run started at 07:39:02Z; GEPA's iteration 74). Not memory: the card held 30,136 MiB, steady, and no server log had an out-of-memory error. The candidate `a709e3e8a8d753a1baa66824fae3fafe18c8658a3bd13e35cf3b1affe92f9a39` had been proposed at iteration 74 and was being evaluated (eval 143). In **3 of its 153 thinking-off calls** in the run (the rows `fpb:fpb:[withheld]`, `fpb:fpb:[withheld]` and `fpb:fpb:[withheld]`) the base model's answer began with its `</think>` token (id 151668): the response's token IDs hold one think-end token and no think-start token, the server returned no reasoning content, and the text is an ordinary answer after the token. The attempt's other 36 candidates, 3,330 thinking-off calls, had **no** trip. Counts from the failed attempt's response log: 3,483 thinking-off calls, 37 candidates, 3 trips, all of candidate `a709e3e8a8d7`.
- **The decision.** The user's, 2026-10-27, after the stop (the stop rule of 2.5: "the run stops and the user decides"), following the first study's precedent (the thinking-switch check that was allowed to record instead of stopping; addendum A4 of `PREREG_ICML_EXT_ADDENDA.md`, for the defect-A pass): (1) **during the GEPA search gate (b) records and does not stop**; a call that trips it is scored by the frozen scorer as it stands, and the count is reported per run and per candidate; (2) **for the grid configurations (THINK-512 and AUTHORS-1500) gate (b) stays a stop rule, unchanged**; (3) **for the evaluations of the selected harnesses on the replication and test partitions gate (b) records and does not stop**; each evaluated harness gets a descriptive flag with the number and share of its thinking-off calls that tripped it; **H2 and H5 are computed unchanged**; (4) the reason: in a search over prompt text, a candidate that leads the model to emit a think token is a property of that candidate. "Do not change any other rule."
- **Soft switches in the candidate.** The preregistration allows a candidate text to hold `/think` or `/no_think` (the harness records carry `soft_switches`). **Candidate `a709e3e8…` holds none:** its interface record has both false, and its two texts (system prompt 2,962 characters, user instruction 1,293) hold neither switch, nor the word "think" in any form, nor an angle-bracket token. The trip is the base model's response to that candidate's text, and the text does not ask for it.
- **What the code does** (`gepa_runner_ext3.py`; `docs/icml_ext3/EXT3_FILES_A10.sha256`). The first study's runner (`scripts/icml_ext/runner.py`, SHA256 `a9478cee…`, a frozen file) is **unchanged**; its gate reads the model entry of the call's context (`thinking_off_gate`). `record_gate_b(model)` returns the same entry with that one flag false (a test compares every other field), and **only two contexts are given it**: the search worker's task context (`Session(..., gate_b_records=True)`, set by the `worker` command) and the harness evaluation's context (`evaluate`). G0's two phases (`g0-phase`), `main_runner3.py` (the grid, the rescue verification, the determinism recheck, the GPU recheck) and `stage1_runner.py` use the entry as before, so **gate (b) stays a stop in all of those**, as the user's decision says for the grid; the rescue verification (RESCUE-1500) and G0 are not named in the decision and are unchanged. In the search a trip is recorded as the event `gate_b_recorded` in the run's `task/run_log.jsonl` (the key, the candidate's SHA256, the think-start and think-end token counts, whether the server returned reasoning), and in every case the response record itself (`task/responses.jsonl`, or a harness evaluation's `responses.jsonl`) holds the call, with `accounting.thinking_off_clean` false. The new command `gepa_runner_ext3.py gate-b --log-dir D…` counts, from those response records alone (no server, no call), the thinking-off calls, the trips and their share per log folder and, for a GEPA run, per candidate. **Request bytes, parsing, scoring and call order do not change**: the call is made, parsed and scored as before, and the scorer reads the text it read.
- **The descriptive flags.** After each harness evaluation (replication and test) the count of `gate-b` on its run folder is its flag: the number and the share of its thinking-off calls that tripped. After each GEPA run the count on its `task` folder is the run's, with the per-candidate figures. They are reported in the stage report and in the paper as descriptive, were fixed here before any replication or test output existed, change no verdict and no exclusion, and no analysis script is changed (`analysis_ext3.py` is not among the changed files; H2 and H5 are computed as pinned).
- **Tests** (`test_gepa_runner_ext3.py`, three new): the worker with a synthetic server whose every thinking-off answer begins with the model's `</think>` token goes on, scores the calls, writes six `gate_b_recorded` events and no `gate_b_failed`, and `gate-b` counts six trips in two candidates (4 and 2); G0 on the same server stops with the gate-(b) message; the record-only context differs from the model entry in the one flag; a selected harness's evaluation on the same server completes (six of six calls tripped, counted); and the grid stage on the same server stops at gate (b). All 15 suites pass and `frozen_guard.py --strict` finds the files equal to the manifest and its amendments.
- **The failed attempt.** It is kept, excluded from every analysis and reported: its run folder, its two G0 folders and its card-memory log move to `runs/gepa/failed_attempts/GATEB_qwen3-1.7b-base__fpb__s1_attempt1/` (the `OOM_` folders of A7 are the out-of-memory attempts). The run starts again from scratch at the same shares (0.26 and 0.66, ladder step 0) and with the same settings, G0 first, alone and shared; the runs finished before the stop (nine, with their selections) are untouched. A restart of the run need not reproduce the proposals: GEPA's proposer is sampled, and what the second attempt returns is recorded as it is.
- **Files changed and the manifest.** `EXT3_FILES_A9.sha256` is not changed. **The amendment `docs/icml_ext3/EXT3_FILES_A10.sha256`** (58 files; SHA256 `b907c339d723860eaaf1d1c3c71cd3d68749ea1aacff3d3f4842b2e073f5c64d`) lists every file as it is after this entry; its later lines override A9's. Two files differ from A9's amendment:

| File | SHA256 in A9 | SHA256 now | Why |
|---|---|---|---|
| `scripts/icml_ext3/gepa_runner_ext3.py` | `483d13c357b3…` | `9c7270ae67a8…` | `record_gate_b`, `thinking_off_tripped`, the worker's and the evaluation's contexts, the event, `gate-b` |
| `scripts/icml_ext3/test_gepa_runner_ext3.py` | `f13e3b8f0c3f…` | `11b63ce14066…` | the tests above |

- **Deployment, and the share-ladder fallback of A7.** The chain was stopped (no segment or server was running), so the user ordered the copy now and **together with the files of the share-ladder fallback committed as `de25987`** (A7, continued, 2): `instance/lib3.sh`, `instance/seg3_gepa.sh`, the amendment `EXT3_FILES_A9.sha256` and, with this entry, `EXT3_FILES_A10.sha256`. **This replaces the "not deployed" rule of the two A7 supplements**: they said the fallback is deployed only if part 1 stops on a second out-of-memory failure; the user decided on 2026-10-27, after a stop of another kind, to deploy it with this change, so that part 1 restarts under one code version. The fallback is deployed and is used only on a second out-of-memory failure of a run at a pair, as the supplements define it; no run has used it. The copy is logged in the contact log (entry 14) before it is made; its time and its verification are noted there.
- **Restart of part 1.** From the run `qwen3-1.7b-base__fpb__s1`, by `post_freeze_part1.sh` with the deployed files (it skips the nine finished runs by their selection records); the chain's log carries the time and the order of its steps.
- **Rule applied.** 2.5 and 7 (a deviation after the freeze, the user's decision) and the stop rule of 2.7. None of request bytes, parsing, scoring or call order changes, so no new namespace is needed. **Outputs seen.** None on a replication or test row; the search-partition rows of the failed attempt's three trips were read as part of the stop's diagnosis (the response text of one call).

## A11. Restart of the container at 2026-10-27T22:20:13Z; the preflight's pin re-recorded after the checks of the first study's 6.2 item 7 (a confirmatory repair of 6.5), 2026-10-27

- **The event.** The instance's container restarted at 2026-10-27T22:20:13Z (PID 1's start time 06:20:13 on the instance's clock, UTC+8), a restart not initiated by the user and with a cause unknown, presumably the platform, as the first study's X6. It was found at 22:39Z. No segment or server was running: the chain had stopped at 07:51:46Z (A10), and the two servers it left running were gone with the restart; the card read 0 MiB, no compute process, and no part of the study's files had changed (the failed attempt of A10 was moved aside after the restart, the code was copied after it, and the copy verified 113 files, 0 problems).
- **The checks (the first study's 6.2 item 7, by reference in 6.x of this study).** After the restart: `sshd -T` shows `passwordauthentication no`; `/etc/ssh/sshd_config` has SHA256 `1c4b6240e8c3f40a67f7d8788b883cb3b2b0988311c43f2de63682090eee9481`, the pinned value; the GPU UUID is `GPU-599f0e4c-e6f2-f8a8-0aa0-3f3d7ae9edc0`, the pinned one (the same physical card, the same name, PCI bus `00000000:CF:00.0`, driver 580.105.08, 32,607 MiB); the card is idle. `env_record.py` was run again (`state/env_record_after_restart_20261027.json`, the earlier record `state/env_record.json` kept): of its 30 fields only PID 1's start time, the record's time, the disk's used bytes, and the names of the shell's environment variables (the earlier record was taken from a shell that had `CHAIN` set) differ; the packages, the machine, the GPU and the driver are equal.
- **The repair.** PID 1's start time is recorded again, as item 7 requires "before the next call": the files `pid1_lstart` (`Mon Oct 26 12:05:46 2026` to `Wed Oct 28 06:20:13 2026`), with `pinned_gpu_uuid` and `sshd_config_sha256` written again with the values they had; the earlier state folder is kept as `state_before_restart_20261027/`. The repair is of the confirmatory kind (6.5: "a restart of the server or of the container after the checks of 6.2 (item 7) pass"); the verdicts stay confirmatory, and no call had been made between the restart and the record. **No rule, share, server command, environment variable or file of the study changes.** The restart happened before any replication or test output existed. Part 1 restarts from the run `qwen3-1.7b-base__fpb__s1` (A10) with the deployed files.
- **Rule applied.** The first study's 6.2 item 7 and 6.5, by reference; no deviation from them. **Outputs seen.** None on a replication or test row.

## A12. Standing authority for the confirmatory repair of 6.5 during part 1 and part 2, and for the checkpoint's commit, 2026-10-27

- **The decision.** The user's, 2026-10-27, after A10 and A11 (which it approves, including the re-recording of PID 1's start time after the platform restart). (1) When a failure was **not caused by the request bytes**, the session may repeat it **once** with identical request bytes, without asking. This covers a transport or 5xx error after the client's retries, a server start failure, a platform restart of the container whose checks all pass (as in A11), a connection-watcher event, and an out-of-memory failure during the replication or test partition. (2) The repeat is logged before it runs; the failed attempt is kept and excluded from every analysis; the repeat is reported afterwards in an addendum. (3) A second failure at the same point stops and comes to the user.
- **Still the user's decision:** a G0 difference; gate (b) in G0, the grid, the rescue verification or the determinism recheck; a change of GPU UUID or `sshd_config`; an exhausted ladder, or a failed start or G0 at a step of it; a checkpoint or analysis refusal; anything that would change request bytes, shares outside the ladder, rows or rules.
- **The checkpoint.** The session logs and commits the checkpoint record's SHA256 by itself, in a commit that holds only that entry, and continues to part 2 as the approved sequence says; it stops only if the checkpoint refuses.
- **What it does not change.** No rule, share, row, request byte or file of the study. It applies 6.5's first kind ("confirmatory") to the failures listed, and the first study's 6.2 item 7 for a restart.
- **Rule applied.** 6.5 of the first study, by reference. **Outputs seen.** None on a replication or test row.

## Note to A10 (2026-10-28): the repeat of `qwen3-1.7b-base__fpb__s1` reproduced the failed attempt's candidates

- **What A10 said.** "A restart of the run need not reproduce the proposals: GEPA's proposer is sampled, and what the second attempt returns is recorded as it is."
- **What happened.** The completed repeat of the run contains the **same 37 candidate texts as the attempt that stopped at gate (b), in the same order** (compared on the SHA256 prefix of the candidates in the keys of the task calls, from the archives on `E:\icml_ext3_copyback_20261028\`), including `a709e3e8a8d7` (the 37th), the candidate that tripped gate (b) in the failed attempt. In the repeat the candidate again has **3 trips in its 153 thinking-off calls**; the repeat then went on, to 70 distinct candidates evaluated and 36 in GEPA's pool, and completed. Its selected harness is `6d3130f93679`, not `a709e3e8a8d7`.
- **What it means.** The statement of A10 was a caution that a restart might differ; here it did not, up to the point of the stop. The repeat is therefore not an independent draw of the trips: they are the same candidate's. Nothing in the decision, the code or the analyses changes: gate (b) recorded and did not stop in the repeat as A10 decided; the failed attempt stays aside and out of every analysis. The count of trips in the completed runs (7 in 96,006 thinking-off calls, in two runs) includes these 3.
- **Not a deviation, no new manifest.** A note to A10 only; it changes no request, parsing, scoring or call order. It is also in `STAGE1_REPORT.md` section 6.

## A13. The outcome flag (ii) of 3.3 is implemented as "the selected harness is the seed", which is not its frozen definition (a mismatch found after the analysis), 2026-10-28

- **What the preregistration says.** `PREREG_ICML_EXT3.md` 3.3 defines outcome flag (ii) as "**no accepted proposal**: the run accepted no candidate, so the selected harness is the seed". The selection rule of 2.7 is "the highest mean validation score (ties to the lowest candidate index; if no proposal is accepted the selected harness is the seed)".
- **What the code does.** `analysis_h5.py` (`outcome_flags`, line 113) returns `"no_accepted_proposal": bool(selected_is_the_seed)`, and `analysis_ext3.py` (line 160) passes the harness lock's `is_the_seed`. The flag is therefore "yes" whenever the selected harness is the seed, whatever the reason. Its tests (`test_analysis_h5.py`, `test_analysis_ext3.py`) pin that behaviour. Both files are pinned in `EXT3_FILES.sha256`; neither is edited, and the analysis report (`analysis_report_ext3.json`, SHA256 `b091f544dc76ad0de59406695c7cdb7bc47e274be162a6c4d6eacec7f80e5cf0`) is not rerun or changed.
- **Where the two differ.** Four runs selected the seed although proposals were accepted in them: GEPA's pool held the seed and the proposals accepted on their minibatches (31 to 36 candidates), and none of those candidates scored above the seed on the validation split (the seed was strictly the highest in each run). The seed was selected by the highest-validation-score rule, not because no proposal was accepted. Both facts, per run (validation scores in points, from each run's `summary.json`; θ and the H2 verdicts from the analysis report, test then replication):

| Run | Pool (seed and accepted proposals) | Proposals | Validation score: seed / best other | Selected harness is the seed | Flag (ii) in the report (the code) | Flag (ii) under the frozen definition | θ test / replication | H2 test / replication |
|---|---|---|---|---|---|---|---|---|
| `smollm3-3b__boolq__s1` | 31 | 154 | 87.3 / 85.3 | yes | yes | no | 0.0 / 0.0 | holds / holds |
| `smollm3-3b__mmlu_pro__s0` | 36 | 105 | 39.3 / 38.0 | yes | yes | no | 0.0 / 0.0 | holds / holds |
| `smollm3-3b__mmlu_pro__s1` | 35 | 141 | 39.3 / 36.7 | yes | yes | no | 0.0 / 0.0 | holds / holds |
| `qwen3-1.7b-base__mmlu_pro__s1` | 35 | 119 | 38.7 / 38.0 | yes | yes | no | 0.0 / 0.0 | holds / holds |

- **Under the frozen definition** flag (ii) is "no" for these four runs, and for the other 12 harnesses (every one of the 16 pools held 31 to 37 candidates, so no run accepted nothing). Under the code it is "yes" for these four and "no" for the other 12. The mismatch changes the flag's value for these four runs only.
- **What holds either way.** In these four runs the selected harness is the seed, so its requests equal AUTHORS-1500's (`identical_to_authors_1500` is true in the report), θ is exactly 0 and the H2 verdict "holds" is trivial; the preregistration's 3.2 says the paper states this. The other 12 harnesses are not the seed.
- **No verdict, interval, label, family or exclusion changes.** Outcome flag (ii) is a descriptive reading fixed in advance (3.3: the readings "change none" of the verdicts); no hypothesis test uses it. H2 and H5 are computed as pinned.
- **How the flag is named from here.** The flag is not renamed and the report is not edited. Any text that cites it says what the code computes, "the selected harness is the seed", and gives the frozen definition's value ("no") where the preregistered wording is used; the JSON field `no_accepted_proposal` is read as the former. `PART2_REPORT.md` (section 6, item 1) carries the per-run table; an earlier wording of it (commit `504f6bf`) said that the runs "accepted no proposal", which was wrong, corrected in `4634021` and in this entry.
- **Rule applied.** 7 (a deviation after the freeze, reported as an addendum); no change to request bytes, parsing, scoring or call order, no new manifest and no new namespace. The user's instruction of 2026-10-28.


==> anc/PREREG_ICML_EXT4.md <==
# Extension 4: does the search-set class ratio drive collapse? Preregistration

Drafted on 2026-11-01 from `docs/icml_ext4/PROPOSAL.md` as approved by the user on 2026-11-01 (about 09:39 UTC) with three changes. Revised the same day after Codex's review of draft 1 (`CODEX_REVIEW_EXT4.md`, SHA256 `7c414106217f89e20ee5cf9452ee88d91f12fdbb1b0693a008fd8bdfba436c53`, 24 findings, all accepted by the user; `CODEX_RESPONSE_EXT4.md` maps each finding to its change and place). **Draft 3 answers Codex's re-check of draft 2** (`CODEX_RECHECK_EXT4.md`, SHA256 `e2be802a1be98db2cdc8a84230e151e21d4d8f1b4110f75d000e54d593f77ee0`, findings R1 to R16; the user's decisions of 2026-11-01 are in the response file's round 3). **Draft 4 answers Codex's second re-check** (`CODEX_RECHECK2_EXT4.md`, SHA256 `6beb28aabf8e33d47b722343ff42c89b589efa7784d9bb945ed1a33375fd6c82`, findings F1 to F10; round 4 of the response file). **Draft 5 answers Codex's third re-check** (`CODEX_RECHECK3_EXT4.md`, SHA256 `710752f37053751249b6a8cd9868b096e18997bcb08be32950ff023c6dd70ff6`, findings G1 to G8; round 5 of the response file; the last pass before the freeze). **The principle of drafts 3 to 5: automated recovery routes are replaced by fail-stop.** Where an unusual situation would need its own executable branch, the chain stops, the event is logged, and the user decides; any continuation is a reported deviation. Times are Pacific unless a time is marked UTC. **Status: final. Frozen by the commit that records this file's SHA256 together with its OSF registration.** The bytes of a frozen preregistration do not change; later additions go to `docs/icml_ext4/PREREG_ICML_EXT4_ADDENDA.md`, append-only (section 7).

- **Calls.** Writing this draft made no model call. **Before the freeze, calls were made on the pilot's items only** (extension 4's pilot, 2026-10-30 to 2026-11-01: dev rows, search-partition rows and the THINK-LONG calibration's dev rows; `docs/icml_ext4/ITEM_EXPOSURE_LOG.md`, entries 17 to 23 and their notes). No replication or test row of any source has been called by a model, and `NEW_SCIENTIFIC_MODEL_CALLS` for the main study is 0 until the freeze.
- **Contact rule.** Every contact with item text, by a script or a person, is logged by a commit before it happens. Item text has been read by a person or an AI session only as (i) the documentation examples that the stage-0 session saw in the CREAK README and paper and in Manifold's documentation (logged in `PROPOSAL.md` section 14; their membership in any partition is not known and is not claimed to be absent) and (ii) the 13 rendered pilot sample prompts of entry 17 (dev rows). Before any main-study call, sample prompts are read under the rule of 6.2.
- **Content.** This file holds counts, pins and rules only: no item text, model output or gold.

## 0. What this is, and how it relates to the frozen studies

**0.1 What it is.** A fourth preregistered study with the instruments of the earlier ones. It asks whether the class ratio of the search set that GEPA optimises a harness on is followed by lower minority-class recall of the selected harness, and whether a balanced-accuracy objective, or selecting by balanced validation accuracy within the same candidate pool, gives higher minority recall at a bounded cost in balanced accuracy. Two tasks and two small frozen models: a knowledge task (CREAK, Arm A) and a question-answering task on resolved forecasting questions (Manifold, Arm B).

**0.1a What it can and cannot say.** The claims are the specified differences between the specified procedures **on these fixed search sets and this fixed label direction** (false on CREAK, no on Manifold, is the majority). The uncertainty that the intervals cover is optimizer-seed variation (independent streams, 1.1) and evaluation-row variation (groups). It does not cover the choice of search items, the train and validation allocation (one fixed pair per condition), the class direction or other tasks, and the conclusions are not generalised to arbitrary search samples, to the opposite direction, or to all binary tasks. The endpoints measure relative recall differences, not an absolute state: this study does not test that collapse is "prevented", "restored" or "recovered" to any reference level, and uses those words only as a qualified description of a measured difference.

**0.2 What is inherited.** From `docs/icml_ext3/PREREG_ICML_EXT3.md` (frozen 2026-10-26T09:16:03Z; SHA256 `297a6b288cc1c8f6f05c5720ea6c959a469b3150d43825920b189e2f3e73ad1e`): the serving command (its 2.2), the thinking-switch check (2.5) and the scoring rule (2.4), **except where this file says otherwise.** The inherited stopping and deviation rules are those of the first extension's frozen preregistration, `docs/icml_ext/PREREG_ICML_EXT.md` (SHA256 `dec5dc25fdd0074a973926767a7a7f378e3dbc06eaccbf976d6df6f84dd2f515`), sections 6.2 to 6.5, by way of extension 3's section 7. **The statistics are not inherited: section 3.2 replaces extension 3's section 4 for every verdict**; the quantile convention of extension 3 (fixed lower and upper indices) is not used, and the numerical conventions of 3.6 apply. The frozen study's `analysis_stats.py` is not used by the verdict code.

**0.3 Changes made after the pilot, and the pilot's role.** The pilot's rules (R1 to R6, `PROPOSAL.md` section 8) allowed the pilot to set S (R1), the THINK-LONG cap (R4) and the size of the design (R6); rule R5 said that no pilot output changes the hypotheses. The following were **not** permitted by R5 and are dated, user-authorised exceptions: the addition of hypothesis (d) and family F4 (2026-11-01, drafted after the R3 diagnosis; the draft of the proposal changes is commit `5e9e69f`, 08:35 UTC, and the re-selection module `b0a1384`, 08:39 UTC); the change of (d)'s balanced-accuracy requirement to a non-inferiority guard (2026-11-01, commit `6da6888`, 09:38 UTC, at the user's decision on approving the proposal); the diagnostic work on the pilot's logs; and the pilot-effect power calculations. **The order, by the commits' own times (UTC):** R1, R3 (ii) and R6 aggregates committed (`dc35966`, 07:58), the R3 diagnosis (`1ac9b5b`, 08:12), the proposer-input and parent-selection checks and the draft of the changes (`5e9e69f`, 08:35), the re-selection module and F4 power (`b0a1384`, 08:39), the updated proposal (`7b372ac`, 08:42), the user's approval with three changes (`7d2816d`, 09:39), preregistration draft 1 (`2b7c3ad`, 09:42), the review folder (entry 24, `c7f7308`, 09:43), the folder given to Codex (about 09:57), and the review file hashed (`e3ee668`, 10:14). (The machine's clock changed from Pacific daylight to standard time at 02:00 local on 2026-11-01, which is why commit times show two offsets.) The pilot-informed development of (d) does not touch the replication or test partitions, which no process has opened, so it need not bias their prospective evaluation; it is nevertheless not an adaptation that R5 allowed. **The pilot did evaluate some re-selected candidates:** the candidates that re-selection by balanced validation accuracy would have chosen in three of the six pilot pairs are the balanced-run selections that were evaluated on the pilot-evaluation rows (Qwen3-1.7B seed 100; SmolLM3-3B seeds 101 and 102), so outcomes of three of the six re-selected harnesses existed as another role's results; a complete pilot estimate of (d) was not computed. Neither the pilot's outputs nor its harnesses enter the main study's search, selection or evaluation.

**0.4 The source change.** The proposal of 2026-10-28 named ForecastBench as the forecasting source and Manifold as the fallback under a rule fixed in advance. ForecastBench failed the prespecified minima (1,435 eligible questions and 728 test rows against 2,000 and 1,000), so the fallback was triggered and Manifold was selected before any model output was seen; ForecastBench is unused. Its search-label imbalance had also made the proposed 50:50 draw infeasible there. The design changed for that reason, and not in response to results.

## 1. Design in brief, and what is known before the freeze

### 1.1 What the study runs

- **Tasks.** Arm A: CREAK (claims about entities; true or false; MIT licence), natural balance 50:50; minority label "true", majority "false" in the skewed conditions. Arm B: Manifold resolved binary markets created after the models' cutoffs (question text only; YES or NO), natural balance 43:57 YES:NO; minority "YES", majority "NO".
- **Models.** SmolLM3-3B (`HuggingFaceTB/SmolLM3-3B` at `a07cc9a04f16550a088caea529712d1d335b0ac1`, the third study's fixed-date template) and Qwen3-1.7B (`Qwen/Qwen3-1.7B` at `70d244cc86ccca08cf5af4e1e306ecf908b1ad5e`, thinking mode). Task models run thinking off, temperature 0, `max_tokens` 1,500 on the batch-invariant server. The GEPA proposer is Intern-S1-mini (`internlm/Intern-S1-mini` at `0f25c8f60f4190a18dd6620c94bdccedbebc208d`). The weight files are pinned by SHA256 at the freeze (section 8).
- **Conditions per model and arm: three.** (1) **50:50**, one condition (the two objectives are one function at 50:50); (2) **80:20 with the accuracy objective**; (3) **80:20 with the balanced objective** (integer class weights 1:4). The 65:35 level and the opposite direction are not run (rule R6: 60 runs at 426 CNY and 6.2 days on the mid estimate, against 100 runs at 677 CNY and 9.8 days with 65:35).
- **Replicates, seeds and independence.** S = 5 replicates per condition (rule R1 returned S = 5, indicative). **2 models x 2 arms x 3 conditions x 5 replicates = 60 GEPA runs.** The replicate labels are 201 to 205. **Each run has two random streams, GEPA's and the proposer's, and each is determined by a pinned hash of model, arm, condition, replicate label and stream name.** GEPA's stream is seeded with `main_config_ext4.stream_seed(model, arm, condition, replicate, "gepa")`: the first 8 hexadecimal digits of the SHA256 of `ext4-main-stream|<model>|<arm>|<condition>|<replicate>|gepa`, reduced to a positive 31-bit integer, passed to the worker's `--seed`. The frozen worker has no separate proposer-seed input: **the proposer's per-request seed is the first study's `request_seed(item key, config id, call)`, where the item key contains the run's name (its tag, which is model, arm, condition and replicate) and the call number, so it is a pinned hash of the same four names and the call**; `stream_seed(..., "proposer")` is recorded in the grid table as the hash of the stream's name and is not an input of the worker. So no two runs share a random stream, the runs of different conditions are independent replicates by construction, and the analysis treats them so. The randomisation unit is the run. The two selections of one run (selected and re-selected) come from one pool and are paired.
- **Search sets.** 300 rows (150 training, 150 validation) drawn from the search partition only. **All five replicates of a condition share one fixed train and validation pair** (no new draw per replicate), and the two 80:20 conditions share the same pair. Within class, rows are sorted by SHA256 of `20261201|search|<label>|<key16>` and the first n are taken (80:20: 240 majority and 60 minority; 50:50: 150 and 150); the within-class prefixes are nested across ratios, **the 300-row sets themselves are not nested** and their overlap is reported. The halves are allocated by a deterministic routine (2.1a). **Search budget 6,000 metric calls per run.**
- **The re-selection condition.** For each of the 20 accuracy-objective runs at 80:20, a second candidate is chosen from the run's own pool (the candidates evaluated on the full validation half): **the highest balanced validation accuracy, ties to the lowest candidate index.** Balanced validation accuracy is computed **exactly**, as the rational (right_yes / n_yes + right_no / n_no) / 2 from integer counts (on the 30 + 120 validation half it ranks as 4 x right_yes + right_no; the pairs (3, 84) and (6, 72) tie at 0.4 and the lower index wins). The pool is sorted by index and asserted: non-empty, unique indices, every candidate with exactly the validation rows once and the same labels. If the choice equals the accuracy-selected candidate (same SHA256) no call is made and the run's contrast is 0. The rule is `reselect` of `reselection_ext4.py`, pinned; it reads validation records only, and is run on the finished pools before any replication call.
- **Evaluation.** Every selected harness (60) and every re-selected harness that differs from its selected one (up to 20) is called once on every natural test row and every natural replication row: 8,330 calls per harness on CREAK (6,799 + 1,531) and 2,696 on Manifold (2,101 + 595).
- **Baselines** (evaluated, not searched; same rows; per model and arm), each pinned before evaluation: AUTHORS-1500 (the seed: the empty harness); INSTR-1500 (the seed plus a hand-written general instruction; texts and hashes in `docs/icml_ext4/stage0/INSTRUCTION_TEXTS.json`, SHA256 `8677441e096c952de3f9643a8dc9c2fb978a89fd4834cf277c0885ca941c6479`); THINK-512; **THINK-LONG-2048** (thinking on, `max_tokens` 2,048, temperature 0); and, **on the replication partition only, THINK-LONG-2048 with the model card's sampling** (temperature 0.6 and top-p 0.95 for both models, top-k 20 and min-p 0 for Qwen3-1.7B, no penalties; the per-request seed is the first study's rule for its CARD arm in `runner.py`, imported and pinned; every request records its seed). **The constants need no call**: both constant labels (always yes, always no) are scored on every partition (accuracy equal to the label's share, balanced accuracy 0.5; the report emits both and the oracle constant for every partition), and at 50:50 the oracle constant is the label with the higher accuracy on the partition's rows (a tie goes to "no"). All baseline and constant comparisons are descriptive.
- **Reported for every harness and baseline:** parse rate (denominators in 2.2), accuracy, balanced accuracy, recall of each class and the share of the majority label.

### 1.2 Primary endpoints, families and levels (fixed in advance)

R_min and R_maj are the recalls on the natural test rows of the minority and the majority label; BA is their mean. All primary endpoints are on the test partition. Only the fixed direction exists. The interval and the verdict rule are in 3.2 and 3.3; the labels are in 3.3.

| Id | Hypothesis | Estimand (per model and arm) | Family and level |
|---|---|---|---|
| (a) | Under the accuracy objective, minority recall of the selected harness is lower at 80:20 than at 50:50 | C_a = R_min(50:50) minus R_min(80:20, accuracy objective), seed-means; the lower bound above 0 supports the claim | F1: 4 claims (2 models x 2 arms), 98.75% |
| (b) | At 80:20 the balanced objective gives higher balanced accuracy and higher minority recall than the accuracy objective | B1 = BA difference, B2 = R_min difference (balanced minus accuracy objective), seed-means; **both** lower bounds above 0 | F2: 8 endpoints (2 x 2 x 2), 99.375% |
| (c) | The tasks differ in the size of (a) | D = C_a(CREAK) minus C_a(Manifold) at 80:20, accuracy objective: **an exploratory estimate of the task difference**, with its interval; no verdict word, no claim of equality (no equivalence margin is defined) | Not a family |
| (d) | Within the same pools, selecting by balanced validation accuracy gives a **mean minority-recall gain on test, with balanced accuracy not lower by more than 5 points** | B_d2 = R_min(re-selected) minus R_min(accuracy-selected); B_d1 = BA(re-selected) minus BA(accuracy-selected); seed-means over the runs of the 80:20 accuracy condition; the seeds are paired. **Supported only if the lower bound of B_d2 exceeds 0 and the lower bound of B_d1 exceeds -0.05.** Majority recall is reported beside it | F4: 8 endpoints (2 x 2 x 2), 99.375% |

**The margin of (d).** The balanced-accuracy bound is a guard against a large loss in balanced accuracy, not a test that excludes every trade between the classes: a re-selection can raise minority recall and lower majority recall by a similar amount at an unchanged balanced accuracy, and the rule then supports (d). The margin 0.05 is H2's margin (the third study and `PROPOSAL.md`) on the same scale: on CREAK's test partition the classes are balanced (3,408 true, 3,391 false), so balanced accuracy there equals accuracy to within 0.001 and 5 points of balanced accuracy is 5 points of accuracy; on Manifold the scales differ (43:57) and the same margin is used. If excluding a reversed collapse were intended as a formal claim, it would need its own pre-specified absolute criterion; this study defines none, and reports majority recall beside (d) so that the trade can be read.

**Multiplicity.** Bonferroni within each family; the three families have separate levels and **no single familywise error rate is claimed across them**; counting eight endpoints in F2 and F4 while requiring both for a claim is conservative.

**Descriptive, with no verdict word and no family:** the re-selected harness against the balanced-search harness of the same model and arm (independent runs); every baseline comparison; harness minus constant; the cost of the fix (R_maj and accuracy under each objective); the replication partition; the strict-only scoring sensitivity; the flagged-versus-not-flagged overlap sensitivity; the percentile two-way bootstrap intervals. **Claims are not ordered**: (b) and (d) are reported whether or not (a) is supported.

### 1.3 What is known before the freeze

The pilot (12 GEPA runs on CREAK at 80:20, dev and search-partition rows only; results in `docs/icml_ext4/pilot_results_20261101/`):

- **R1:** the seed SD of minority recall is 0.098 (SmolLM3-3B) and 0.047 (Qwen3-1.7B) after subtracting the rows component; **S = 5, indicative**: no S up to 5 meets the margin 0.075 at the planning SD. **Every claim about the search is labelled indicative.**
- The selected harness was the seed in 0 of 12 runs. On the 1,699 pilot-evaluation rows the balanced objective minus the accuracy objective is +0.346 and +0.213 in minority recall, +0.120 and +0.041 in balanced accuracy and -0.106 and -0.132 in majority recall (SmolLM3-3B, Qwen3-1.7B).
- **R3.** The pilot's gate R3 (ii) failed as defined (4 of 723 minibatch decisions differ, 0.55%, below 1%). It is not redefined, and the dated decision permitting continuation is the user's approval of 2026-11-01. **In the main study R3 (ii) is descriptive: it is reported, and it is not a stop.** The checks that are stops are the integrity checks of 6.3 (score fields, weights, complete validation records, selection recomputation within an exact comparison). R3 (i) passed in all 12 pilot runs. The mean weighted score equals 1.6 x balanced accuracy only on a set with exactly 120 majority and 30 minority rows (weights 1:4); it is not a constant multiple of the balanced accuracy of an arbitrary three-row minibatch.
- **The pilot diagnosis** (pilot, descriptive, computed after the outputs existed): the selected candidates differ between the two objectives in all 6 pairs; re-selecting each plain pool by balanced validation accuracy would choose a candidate with higher validation minority recall in all 6; and the runs of one seed under the two objectives diverge after 8 to 55 proposals through gepa 0.1.4's ordering of dominated programs, which depends on the aggregate validation score. This is evidence about parent choice and final selection. **It does not isolate a causal fraction of the held-out recall gap that is due to final selection**, and the draft does not claim one. The proposer's input carries no score and no weight field (all 1,487 pilot requests checked); the correctness feedback and the answer can reveal the gold label by inference, and that is the same in every condition.
- **R4:** the THINK-LONG cap is 2,048. **R6:** step 2 at S = 5: 60 runs, 426 CNY (low 202, high 1,170), 6.2 days (mid), and the re-selection adds about 10 CNY and 0.14 days.
- SmolLM3-3B's seed evaluation was repeated on a second card with identical outputs.

## 2. Fixed elements

### 2.1 Sources, partitions and counts

Candidates, filters, grouping, partitions and the lexical overlap check are those of `PROPOSAL.md` sections 3, 4 and 7, taken by reference with their pinned manifests and partition files (section 8). Groups are built from text only (K = 3, a union-find over template, rare entity phrase and rare word 5-gram; CREAK adds entity and page links; a component larger than 2% of the pool is rebuilt with the strict links); u(g) is the first 16 hex digits of SHA256 of `20261130|ext4|<group id>` divided by 2^64.

| | Pool | dev | search | replication | test |
|---|---|---|---|---|---|
| CREAK (true / false) | 11,543 | 554 | 2,659 | 1,531 (764 / 767) | 6,799 (3,408 / 3,391) |
| Manifold (YES / NO) | 4,120 | 225 | 1,199 | 595 (244 / 351) | 2,101 (893 / 1,208) |

Design-effect bounds of the test partitions: CREAK 27.51, Manifold 3.46. Dev rows serve the pilot and the THINK-LONG calibration only. Manifold's conditions (written permission of 2026-10-29) bind: non-commercial use, identify no user, publish nothing that reveals personal information, no redistribution of question text, aggregate results only.

**Interpretation limits that travel with every result.** Arm B is retrospective answering of resolved question text; the text was fetched after resolution without an observable revision history and may have been edited after the outcome, so the text may carry outcome clues; it is not a live forecasting evaluation. Arm A's labels are mostly unchecked train-origin labels (10,172 of 11,543 pool rows) mixed with filtered dev-origin labels, and the claims may be in the models' pretraining; shared exposure across conditions does not guarantee an equal effect on responses to different harnesses, so condition contrasts are not assumed to cancel it. The tasks also differ in information, class balance, difficulty and group structure, so (c) cannot identify a general knowledge-versus-forecasting interaction. The overlap sensitivity of 3.4 is retained; a row it does not flag is not shown to be free of semantic overlap.

### 2.1a The halves, deterministically

The train and validation halves of a condition are allocated by the routine of the pilot builder (`creak_grouping.halves`, and its Manifold counterpart in the main items builder): groups are taken in the order of SHA256 `20261201|half|<group>` and a group goes to the validation half if no class count of that half would exceed floor(n_class / 2); the validation half takes floor(class count / 2) of each class (80:20: 120 and 30). The routine, its inputs and the resulting **class-labelled hashed key lists of each condition's train and validation half are pinned and listed in section 8**. If the exact targets cannot be met, the builder stops and the user decides **before the freeze**; no row is swapped by hand and none after any search has begun. The builder asserts: no group crosses halves; both 80:20 conditions use identical halves; every replicate of a condition uses the same lists; no pilot-evaluation row is drawable by any condition. It reports the within-class nesting and the overlap of the 50:50 and 80:20 sets.

### 2.2 Prompts, scorers, formats, denominators

Task templates: `{claim}` then "Answer with True or False." (CREAK) and `{question}` then "Answer with Yes or No." (Manifold); the harness interface of the third study (system prompt at most 3,800 characters, instruction at most 3,000); the copy rule; the seed is the empty harness. The proposer sees correctness feedback ("Correct.", "Incorrect.", their cut-off variants and two unreadable-answer sentences) and the harness texts and the rows' inputs and outputs, with no explicit gold-label, score or weight field.

**Scoring.** **The primary scoring is the full pinned scoring3 rule** (`scripts/icml_ext3/scoring3.py`, extension 3's 2.4): the strict layer for every call and the extended layer for a call that stopped; `true` and `false` are mapped to `yes` and `no` before any conflict check; the rule is applied to the visible answer after any reasoning. **Strict-only scoring** (`strict_only=True`) is a descriptive sensitivity, reported beside the primary. **Denominators:** every row of a class is in that class's denominator whatever the answer; an unparsed answer and a conflict are wrong and are never dropped; a truncated call (`finish_reason` length) is read by the strict layer only and is wrong if that finds no label; the status of a row is exactly one of label, conflict and unparsed (a conflict is a conflict even if the call was truncated), truncation is a separate flag, so the three status shares sum to 1 and the truncated share overlaps them; the majority-share denominator is all rows of the partition. **A missing response, an over-context request or any other technical failure is not a row**: the run stops and re-sends the identical request (7.1); a model's unparsed answer is a row. The scorer and its tests are pinned in section 8.

### 2.3 Serving, gates, hardware

The frozen study's serving command (ext3 2.2) with `--max-model-len` 8,192 for the task model and 16,384 for the proposer; one batch-invariant server at a time and two in GEPA's co-residence; client concurrency 32. Thinking is off for the task models.

**Gate (b), the thinking-switch check (the third study's addendum A10, archived in `docs/icml_ext4/ext3_A10_gate_b.md`; the user's decision of 2026-11-01).** A thinking-off call that returns reasoning content is **recorded and does not stop the run** in the GEPA searches and in the evaluations of the selected harnesses, the re-selected harnesses and the baselines: the call is scored as it stands, each evaluation's trips are a field of its per-row file, the searches' counts come from `gepa_runner_ext4.py gate-b` on each run's task folder (a count that cannot be made stops the chain), and the report lists the counts per search and per evaluation. **It stops the chain** in the seed checks (G0, the seed-identity check) and in the determinism rechecks, where the model entry is used as it is; **a gate (b) failure that a recheck retains (the `gate_b_failed` event in its run log, or a thinking-off response that was not clean) blocks every resume, finalization, comparison and ordinary report of that run, because the response is written before the stop is raised and an ordinary resume would skip it; the continuation is a recorded deviation** (7). **A G0 stop (a gate (b) failure in G0, or a G0 comparison that did not pass) is not undone by the restart word (G2):** the stage's restart path (`RESTART_RECOVER=1`, the user's word) archives the folders of a technical stop only; where the G0 folders of a run retain a scientific failure, the restart needs a recorded `g0_continuation` deviation about that run (`DEVIATION_ID`) as well, and the analysis scans the G0 folders, the kept-aside ones included, and refuses to report unless that event exists; the report is then descriptive only (7). G0 runs before every search.

**Hardware reference.** The main study's reference is a dedicated file, `docs/icml_ext4/MAIN_HARDWARE_REFERENCE.json` (container, GPU model, GPU UUID, driver version, vLLM and library versions), **written once at the main study's first start (a value generated after the freeze) and committed before the first replication call**; it replaces every historical pilot log line as the reference. The instance is `autodl-container-65e248aa05-3485db13`, GPU `GPU-dd150776-8c6b-d444-5b43-c9a1f6c175a1`, driver 595.71.05.

**Policy (fail-stop; the user's decision of 2026-11-01).** Before the first replication call a change of card or driver is allowed once, with the reference rewritten and committed before the call. **From the first replication call to the end of the test partition, any change of GPU UUID or driver stops the chain and the user decides; there is no exception for a recheck that comes out identical.** The replication and test stages refuse to start unless the card and driver equal the reference, the checkpoint refuses a second (UUID, driver) pair, and the completion checks the driver record through the end of the study. Any continuation after a change is a reported deviation. A console shutdown during a budget pause is a change of this kind.

### 2.4 Guards and the budget stop

- **The shutdown guard** (`guard_autoshutdown_ext4.sh` with `guard_main_study_ext4.env`, profile main). After a success it waits 300 s and shuts the instance down; after a failure it writes `FAILED_STATE`, waits 3,600 s and shuts the instance down; after an unanswered budget pause of 12 hours it waits 60 s. The guard refuses to start with other waits. Liveness is the chain's `flock` on `state/chain.lock`; command lines are never read to judge the chain. **Launch order (R8): the guard first, then the chain.** The guard writes the one **active-guard record** `state/active_guard.json` (its pid, directory, configuration SHA256, chain-lock path, log epoch, effective waits) and a first heartbeat, and refuses to start (exit 4) beside a live, uncancelled guard. The chain (`seg4m_all.sh`, through `guard_ready_ext4.sh`) refuses to start unless the record names a live guard that is not cancelled, failed or triggered, with the pinned configuration SHA256 (`MAIN_GUARD_CONFIG_SHA256`, logged at the freeze), profile main, lock liveness, the waits 300, 3,600 and 60 s, this chain's lock path, a log epoch that covers this chain's log and a fresh heartbeat; a historical guard log proves nothing. A guard whose chain is not started within 1,800 s counts it as a failure. **Success means the whole study's GPU work is finished and the instance-side manifests are written**: 60 selection records; the harness list; **exactly the evaluations the locked harness list implies, 100 - k replication and 96 - k test evaluations for k duplicate re-selections, k = 0 to 20 (a re-selection equal to its selection gets no call; `expected_runs_ext4.py` gives the identities to the guard, the completion writer and the checkpoint), each with its manifest and no other folder**; the checkpoint; the 12 determinism rechecks, each with its manifest **and its comparison record**; the analysis report. The guard then waits 300 s and shuts the instance down. **There is no wait for the copy-back** (the user's decision of 2026-11-01). Replication completion alone is never a success. **Cancellation and recovery (frozen):** cancel the failing guard (`CANCEL_SHUTDOWN` in its directory; it ends without a shutdown when its wait is over), fix, start a **new** guard in a **new** directory (it replaces the cancelled guard's record; `GUARD_LOGS_SINCE` after the failure), then restart the chain; a cancel file in the old directory never cancels the new guard. Nobody runs the shutdown command except the guard.
- **The budget stop.** At every run boundary of every stage (each GEPA run, each evaluation, each recheck run) the chain calls the budget gate. When the estimated cumulative spend reaches 700 CNY the chain pauses and the coordinating session tells the user; **it continues only on the user's word** (a new ceiling in CNY, written to `BUDGET_CONTINUE`). The estimate uses the immutable start stamp `state/main_study_since` and accumulates across restarts; it is 2.88 CNY per billed hour times the larger of 1.5 x the servers' working time and the instance's logged time on. **The logged uptime is a lower bound** (start-up before the first log line and an unlogged failure wait are omitted). **The reconciliation with the AutoDL console is a persisted, non-decreasing accrued-spend adjustment** (the user's word in `BUDGET_ADJUST`, kept in `state/budget_adjustment_cny`; a lower number is refused): the spend compared with the ceiling is the logged estimate plus the adjustment, it survives restarts, and it never reduces accrued spend. Raising the ceiling is not raising the spend: the two are separate decisions. **The pause (R10):** in the GEPA stage the gate is called when the run's servers are stopped; in the evaluation and recheck stages the model's task server stays up, idle, during a pause. The instance stays on and billed for at most 12 hours; **the 12-hour clock is cleared only when the gate actually resumes**, so a ceiling too low to continue does not restart it. While paused the guard shows a paused state (the chain is alive: its lock is held) and an unanswered pause ends after 12 hours with a guard shutdown. **Approving a new ceiling or an adjustment is separate from permission to change any scientific rule.**

## 3. Hypotheses, statistics and analyses

### 3.1 The contrasts

(a), (b) and (c) are differences of two conditions' seed-means; the runs of different conditions are independent by construction (1.1). (d) compares two selections of the same runs: the unit is the seed-level difference.

### 3.2 The verdict interval

For a contrast of two independent conditions A and B, the estimate is the difference of the seed-means of a seed-level quantity (R_min, R_maj or BA of each harness on the whole partition). Its variance is **V = s_A^2 / S_A + s_B^2 / S_B + V_rows**, where each condition's own sample seed variance is used (n - 1 denominator, **no pooling across conditions**) and V_rows is the variance of the contrast over resamples of the partition's groups with the harnesses fixed (the group bootstrap, B = 50,000, in chunks; a resample without a row of a class has no recall of it and is dropped and counted, `undefined_bootstrap_draws`). The degrees of freedom are those of the seed part alone (Welch-Satterthwaite on s_A^2 / S_A and s_B^2 / S_B; the rows component has none of its own, which was adopted after the calibration of 3.5 found the alternative anticonservative). The interval is the estimate plus and minus t(1 - tail, df) x sqrt(V), with tail = 0.025 / m, m = 4 for F1 and 8 for F2 and F4: two-sided 98.75% and 99.375%. For (d) the same holds with the seed-level differences as one sample (V = s_d^2 / S + V_rows, df = S - 1). **The floor (the user's decision of 2026-11-01):** each condition's sample seed SD (for (d), the SD of the seed differences) is floored at 0.02, two points of the scale of the estimate, before it enters V and the degrees of freedom, so that equal seed values or a chance small spread cannot give a vanishing seed part or infinite degrees of freedom. **The reported interval is the wider of the floored and the unfloored interval** (the user's decision of 2026-11-01 on R11: the floor raises the seed variance but can also raise the degrees of freedom, so the floored interval is not always the wider one; Codex's example, A = 0.73, 0.75, 0.77, B = 0.50 three times and V_rows = 0.001 at the F2 tail, has half-widths 0.424 unfloored and 0.187 floored): the interval with the larger half-width, centred on the same estimate, is the one the labels use, and both are reported (`floored`, `unfloored`, `used`), for the cross-task contrast too. **A complete study only (the user's decision of 2026-11-01):** every condition of every cell has all S = 5 runs (7.1); there is no unequal-S branch and no label for an incomplete study. **The rows component is partly counted twice** (each harness's seed-level estimate carries its own row noise, already in the sample seed variance, and V_rows adds the same part again; accepted by the user, with no correction): this inflates the variance. **It is a variance-inflating choice within this procedure, not a coverage guarantee and not a monotone widening**: the calibration of 3.5 measures what the whole procedure does at its simulated endpoint tails, and it is not calibrated at the cells listed there. **The percentile two-way bootstrap** (groups and seeds resampled, seed deviations scaled by sqrt(S / (S - 1))) is a descriptive companion, as are the rows-only intervals. **The procedure is approximate under the stated assumptions and carries no guaranteed familywise error rate.**

### 3.3 Verdict rules and labels

A bound is compared with its threshold T (0 for a superiority bound, -0.05 for (d)'s balanced-accuracy guard): **"above" iff lower > T, strictly** (equality is not above). A claim is **"supported" iff every component is above, and "not supported" otherwise** (one label whenever the conjunction fails); the components' bounds are always reported. Each component also carries an annotation: "below" (upper < T), "crosses" (lower <= T <= upper) or "above". **There is no other label unless a deviation is recorded** (the user's decision of 2026-11-01 on R3 and F7): the analysis runs only on a complete study and refuses to report anything else (7.1); family sizes stay fixed. **Every claim about the search carries the status "indicative"**, including (d) and its guard; **on any recorded deviation (7) every claim is labelled "descriptive only (deviation <event>)" instead of a verdict word**; descriptive downgrades (a determinism-recheck mismatch of the claim's task model, 7.2) are listed beside it and never turn "not supported" into "supported". "Both models show it" needs both models' labels. The weaker-powered model's endpoints may end not supported and are then reported so. (c) has no label.

### 3.4 Descriptive analyses

Everything in 1.2's last paragraph, in the report: both constant labels and the **oracle constant** (the label with the higher accuracy on the partition's rows, a tie to the majority label) with harness minus each constant; per evaluation the **explicit parse shares of both scorings** (the share of all rows with a label found, the unparsed and conflict shares, the truncated share, each with its denominator named), the **completion-token summary** (mean, median, 95th percentile, maximum; the THINK-LONG token use among them) and the **low-parse flag** (a parse rate below 0.5 on a selected harness is reported and flagged); the gate (b) counts per search and per evaluation (2.3); and the **flagged-versus-not-flagged overlap sensitivity** (each harness's results on test rows with and without a mid-frequency 5-gram shared with a search row), prespecified for every source whether or not the 10% trigger fires. **The predetermined overlap artifact is a required input of the analysis** (verified against its pinned hash, as is the groups file); it is produced by `overlap_flags_ext4.py` under `docs/icml_ext4/OVERLAP_ARTIFACT_SPEC.md` (a test row is flagged iff it shares a mid-frequency word 5-gram, document frequency 4 to 20 over the arm's pool, with a search row), run once before the freeze with the text read in memory only and nothing but hashed keys, kind names and counts written, logged first, its files and hash inputs of the freeze package; a non-zero rare-phrase check stops it and the user decides; the report always gives both subsets' sizes and class counts; a subset with no rows or without both classes is "not estimable" and the primary results are unaffected; a bootstrap resample without a class has no recall and is dropped and counted. The strict-only scoring sensitivity carries its own parse shares.

### 3.5 Calibration and power (before the freeze; approximate under stated assumptions)

**Calibration** (`calibration_ext4.py`, `docs/icml_ext4/calibration_20261101/CALIBRATION.md`; 200,000 simulated experiments per cell; **S = 5 only, the size of a complete study**; at the actual family tails, at the null boundaries of the superiority bound (true contrast 0) and the non-inferiority bound (true contrast -0.05); **with the interval the analysis reports, the wider of the floored and the unfloored one**): with normal seed effects (SD 0.03 to 0.10) and with heavy-tailed effects, and for the two-point, three-point and bimodal laws in the unpaired designs (F1, F2), the false-support rate of every endpoint is at or below the nominal tail (40 cells). **Two cells are above it: the bimodal seed law for (d)'s paired form, at both of its boundaries (0.0265 and 0.0266 against the nominal 0.003125, about 8.5 times).** A seed distribution with two modes far apart and a spread near or above the floor is the case the procedure cannot handle at S = 5 for the paired design; the draft does not claim otherwise. The earlier grid with S = 5, 4 and 3 and the floor alone is kept as `CALIBRATION_FLOORED_ONLY.md` (8 of 120 cells above the nominal tail, the others at S = 3 and 4, which a complete study does not have), the grid with no floor as `CALIBRATION_UNFLOORED.md` (16 of 120), and the first run, which counted the rows component as known in the degrees of freedom and was anticonservative at S = 3 and 4 for (d) (up to 4.5 times the nominal tail), as `CALIBRATION_FIRST_RUN_df_with_rows.md`; the seed-part degrees of freedom were adopted for that reason. **What the simulation covers, and what it does not (R11):** equal numbers of runs on both sides and the same seed law and spread for both independent conditions; each endpoint's lower-tail error one at a time at its own tail, not the joint error of a family; the rows variance as a chi-square draw with G - 1 degrees of freedom (G = 1,197 groups) and not the real group bootstrap on the real group sizes. **It does not calibrate, and no calibration is claimed for,** unequal seed variances or laws in the two conditions, the real group structures of the partitions, or the joint errors of the families; in those cases the verdicts are indicative like all claims of this study and carry no stated error rate. Unequal S and completion-dependent losses cannot occur in a complete study (7.1). The simulated world is an explicit model (independent per-harness row noise, a seed-effect law, the rows component given its bootstrap noise); a real seed distribution is unknown.

**Power** (`power_driver_ext4.py`, `docs/icml_ext4/calibration_20261101/POWER_DRIVER.md` and `.json`): obtained by running the analysis driver's own verdict function (`main_analysis_ext4.verdict_block`, so with the wider-of-two interval) on synthetic experiments (6,000 rows in 1,200 groups, 40% minority, group effects shared by all harnesses), with the degrees of freedom of the pair of conditions only, **marginal power reported apart from joint power**, with Wilson intervals; 400 experiments per cell, B = 100; the JSON records the RNG seed, the floor, the interval rule, the bootstrap B, the library versions and the SHA256 of the code. The earlier t-model tables of `POWER_F2_F4.md` and `POWER_F2_F4_NI.md` are **planning approximations of a different interval** and are superseded for every statement in this file. **What the generator is (R12):** probabilities are clipped to [0.01, 0.99] after the seed effects and the shared group effect are added, so **the achieved quantities differ from the inputs and are reported**: about 10 to 13% of rows are clipped; at the pilot's SmolLM3-3B effects the achieved minority-recall contrast is +0.32 (input +0.346) and the achieved seed SDs of the two objectives' minority recall are 0.11 and 0.06 (inputs 0.111 and 0.084); at the pilot's Qwen3-1.7B effects +0.21 (input +0.213) and 0.04 and 0.05 (inputs 0.042 and 0.053). **The measured design effect of a harness's class recall is about 1.15 (minority) and 1.27 (majority), not the "near 3.6" that earlier text said: the generator's group effect (SD 0.14, five rows per group) does not produce it.** The design-effect bounds of the real partitions (27.5 for CREAK and 3.46 for Manifold) are upper bounds and not the real values: the real design effect of a harness's recall, and of a paired contrast, depends on within-group error correlations and cancellations and is not measured here. **The generator is therefore not calibrated to the real group structures, the power below may be optimistic or pessimistic about the row uncertainty (the generator's rows variance is about 3e-5 on a contrast), and it does not establish the power of the real study**; the draft does not adjust the generator. For (d) the stated seed SD is the SD **added to the minority-recall difference**; the majority-recall difference gets a quarter of it, so the balanced-accuracy difference carries about 0.515 of it (the achieved SDs of the seed differences are reported in the table). The results are **power under this clipped generator**, an approximate planning figure, not the power of the real CREAK or Manifold study (Manifold has no pilot and a smaller test partition, so its power is lower).

**Results at S = 5** (the production size; S = 3 and 4 were not rerun: a complete study has 5 runs per condition and fewer would be lower). F2 at the pilot's effects and seed SDs: SmolLM3-3B has marginal power 0.48 for B1 (balanced accuracy) and 0.81 for B2 (recall), joint 0.48; Qwen3-1.7B has 0.32 and 0.98, joint 0.32. At the planning seed SD (1.56 times the pilot's) the joint powers are 0.20 and 0.11, at half the pilot's effects 0.11 and 0.03, and at both 0.04 and 0.01. F4 with a seed SD added to the minority-recall difference of 0.05 (achieved SDs of the seed differences 0.047 for minority recall and 0.025 for balanced accuracy): the joint power is 0.49 (recall gain 0.15, balanced accuracy unchanged), 0.48 (0.20, unchanged) and 0.98 (0.275 with balanced accuracy +0.053); at 0.10 it is 0.12, 0.12 and 0.58; at 0.137 (the pilot's validation-scale spread) it is 0.06, 0.05 and 0.35. The balanced-accuracy bound is the binding one in most cells. **Read plainly: F2's joint claim is supported with about even odds at best (SmolLM3-3B) and is unlikely for Qwen3-1.7B, whose recall endpoint alone is well powered; and (d) is well powered only if the seed spread of the paired differences is about 0.05 or less and the gain is large with balanced accuracy up. The study may end with several claims not supported, and says so.** The earlier t-model figures (0.88 and 0.59 for the balanced-accuracy endpoints) came from a different interval with borrowed degrees of freedom and are withdrawn.

### 3.6 Numerical contract

Verdict intervals use `verdict_ext4.welch_interval` and `paired_interval` (pinned; each returns the wider of the floored and the unfloored interval), with the quantile of `scipy.stats.t` (normal when the degrees of freedom are infinite, which only the unfloored interval can have). The group bootstrap uses `numpy.random.default_rng` (PCG64) seeded by the **cell seed**: (4242 + int(first 8 hex digits of SHA256 of `<partition>|<model>|<arm>`)) mod 2^32; rows are in the sorted order of their hashed keys; groups are indexed in sorted order; resampling draws multinomial group counts in chunks sized by group count. Descriptive percentile intervals use NumPy's default linear-interpolation quantile. The unpaired routine is `main_analysis_ext4.two_way` and the paired one is `reselection_ext4.paired_two_way` (both pinned, with every shared dependency listed in section 8 together with the numerical environment of section 8: NumPy 2.2.6 and SciPy 1.15.3, Python 3.12.3, in the instance's analysis environment `venv-analysis`, installed by SHA256, `ANALYSIS_ENV.md`). The cross-task estimate D is built from the two arms' Welch estimates (the estimates subtract, the variances add, Satterthwaite degrees of freedom; the arms use different rows and independent runs) at the unadjusted 95% level, as the wider of the difference of the floored intervals and the difference of the unfloored ones, both reported.

## 4. Statistics

Section 3 (replacing extension 3's section 4). The analysis modules are `verdict_ext4`, `main_analysis_ext4`, `reselection_ext4`, `main_harness_list_ext4`, `main_rows_ext4`, `checkpoint_ext4` and `main_config_ext4`, all pinned in section 8 with their tests.

## 5. Data use

Replication and test rows are called only under this file after the freeze, in the order of 6.3. **Opening, rendering and reading are defined as follows. Before the freeze** only these operations touch replication or test rows: counting rows per class and group, computing hashed keys, partition and group hashes, and class counts, from the text-free partition files (the determinism recheck lists are built from those files alone, 7.2); **no sealed row is rendered, exported, retained as a render, read by a person or shown to any AI session** before the freeze, and the items builder writes the replication and test item files only at the declared post-freeze stage (`sealed`). **One exception is authorized and bounded (the user's decision of 2026-11-01 on R1, as in stage 0): the builder's search stage parses the raw question store in memory ONLY TO SELECT the search rows.** The rows to keep are drawn from the text-free partition file first; the raw store is then read with an **allowlist** (a required argument of every reader) holding exactly those keys; every other record, sealed rows included, is parsed in memory to compute its hashed key and discarded at once: **nothing from a sealed row is printed, written to a file or retained**, no reader returns a row that was not asked for, and the tests check the access boundary (the allowlist passed, nothing returned beyond it, no sealed text in any output) and not only the output partition. **A second bounded exception, of the same kind (the user's decision of 2026-11-01): the overlap artifact's generator (`overlap_flags_ext4.py`) reads the text of the whole pool, test rows included, in memory, through the same allowlist readers, to compute the lexical overlap of the test rows with the search rows; it writes only hashed keys, kind names and counts, prints and retains no text, is logged first, and is run once BEFORE the freeze.** Rendering of the replication and test rows happens at the post-freeze stage, for the render-hash lists, and any sample of them that is read is read under 6.2. The design-writing session has no access to sealed text or outcomes. An exception is logged before it occurs together with its consequence. A call on a row outside the lists stops the run. The test partition is called only after the replication stage is complete and the checkpoint record's SHA256 is logged and committed. Nothing about the test partition is analysed before the checkpoint.

## 6. Run plan

### 6.1 Before the freeze (done or to do; no replication or test call)

Done: stage 0, the pilot and its analyses, the proposal and its approval, the analysis driver, the verdict module, the calibration and power studies, the harness list, the checkpoint format, the guard and the budget gate. Written, tested and pinned after the reviews (Appendix B): the main items builder (search stage only before the freeze), the pre-freeze samples tool, the main runner and stage scripts, the recheck lists, the freeze package tool. To do before the freeze: the builder's search stage and the samples export on the real files (each logged first), the reading, the recheck lists' build from the text-free partition files, the predetermined overlap artifact (generator, specification and tests are written; the run on real files waits for the user's word and is logged first), and the section 8 values.

### 6.2 The reading before the calls

**Before the freeze, visible and AI-assisted samples come only from the main search rows**: the first 13 rows of each arm's 300-row 80:20 search set in the order of SHA256 `20261201|sample|<arm>|<key16>`, rendered with the seed harness and then with each model's chat template, read by the coordinating Claude Code session alone, logged before the reading as in the pilot (the user does not read them; the user's decision of 2026-11-01); the written confirmation states who read what. No replication or test row is read. A reading of replication or test samples, if the user decides on one, takes place at the post-freeze stage of section 5, is logged before it occurs, and its confirmation states who read what.

### 6.3 After the freeze (the order of the study)

1. **Setup and gates on the main card:** the instance check, the hardware reference (2.3), the pins verified, the guard armed with the pinned configuration, G0 and gate (b) checks.
2. **The 60 GEPA runs**, in the order of the run grid (replicates outer, so that a stop leaves complete replicates), the budget gate at every run boundary, **the integrity checks of each run** (per-row score fields and weights present and consistent with the objective; validation records complete for every pool candidate; the selection record recomputed from the pool and equal to the worker's choice; an exact comparison, no tolerance), each run's selection record and gate (b) count written, the copy-back staged (`copy_back_compressed_ext4.py`, `--logged-entry N`; the user plugs in E:). A failed integrity check stops the chain (R3 (ii) does not).
3. **Selection and re-selection**: the 60 selection records, the harness list (`main_harness_list_ext4.py build`; its SHA256 logged and committed before any replication call).
4. **The replication partition**: every harness that gets a call and every baseline.
5. **The checkpoint** (`checkpoint_ext4.py build`): its record's SHA256 is logged and committed before the first test call. **The harness hash lock:** the analysis refuses a harness list whose SHA256 is not the one the checkpoint records, and the re-selected harnesses are in that list.
6. **The test partition** (`checkpoint_ext4.py verify` first), then **7. the rechecks** (7.2), then **8. the analysis** with the pinned driver; the guard's success is the end of the GPU work, with no wait for the copy-back (2.4).

### 6.4 Calls, time and cost

Metric calls 60 x 6,100 = 366,000; proposer calls 4,620 to 9,960; evaluation calls up to 441,040 (40 CREAK harnesses x 8,330 + 40 Manifold harnesses x 2,696, counting 20 re-selected ones); **baseline calls 92,460**: 88,208 for the four called baselines on both partitions plus **4,252** for the replication-only sampling run (2 models x (1,531 + 595)); **recheck calls** 4,800 (determinism: 3 configurations x 400 rows x 4 cells; there is no hardware recheck); G0 and seed-identity gate calls are inside each run's allowance. **Budget:** R6's mid estimate is 426 CNY and 6.2 days for the 60 runs, about 436 to 441 CNY and 6.3 days with the re-selection, before the added baseline and recheck calls (about 0.7 billed hours at the measured throughput, under 3 CNY); R6's limits hold on the mid estimate only; the budget stop is at 700 CNY (2.4); the evaluation calls are those of the locked list (a duplicate re-selection removes its calls).

## 7. Stopping, deviation and repair rules

The inherited rules (0.2) and in particular: a difference in G0, gate (b), the render check or a hash stops the run before it starts; an out-of-memory event stops it and the user decides; a deviation is recorded in `PREREG_ICML_EXT4_ADDENDA.md`, append-only; **a repair that changes request bytes, parsing, scoring or call order needs a new namespace**. The tasks, models, conditions, S, replicates, the stream-seed rule, the re-selection rule, the endpoints, the intervals and the labels of this file do not change after the freeze. No substitute condition or model is added after results are seen. **A stop is a stop (the user's decisions of 2026-11-01 on R3, R6 and R7):** where an unusual situation would need its own executable branch, the chain stops, the event is logged and the user decides; there is no automated reduced-S, missing-evaluation or hardware-continuation route, and any continuation after a scientific stop is a recorded deviation. **Two kinds of event follow a stop, and only one changes the inference (the user's rule of 2026-11-01).** *Prespecified technical recoveries* keep ordinary inference, because they change no request and no answer: an identical resend after a transport error; the one identical out-of-memory retry; finalization from retained responses; resuming an evaluation with identical requests after an infrastructure stop (7.1). *Everything else that follows a stop, done on the user's word, is a deviation*: any change of share, request, row, rule, card or driver, and any continuation after a scientific stop (a gate (b) trip in a seed check, in G0 or in a determinism recheck). A deviation is written, before the continuation, to `deviations.jsonl` by `deviation_ext4.py` (append-only; each line carries the SHA256 of the line before it, so an interior line that was changed, removed or inserted is refused on reading; **not detected** are the removal of trailing events, the alteration of the last line and the loss of the whole file, and no head or count is kept elsewhere, by the user's decision: a deviation is the user's own decision and is also recorded in the exposure log (G8)); the runner and the comparison refuse a continuation of a retained gate (b) failure unless a `gate_b_continuation` event **about that run** exists (`--deviation-id`; the comparison record names the event and the analysis checks the named event against the run, so an unrelated event does not authorise it, G4); the same holds for a G0 stop (`g0_continuation`, 2.3); **an existing analysis report is reused only if it carries the current deviation record: after a later event the stage refuses it, keeps it, and the next report is written under a fresh name (G5);** and **the analysis, on reading any event, labels every result descriptive only (no verdict word, the components' bounds still reported) and names the event** (3.3).

### 7.1 The attempt and inclusion policy

- **A complete study is required.** All 60 searches and every scheduled evaluation (the evaluations the locked harness list implies: 100 - k replication and 96 - k test evaluations for k duplicate re-selections, 2.4) are required. The analysis runs only on a complete study and refuses anything else; the sequence has no S < 3, reduced-S or missing-run branch.
- **Attempts.** A completed run's selection record is immutable. A run that fails for a technical reason (a stop, an out-of-memory event, an instance loss) is **rerun from scratch with identical inputs and the identical derived seed streams**; **an out-of-memory failure gets exactly one identical retry and then the chain stops (there is no share ladder in the main-study path: a different share is a deviation)**; every attempt is retained (`failed_attempts/`), and **the first attempt that completes is the run** (the pilot's first-complete-attempt workflow, now the main rule). A pool of an incomplete attempt is never used: there is no selection from a provisional pool. An evaluation that fails technically is **re-sent with the identical requests** (`--resume`, on the user's word; one of the prespecified technical recoveries of 7, which keep ordinary inference); a run whose log is complete is never called again (its manifest is checked against the files it covers before it is reused; a mismatch stops the chain for human repair and no manifest is regenerated; the stage that skips a complete evaluation checks it, and the analysis checks every evaluation it reads, replication and test alike, before its rows are consumed, G3) (its per-row file and manifest are verified and reused, or finished from the retained responses if the process died between them).
- **Missing and failed rows.** A missing response, an over-context request or another technical failure is never a row and never a discretionary exclusion: the identical request is re-sent. A model's unparsed answer is a wrong row (2.2).
- **If a run or an evaluation cannot be completed** (after the identical rerun or re-send), **the chain stops and the user decides.** The decision is recorded in the addenda, **without looking at any replication or test result** where none exists yet; any analysis of an incomplete study is a recorded deviation, written for that occasion, descriptive only, with no verdict word.
- **Authority.** Only the user can authorise operational recovery. **Continuation, endpoint inclusion and the choice among attempts are never decided from an observed effect.**

### 7.2 The determinism recheck

For each arm and model, the **400 test rows with the smallest SHA256 of `20261201|det|<arm>|<key16>`** (the lists are **built before the freeze from the text-free partition files** by `recheck_lists_ext4.py build`, written once, and pinned in section 8 by the SHA256 of `recheck_lists_manifest.json`; every use checks the list's hash) are run **in descending key order** with AUTHORS-1500, THINK-512 and the selected harness of replicate 201 of the 80:20 accuracy condition (12 recheck runs), after the test stage, into a folder of their own (never over the grid), and compared with the grid's outputs on the same rows **token for token, finish reasons included**. Equality means identical token ids and finish reasons on every row. **Three outcomes (the user's decision of 2026-11-01 on R7):** *equal*; *a valid mismatch*, which is recorded in a comparison record and the chain goes on: the report shows a banner and **every claim of the affected task model** (both arms) carries the descriptive downgrade "nondeterminism observed", labels are not changed and none is turned from "not supported" into "supported", and the rerun never replaces the grid's outputs; and *inability to compare* (a missing or malformed input, an existing output, a missing log or manifest), which **stops the chain for repair** and is never counted as a recheck. The analysis requires all 12 comparison records and verifies each against the runs' manifests and the pinned list; a missing or unverifiable record stops it. A restart verifies (the run's manifest against its files, the comparison record, the list's hash) and reuses a complete recheck and its record, and resumes an incomplete run only on the user's word; the analysis also verifies each list against the frozen list manifest's hash. A recheck that retains a gate (b) failure is not resumed, finalized or compared on the ordinary path (2.3). **There is no hardware-change recheck:** a change of card or driver stops the chain (2.3).

## 8. Values of the freeze (filled at the freeze)

Known now (hashes of committed files):

- **Models:** revisions in 1.1; weight-file SHA256 values in `docs/icml_ext4/WEIGHT_FILES.sha256` (SHA256 `906a0733ef2d93c59fd635db3111aac2b18627054c854dc308c8a48aa9f2fcca`; 2, 2 and 4 shards and the three index files, from the verified record of the third study's instance, `models_ext3.hashes.json`, cross-checked against the first study's hash records and `ext3_config.py`: every shard hash equals).
- **Pins:** `docs/icml_ext4/EXT4_FILES.sha256` with every amendment up to the freeze, checked by `scripts/icml_ext4/check_ext4_files.py`; **the freeze package** is the manifest `docs/icml_ext4/FREEZE_PACKAGE_MANIFEST.sha256`, written at the freeze by `freeze_package_ext4.py write`, which lists every binding file with its SHA256: the **import closure** of the main study's entry modules (so the worker's and the proposer's request construction, the scorer `scoring3`, the first study's runner and the pilot's readers and builders are in it), every instance script with its test, the tests of the closure's modules, the incorporated specifications and addenda (the third and first studies' preregistrations, the archived gate (b) rule `ext3_A10_gate_b.md`) and the hashed input files; **its inventory is explicit (F4): the entry modules and their import closure, every `*.py` that an instance script invokes (the search stage's `gepa_spike_ext4.py` among them), the incorporated specifications (`PROPOSAL.md`, whose sections 3, 4 and 7 this draft incorporates, the earlier studies' preregistrations and addenda), the pre-freeze reports, the pin amendments and the pre-freeze artifacts (the overlap artifact, the recheck lists with their manifest, the search stage's pin file, the weight-file hashes); a required file that is absent is a failure; each file's pin is read from the ACTUAL manifest of the study that froze it (extension 4's pin list, the frozen-file tables of the earlier studies, extension 3's manifest, a preregistration's own freeze file) and the digests must equal; and `write` refuses while any required file is absent, pinned nowhere or different.** It is registered with the preregistration. The moving proposal and the pin list are not the binding record.
- **Pilot results (committed aggregates, SHA256):** R1 `ceeb2ef1ef08ef9710cafff00e03e3353e287c53d02324af749217a1be7fe097`; measured values `a7c5267d3fd57f6188d4c6d397bb0b780713ec7021f69a7674283ebc2431f419`; R6 `f0bae5073e112985d3d9af1673e3e2117fe8f09e9f5c38acaeb5d842ae2eb76c`; R3 diagnosis `0797fd156b9877edc08712b63785db2d220330e89b0a886cdfcc30713dfe0546`; proposer-input check `ba253f955b5d338a4988a53c83ce36dcff0f91f72f9fd85b74870e05e9a93ff9`; parent selection `79a7625663ec5bfd609758923e9ddf37c666e5acfe01cb2d6e9b9e44e2bf83f1`.
- **Instruction texts:** SHA256 `8677441e096c952de3f9643a8dc9c2fb978a89fd4834cf277c0885ca941c6479`.
- **The seeded baseline's request seed (THINK-LONG-2048-CARD, replication only):** the first study's rule, unchanged: the model card's sampling values (Qwen3-1.7B: temperature 0.6, top_p 0.95, top_k 20, from extension 3's entry; SmolLM3-3B: temperature 0.6, top_p 0.95, set by `main_eval_runner_ext4.CARD_SAMPLING`, because the first study's entry for it has none) and, per request, `seed = int(SHA256("20261004|<item key>|THINK-LONG-2048-CARD|first")[:8], 16) & 0x7FFFFFFF` (the sampling run has its own config id).
- **The pre-freeze artifacts and their hashes (generated on real files before the freeze, each by a logged run: entries 30 to 36 of `ITEM_EXPOSURE_LOG.md`):** the search stage's pin file `docs/icml_ext4/search_items/MAIN_ITEMS_SEARCH.sha256` `fcc04c33ef093bde7c5b4b63e166e8b8f4eff617a8e42c1f3a25e5f054b79cd4` and its manifest `662864ef42f06bac4e4b8f0296d95906d0579fb69b4a40d5bdcde0a97102e615` (counts equal stage 0's); the recheck lists' manifest `docs/icml_ext4/recheck_lists/recheck_lists_manifest.json` `5448eb472274c27c15ff631857fa3bab61d89a86bd791e8679bfac2f32134c80`; the overlap artifact `docs/icml_ext4/overlap_artifact/`: `overlap_flags.json` `bc0978928d0b8b02fb8f29abc692e05b90a34f1db50cfd0d98a004441f65f09e` (CREAK 78 of 6,799 test rows flagged, 1.15%; Manifold 166 of 2,101, 7.9%; the 10% trigger fires in neither arm), `overlap_flag_kinds.json` `22ab5574af93efef2dcceb606e24bdd05b38365e1a3851a24ed0d73dcf6ac8a7`, `overlap_counts.json` `6a83e2288c219fa1b836c1a7067c847aa21596e6105505ba39097dc940e1c105`, the exemption record `c02c510657aa3fe1e1990660ff9c1f6c75d37021065ac1010c8600c35626a50d` and the first generator run's stopped counts (`run1_stopped/`); the pre-freeze samples' checks record `docs/icml_ext4/search_items/MAIN_SAMPLES_CHECKS.json` `1c33f6bb9391635ded9f3e516ec087229f144df444504319858070ddf15c5d56` with the written confirmation of the reading `MAIN_SAMPLES_READING.md`. **The rare-phrase allowance (PROPOSAL 7 (1); entry 33):** the generator stopped at its rare-phrase check (CREAK 93 rows that share a 5-gram of document frequency at most 3 with a row of another partition; Manifold 0); `overlap_exemption_ext4.py` recomputed the stage-0 grouping from the raw CREAK text in memory, found it equal to the partition file row by row (0 mismatches), recomputed stage 0's own quantity and found it equal to the committed counts (57 test rows with a rare phrase in common with a search row inside the rebuilt components, 0 outside), and found all 93 rows inside the rebuilt components (2 components over the threshold of 231 rows, 1,230 rows, none kept whole); the 93 against 57 is a difference of definition (stage 0 counts rare entity phrases as well as rare 5-grams, for one ordered pair), and the 5-gram rows are the same in every one of the 12 ordered pairs. Nothing from a row was printed, written or kept.
- **Fixed at the freeze (generated before it, pinned by hash in this file):** the search stage's pin file and the class-labelled hashed key lists of every half; the **determinism recheck lists** (`recheck_lists_manifest.json`'s SHA256, built from the text-free partition files); the stream seeds table (`main_config_ext4.run_grid()`); the predetermined overlap artifact (generated before the freeze by `overlap_flags_ext4.py` under `OVERLAP_ARTIFACT_SPEC.md`: its three files and the hash of `overlap_flags.json`, which the analysis is given); the weight-file hashes (above); **the numerical environment: NumPy 2.2.6 and SciPy 1.15.3 on Python 3.12.3 in `venv-analysis` (`ANALYSIS_ENV_REQUIREMENTS.txt`, SHA256 `df04e6ec09885dd5a4d3e1dde06de319f1b7bd234751ea32a014426271246d3a`, each wheel by SHA256 with `pip --require-hashes`; `ANALYSIS_ENV.md`; the analysis stage and nothing else uses it, the GPU stages run on the vLLM environment's NumPy 2.3.5 and import SciPy nowhere) and the result of the import check on the instance (`IMPORT_CHECK_RESULT.txt`, SHA256 `86e706cc4bc268ad7b8d8eccab36130d69e0d762f153d9861e1bdef339aebd90`: 9 entry modules, each under the interpreter its stage uses, 0 failures; 96 analysis tests passed in `venv-analysis`)**; the freeze package manifest; the freeze time and this file's SHA256.
- **Generated after the freeze, logged by a commit then, never in this file:** the sealed item files and `MAIN_ITEMS.sha256`; **the render-hash lists** (computed at the sealed stage and logged before the first replication call; the early rendering of sealed rows stays prohibited, 5); **the hardware reference file** (written at the main study's first start, 2.3); the harness list (before any replication call); the checkpoint record (before any test call).

## Appendix A. Changes from `PROPOSAL.md`

Draft 1 fixed what the proposal left to the preregistration: the replicate labels, the order of the run plan and the stopping rules. **Draft 2 makes these changes on Codex's review, each accepted by the user (`CODEX_RESPONSE_EXT4.md`):** independent derived streams instead of five shared seeds (finding 1); the verdict interval is Welch with the rows component and the percentile bootstrap is descriptive, with calibration and driver-run power (2, 3); (d) is described as a minority-recall gain with balanced accuracy not lower by more than 5 points and the anti-flip claim is withdrawn (4); a complete bounds-to-label rule (5); an attempt and inclusion policy (6); executable rechecks and a hardware reference (7); a pre-freeze sampling rule (8); exact re-selection (9); the scoring rule and denominators (10); the guard's liveness, profile and cancellation protocol (11); and the clarifications of findings 12 to 24. The proposal's own text is unchanged except the approval date. **Round 2 (the user's decisions of 2026-11-01 on the nine open points of `PREREG_PENDING_EDITS_20261101.md`):** a floor of 0.02 on each condition's seed SD in the verdict interval, the unfloored interval reported beside it, and the floor included in the calibration and power runs (3.2, 3.5); the partly double-counted rows component accepted and stated as conservative (3.2); contrasts with fewer than 3 runs in a condition descriptive only (3.3); no wait for the copy-back, success being the end of the GPU work (2.4); the 6.2 samples read by the coordinating session alone; the date typo corrected in the six code files. **Round 3 (Codex's re-check R1 to R16 and the user's decisions of 2026-11-01; `CODEX_RESPONSE_EXT4.md`, round 3):** fail-stop in place of automated recovery routes (7.1, 7.2, 2.3: the reduced-S and missing-evaluation route is removed, any change of card or driver stops the chain, a recheck that cannot be compared stops it); the reported interval is the wider of the floored and the unfloored one (3.2); the third study's gate (b) rule, archived (2.3); the builder's raw-store access bounded by an allowlist (5); recheck lists built from text-free files before the freeze (7.2); the counts of evaluations derived from the locked list (2.4); the guard's launch order and active-guard record (2.4); the budget gate's clock, server contract and spend adjustment (2.4); the power generator's achieved quantities, measured design effects and provenance (3.5); the complete descriptive output (3.4); the freeze package (8). **Round 4 (Codex's second re-check F1 to F10 and the user's decisions of 2026-11-01):** the sequence driver sources `lib4m.sh` and its real non-DRY completion block is tested for k = 0, 1 and 20 (F1); a retained gate (b) failure in a recheck blocks every resume and finalization and its continuation is a recorded deviation (F2); the ladder hook is removed from the main-study path (F3); the freeze package has an explicit required inventory and reads each pin from its actual manifest (F4); manifests are verified against their files and the analysis verifies the frozen list manifest (F5); the guard's check-and-publish is one transaction under a start lock (F6); the rule for technical recoveries and deviations and its analysis consequence (F7); the design-effect wording (F8); the always-minority comparison and the once-counted reused duplicates (F9); the stale comments (F10); the overlap artifact is generated before the freeze (5, 8). **Round 5 (Codex's third re-check G1 to G8 and the user's decisions of 2026-11-01):** the analysis stage passes the logged list-manifest hash to the analysis and refuses to run without it, and its test runs the stage's generated arguments through the real parser (G1); a G0 scientific failure is not undone by the restart word, and a restart or the analysis needs the matching recorded `g0_continuation` event (G2); every evaluation's manifest is verified before its rows are read and before a complete evaluation is skipped (G3); a retained gate (b) failure in a recheck is authorised only by an event about that run, named by the comparison record and checked by the analysis (G4); an existing report is reused only if it carries the current deviation record (G5); the main stage unsets an inherited ladder hook (G6); the guard's cleanup of its record is under the start lock (G7); the deviation record's documentation is narrowed to what its chain checks (G8).

## Appendix B. Open items (before the freeze)

1. **Written, tested and pinned (amendments A12 to the latest) after the reviews and the user's decisions of 2026-11-01; not yet run on real files or an instance:** the main items builder (`main_items_builder_ext4.py`: search stage with the allowlist boundary; sealed stage after the freeze), the pre-freeze samples tool (`main_samples_ext4.py`), the main runner (`main_eval_runner_ext4.py`), the stage scripts `seg4m_*.sh` and `lib4m.sh`, the recheck lists builder and comparison (`recheck_lists_ext4.py`), the identities module (`expected_runs_ext4.py`), the analysis driver, the checkpoint format, the budget gate and the guard (with `guard_ready_ext4.sh`), the freeze package tool. **Still to do before the freeze:** the builder's search stage and the samples export on the real partition files (each a contact logged first), the reading of the samples, the build of the recheck lists from the text-free partition files, **the predetermined overlap artifact (`overlap_flags_ext4.py` and `OVERLAP_ARTIFACT_SPEC.md` are written and tested after the user's decision of 2026-11-01; the generator has NOT been run on any real file and runs only when the user says so, after Codex's re-check of draft 3 returns without level-(A) findings, logged first; the analysis refuses to run without its output)**, the deployment list of the main-study files (the deploy script lists the pilot's only), the guard's launch command in the runbook, and a final amendment for any file that changes meanwhile.
2. The weight-file hashes are filled (section 8). The freeze package manifest is written by the tool after the user's registration; the render-hash lists and the hardware reference are generated after the freeze (section 8).
3. Settled by the user on 2026-11-01: the 12-hour limit of an unanswered budget pause (kept); no wait for the copy-back; the reader of the 6.2 samples is the coordinating session alone; the seed-SD floor of 0.02 with the wider-of-two interval; the rows component accepted as partly counted twice; fail-stop for incomplete studies, hardware changes and recheck failures; the third study's gate (b) rule; the builder's allowlist.
4. Registry: the user's OSF account and the registration at the freeze with the embargo; posting is logged first.
5. A re-check of R1 to R16 by Codex (a folder prepared and logged first).
6. **Done on real files and on the instance after Codex's last re-check (2026-11-01 and 2026-11-02; the user's instructions of those days; none was reviewed by Codex; each is logged first, apart from the instance work of entry 36, which is recorded after it):** (a) **H1** (a retained scientific G0 failure takes precedence over the out-of-memory retry; `CODEX_RESPONSE_EXT4.md`, round 6); (b) the builder's search stage, the pre-freeze samples' export and reading, the overlap generator and the exemption check, the determinism recheck lists (entries 30 to 34), with their results in section 8; (c) **the numerical environment**: the instance's vLLM environment has no SciPy (its recorded freeze and a read of 2026-11-02), and the render, evaluation, checkpoint, harness-list and samples modules reached `power_ext4`'s top-level `from scipy import stats` through `reselection_ext4`; `power_ext4` now imports scipy on first use (outputs identical; import placement only) and the analysis stage runs on a new environment `venv-analysis` made by hash (entry 35); (d) **the import check and the main-study deployment** (`deploy_main_ext4.py`, `import_check_ext4.sh`, entry 36). **Written by the coordinating session; the user's registration on OSF and the freeze commit follow.**


==> anc/PREREG_ICML_EXT4_ADDENDA.md <==
# Extension 4 preregistration: addenda

Append-only, under section 7 of `docs/icml_ext4/PREREG_ICML_EXT4.md` (registered on OSF at 2026-11-03T07:23Z, frozen by commit `15b7ea6`; SHA256 in `PREREG_ICML_EXT4.sha256`). An entry is never edited: a later fact is a new entry. Each entry gives its date, its reason, the rule it applies, and whether outputs on the items it concerns had been seen.

## A1. The freeze and the OSF registration, 2026-11-02 (Pacific), and the statements of the frozen file that the last steps made out of date

- **What (the freeze).** The preregistration `docs/icml_ext4/PREREG_ICML_EXT4.md` (SHA256 `df6ffb5d8555d3eed92b1fa83abea2476e732280d5fc8d9cf54d41458981a912`, 77,516 bytes) was registered on OSF by the user: https://osf.io/g5apw (OSF Registries, Open-Ended Registration, CC-BY 4.0), registered from the project https://osf.io/mhjnx on 2026-11-02 at 23:23 PT (2026-11-03 at 07:23 UTC, to the minute, as the user reported it), private, embargoed until 2027-07-01, archiving complete (the user's report; the coordinating session did not see OSF). The 18 files of contact-log entry 43 were uploaded unchanged. The freeze commit is `15b7ea6` (2026-11-02 at 23:27:51 PT, 07:27:51 UTC, four minutes after the registration): it adds `PREREG_ICML_EXT4.sha256` (the SHA256 above, `frozen_utc 2026-11-03T07:23:00Z` with a line saying that the seconds are not known, the registration link, the embargo date and the manifest's SHA256), `FREEZE_PACKAGE_MANIFEST.sha256` (243 binding files, SHA256 `a7ac1cc30d87ed81511e5348b94ef6f6b9abe49e39912e85001f67602a9a158d`) and `OSF_POST_LIST_20261102.txt` (SHA256 `fb9b2918575604ad35245bafb8707f09f87ff4ce0d42e934287f201cb0d2f4b5`). The parent is `ff216e1` (the note to entry 43, which records the registration as that entry's outcome), tag `pre-icml-ext4-freeze`; the tag of the freeze is `prereg-icml-ext4-frozen`. The preregistration's bytes are the committed ones of `0b56bdb`, unchanged. **The freeze time of record is the registration time**, 2026-11-03T07:23Z; the commit follows it by four minutes. The registration's summary gives the preregistration's SHA256 and states that no item text is posted (the user's report).
- **What (the statements that are out of date).** The frozen file is not changed. Its to-do statements read as follows against the final steps, and the facts of this entry take precedence over them where they differ:
  1. **Appendix B, item 2, and section 8 ("written at the freeze", "the freeze package manifest" among the values fixed at the freeze):** the manifest was **written before the registration and posted with it** (entry 43), not after it. It is one of the 18 posted files, the second of the registered documents. An earlier manifest, written for the previous bytes of the preregistration and of the samples reading (before amendment A42, which became the 243rd binding file), was superseded and never uploaded (entries 38 and 43). Section 8's freeze time, the manifest's SHA256 and the preregistration's own SHA256 are not in the frozen file (a file cannot hold its own hash): they are in `PREREG_ICML_EXT4.sha256`, the commit message of `15b7ea6` and this entry.
  2. **Section 6.1, the sentence "To do before the freeze":** all of it is done: the builder's search stage and the samples export on the real files, the reading, the recheck lists, the predetermined overlap artifact and its exemption check, and the section 8 values (Appendix B item 6, entries 30 to 36). The section's list of what is done does not name the steps taken between the last pre-freeze text and the registration, which are in the contact log: the text-free checks of the posted files against both arms' item texts (entries 37 to 42; 0 hits at the 30-character level, 0 items found whole at the folded level, 0 aligned matches at the squeezed level, under the hit rule of entry 42, which the user set after seeing the counts of entry 40); the rewording of one line of `MAIN_SAMPLES_READING.md` (entry 41, with the re-pin amendment A42; the file's SHA256 changed from `13c1eb7561574763eb649a37680e609e0a8cb56ad0be215594ed88d33f9f4d57` to `f08b483b5da6d46c3eb29bb27ff6649ff1b1378414288dd3391936362b02aa33`); the title of the preregistration, cut to the study title with the word Preregistration, and its status line, both fixed at the user's instruction of 2026-11-02 (entries 37 to 42); and the registration itself (entry 43 and its note). The reading's conclusion was not changed by the rewording of that line.
  3. **Appendix B, item 1 ("not yet run on real files or an instance"; "Still to do before the freeze"):** the builder's search stage, the samples export and reading, the recheck lists, the overlap artifact, the deployment list of the main-study files and the final amendment are done (item 6 of the same appendix; entry 36; amendments A12 to A42). **Not established by this entry and still open: the guard's launch command in the runbook and the main-study guard's success conditions** (`PILOT_RUNBOOK.md` item 6 says the latter are written and tested with the main chain, before the first call); the registration and the freeze did not touch them.
  4. **Appendix B, item 4 ("Registry ... the registration at the freeze with the embargo; posting is logged first"):** done: logged first as entry 43, registered as recorded above, with the embargo.
  5. **Appendix B, item 5 ("A re-check of R1 to R16 by Codex"):** done; the header of the preregistration records the re-checks and their findings (R1 to R16, F1 to F10, G1 to G8), and item 6 of the appendix records what followed the last one.
  6. **Appendix B, item 6, last sentence ("the user's registration on OSF and the freeze commit follow"):** done, as recorded above.
  7. **The header's status line ("Frozen by the commit that records this file's SHA256 together with its OSF registration"):** that commit is `15b7ea6`. An earlier version of the status line also named the tags, the `.sha256` file and the planned embargo; those are in the commit message of `15b7ea6` and in the first item of this entry.
  8. **The header's `NEW_SCIENTIFIC_MODEL_CALLS` and the Calls bullet ("0 until the freeze"):** the freeze has happened. The count was 0 at the freeze and is 0 at this entry: no call has been made on a replication or a test row, and none has been made by either commit. From here the calls follow the order of 6.3, on the instance, started separately.
- **Rule applied.** Section 7 (the bytes of a frozen preregistration do not change; later additions go to this file, append-only) and the freeze procedure of section 8. This entry records and changes no rule, no endpoint and no number.
- **Outputs seen.** Only the pilot's, on its dev, search-partition and calibration rows (the pre-freeze calls of the header's Calls bullet), and the text-free counts of the checks above. No output on a replication or a test row exists.
- **Status at this entry.** The main study has not started. The instance was not touched by the registration, the freeze or this entry. The next steps are the user's to start, each logged before it happens: the sealed stage, the setup and gates of 6.3 step 1, and the guard's launch.

## A2. The card change before the first replication call: the clone (the user's decision of 2026-11-04), and A1's two open items closed

- **What.** The user decided on 2026-11-04 to use the one change of card and driver that 2.3 allows before the first replication call. The original host never freed a card; the user cloned instance `autodl-container-65e248aa05-3485db13` (system and data disks) to a new RTX 5090 instance and started the clone in GPU mode, SSH `connect.bjb2.seetacloud.com` port 25901, key login as before. The new instance's console ID and region were not given (the placeholders of the user's message were not filled in); its container name, GPU model, UUID and driver are recorded from the instance itself in the entry that follows (A3). The original instance stays shut down: the session does not start, change or release it.
- **Consequences.** The sentence of 2.3 that names the instance, the GPU UUID and the driver (`autodl-container-65e248aa05-3485db13`, `GPU-dd150776-8c6b-d444-5b43-c9a1f6c175a1`, 595.71.05) is out of date for the study. The reference is `docs/icml_ext4/MAIN_HARDWARE_REFERENCE.json`, written once from the card the chain starts on and committed before the first replication call (2.3). This use of the allowance is not a deviation under 7. From the first replication call to the end of the test partition any further change of GPU UUID or driver stops the chain, and the clone is not to be shut down from the console; only the guard shuts it down.
- **A1's two open items (6.1, Appendix B item 1: the guard's launch command in the runbook, and the main-study guard's success conditions) are closed by `docs/icml_ext4/MAIN_RUNBOOK.md`,** written before anything ran on the instance, from the pinned guard and chain code, which was not edited. The launch order is the guard first, then the chain (2.4, R8); the pinned success test contains every item of 2.4's list and nothing less, plus stricter consistency checks (the runbook's section 2). The runbook's section 6 lists four places where the pinned code or its deployment differs from, or is silent on, what the text says (the analysis report's name after a deviation; no pinned tool for the main item files; the render-hash lists; a clean start). Nothing in it changes a rule, an endpoint or a number.
- **Rule applied.** The hardware policy of 2.3 and the stopping rules of 7. This entry records; it changes nothing.
- **Outputs seen.** None on a replication or a test row. The instance had not been inspected when this entry was written.

## A3. The clone's identity and the read-only check of its disks, 2026-11-04 (nothing was written on the instance)

- **The instance.** Container `autodl-container-5f22469492-18db0425`, SSH `connect.bjb2.seetacloud.com` port 25901 (the ED25519 key of the host was added to the author's `known_hosts` after its three host-key fingerprints, ED25519 `[withheld]`, RSA `[withheld]` and ECDSA `[withheld]`, were found equal to those recorded for the earlier hosts of this image). GPU: **one NVIDIA GeForce RTX 5090** (the plain card, 32,607 MiB, 2 MiB in use), **UUID `GPU-792b92b2-62ea-f3b0-d421-a2160bb248a6`, driver 595.71.05**. PID 1 started on 2026-11-04 at 22:14:38 UTC (6 minutes before the first connection at 22:20:31 UTC). `passwordauthentication no`, `kbdinteractiveauthentication no`; `sshd_config` SHA256 `1c4b6240e8c3f40a67f7d8788b883cb3b2b0988311c43f2de63682090eee9481`, equal to the one in the instance's recorded state. Disk: `/root/autodl-tmp` 80 GB, 36 GB used; 754 GB of RAM, 208 cores. The console ID and region of the clone were not given.
- **The pinned files, checked against their pins.** The 285 files of the main-study deployment plan (`deploy_main_ext4.plan()`: the code, the chain scripts and the binding files, SHA256 computed here, checked on the instance with `sha256sum -c`): **283 equal; two differ, both because they were committed after the deployment of 2026-11-02:** `EXT4_FILES_A42.sha256` is absent and `MAIN_SAMPLES_READING.md` is the earlier version (the rewording of one line, entry 41). The deployment of step 5 of the runbook copies both. The 11 weight files of `WEIGHT_FILES.sha256` (SmolLM3-3B, Qwen3-1.7B, Intern-S1-mini): **11 of 11 SHA256 values and sizes equal**; the SmolLM3 template: SHA256 `5ded4dc17d71f0602f69def9921a4ad0e2c188b3dc183c553c2d94f3a6cf550e`, the pin. Environments: `venv-vllm` (Python 3.12.3, vllm 0.30.0, torch 2.13.0, numpy 2.3.5) has `pip freeze --all` SHA256 `fee9f31063305f6754e1020f9ad8cd063bc24f2b6ca59fca72924a938bc2f16d`, 200 lines, the first study's hash that extension 3 required, and no `kernels` module; `venv-analysis` holds exactly the seven packages of `ANALYSIS_ENV_REQUIREMENTS.txt` at their versions (numpy 2.2.6, scipy 1.15.3, pytest 9.1.1, pluggy 1.6.0, iniconfig 2.3.0, packaging 26.1, Pygments 2.20.0); `venv-gepa` has Python 3.12.3 (its freeze has one line; the import check of step 5 covers it). `/usr/bin/shutdown` was read, not run: SHA256 `0358e83eeeaf542aa98f64ba9e339c91df46f1e025892d52dba159f4fb1cf027`, the guard's pin. The check wrote only short-lived files in `/dev/shm`, removed at once.
- **What depends on the old container's identity.** No pinned guard, chain, stage or configuration file names the old container, GPU UUID or driver (a search of `scripts/icml_ext4/`, `icml_ext3/` and `icml_ext/` finds them only in test fixtures). The guard's configuration and `guard_ready_ext4.sh` check the configuration's SHA256, the record, the lock and the heartbeat, never an identity. **What does carry it is runtime state on the data disk, as expected for a clone:** `state/pid1_lstart` (Nov 1 08:52:42 instance time) and `state/pinned_gpu_uuid` (`GPU-dd150776-...`) are the old container's, so the chain's preflight would stop at its first line; the last line of `logs/driver_uuid_record.txt` names `autodl-container-65e248aa05-3485db13` with `GPU-dd150776-...`; and `MAIN_HARDWARE_REFERENCE.json` does not exist yet. The tool for the first two is `repin4.sh` (it keeps the old state aside); the third is one new line.
- **A finding that stops the next step: the pilot's state is on the disk under the main study's names.** `runs/gepa/selected/` holds the pilot's 12 selection records (the guard counts exactly 60 and `seg4m_select.sh` requires exactly 60), `runs/gepa/runs/` and `runs/gepa/g0/` hold its 12 run folders and 24 G0 folders (the analysis scans the G0 folders under the GEPA root), and `items/creak/search.jsonl` is the pilot's CREAK search file, at the path of the main study's. The pilot's `runs/pilot-eval`, `runs/thinklong`, `runs/seed_rerun_card2` and `items/thinklong` have no counterpart in the main study. No pinned step moves any of it, and nothing was moved. The runbook's section 6 item 4 anticipated this; the user decides how it is cleared.
- **Rule applied.** 2.3 (the card change before the first replication call) and the user's instruction that a mismatch in the checks stops the work before the hardware reference is written. **Outputs seen.** None on a replication or a test row; no item text was read (only file and folder names under `items/`).

## A4. The clone cleared of the pilot's state and repinned; the console ID; the render-hash lists (the user's word of 2026-11-04), before the sealed stage

- **What (the clone).** The user gave the clone's console ID as `5f22469492-18db0425` (the suffix of its container name `autodl-container-5f22469492-18db0425`; the region and host were again not given; the SSH host is `connect.bjb2.seetacloud.com`, port 25901). A2 is not edited: this entry adds the ID to it. On the user's word the pilot's state was moved aside on the instance, by renames only, nothing deleted, to `/root/autodl-tmp/icml_ext4/pilot_residue_20261104/`: `runs/gepa` (the pilot's 12 selection records, 12 run folders and 24 G0 folders), `items/creak` (the pilot's CREAK search, held-out and evaluation files, lists and rows), `items/PILOT_ITEMS.sha256` and `items/pilot_items_manifest.json`. `runs/pilot-eval`, `runs/thinklong`, `runs/thinklong_report.json`, `runs/seed_rerun_card2` and `items/thinklong` stay where they were (no counterpart in the main study's names). The preflight pins were then written by `repin4.sh` (2026-11-04 at 22:32:25 UTC; the reason is the user's decision, A2): PID 1 `Thu Nov 5 06:14:38 2026` (instance time), GPU `GPU-792b92b2-62ea-f3b0-d421-a2160bb248a6`, `sshd_config` SHA256 unchanged; the old state is kept in `state_before_restart_20261104T223223Z/`. One line for the clone was appended to `logs/driver_uuid_record.txt` (the last line before the first replication run is the one `checkpoint_ext4.py` takes as the card). Nothing else was written.
- **What the preregistration says about the render-hash lists, and what the code does.** Section 8, under what is generated after the freeze: "**the render-hash lists** (computed at the sealed stage and logged before the first replication call; the early rendering of sealed rows stays prohibited, 5)". Section 5: "Rendering of the replication and test rows happens at the post-freeze stage, for the render-hash lists, and any sample of them that is read is read under 6.2." **The pinned code has no separate render pass at the sealed stage.** `main_items_builder_ext4.py sealed` writes the item files, the groups file and `MAIN_ITEMS.sha256` and renders nothing. Each evaluation of the chain (`eval_main` in `lib4m.sh`) first runs `main_eval_runner_ext4.py render` for its own rows and configuration, which writes a render record (`renders/main-<partition>-<arm>__<model>__<configuration>.json`: for every item the SHA256 of its rendered text, and one `renders_sha256` over them), puts that SHA256 in the chain log, and then runs the evaluation with `--renders-sha256` of that value, which refuses to start if its own render differs; the full request message list and the SHA256 of the rendered text of every request are saved before each call (`CLAUDE.md`). So the render hashes of an evaluation are recorded just before its calls, on the instance, in its render record, the chain log and the request log, and are not committed before the first replication call. A harness evaluation cannot be rendered earlier in any case, because its harness text exists only after the searches. **Nothing about the items, the models, the selection, the harness list, the endpoints or the analysis changes:** the rendering is the same function of the same rows and configuration, no sealed row is rendered early, and no sealed sample is read by a person or an AI session unless the user decides on a reading under 6.2 (none has been requested). The difference is when and where the hashes are recorded, and that the lists are per evaluation and not one list of the sealed stage. This entry records it before the sealed stage runs.
- **Rule applied.** 2.3, 5 and 8 as quoted, and 7 (this entry records; it changes no rule). **Outputs seen.** None on a replication or a test row.

## A5. The first start stopped before any call (no `python3` on the instance); the hardware reference; the start of the chain, 2026-11-04

- **What happened.** At 22:53:08 UTC the guard `guard_main_1` was started, and at 22:53:31 UTC the chain. The chain stopped at its first check, before any server, call or read of an item file, with "guard not ready: the record does not read": the pinned `guard_ready_ext4.sh` reads the active-guard record with `python3` (its parameter `GUARD_PY`, default `python3`), and **this instance has no `python3` on the PATH of a non-login SSH shell** (`/usr/bin/python*` does not exist; the interpreters are the environments' and Miniconda's). The guard saw the stop line and entered its failed state; `CANCEL_SHUTDOWN` was created in `guard_main_1/` at about 22:54 UTC, so that guard ends without a shutdown when its 3,600 s wait is over. The chain's start stamp `state/main_study_since` (`20261104T225331Z`) was written by that first start and stays (the budget estimate counts from it; it is 2 minutes earlier than the first call). **The same missing interpreter would have stopped the budget gate at the first run boundary** (`BUDGET_PY`, default `python3`) and would have kept the guard from recognising the success (`expected_runs_ext4.py` and `recheck_lists_ext4.py` run under `GUARD_PY`).
- **What was done.** The frozen protocol of 2.4: the failing guard cancelled, a new guard `guard_main_2` started in a new folder (22:55:05 UTC), then the chain restarted (22:55:31 UTC), both with `GUARD_PY=/root/icml_ext/venv-vllm/bin/python` and the chain also with `BUDGET_PY` the same (the pinned scripts' own parameters; the three scripts they run import the standard library only). No pinned file was edited, no code path was added, the guard's configuration (SHA256 `af467961...`) and the chain's arguments are those of entry 46. `docs/icml_ext4/MAIN_RUNBOOK.md` section 1 now names the two parameters. This is a launch correction before any call, not one of the prespecified technical recoveries of 7 and not a deviation: no request, row, rule, card or driver changed. It is recorded because the user's rule is that anything beyond the prespecified recoveries is the user's to decide.
- **The hardware reference** was written by the chain at its first successful start (22:55:36 UTC): `docs/icml_ext4/MAIN_HARDWARE_REFERENCE.json`, SHA256 `01dda9e9f46e2ed2bd26c92af0e9eef52bd1b8e4e5a4a8c1bb9da9a0002a9db9`, 261 bytes: container `autodl-container-5f22469492-18db0425`, GPU NVIDIA GeForce RTX 5090, UUID `GPU-792b92b2-62ea-f3b0-d421-a2160bb248a6`, driver 595.71.05, vLLM 0.30.0. It is committed with this entry, before the first replication call (2.3).
- **Where the chain stood at this entry.** Preflight and the pin check of `MAIN_ITEMS.sha256` passed; the seed-identity check of SmolLM3-3B on CREAK passed (300 of 300 rows identical in rendered text and token ids); G0 (alone) of the first run, `smollm3-3b__creak__c5050__s201`, passed; the reflection server was starting. No replication or test row has been called.
- **Rule applied.** 2.3 and 2.4 (the launch order, the cancellation protocol, the hardware reference) and 7. **Outputs seen.** None on a replication or a test row.

## A6. Two checks after A5; the clone's region and host; the copy-back rule, 2026-11-04

- **The analysis interpreter.** `seg4m_analysis.sh` runs the analysis with `$APY`, which `lib4m.sh` sets to `/root/icml_ext/venv-analysis/bin/python` (NumPy 2.2.6, SciPy 1.15.3, 3.6); `GUARD_PY` and `BUDGET_PY` are read only by the guard, `guard_ready_ext4.sh` and the budget gate, and `APY` is not set in the chain's environment. The analysis stage therefore runs under `venv-analysis`.
- **The first start's stop line and the final success test.** `guard_main_2` counts only chain logs whose time stamp is at or after its log epoch `20261104T225505Z`; the stopped first start's log is `chain_mainall4_20261104T225331Z.log`, earlier than the epoch, so neither `stopped_line` nor the choice of the latest `chain_mainall4` log in `complete_main` sees it. Its heartbeat at 23:09:36 UTC shows no stop line and a running chain.
- **The clone's region and host** (the user, 2026-11-04, in Chinese; this file is ASCII): Beijing region B (the console's Beijing B zone), machine 795; SSH host `connect.bjb2.seetacloud.com` port 25901; console ID `5f22469492-18db0425` (A4). A2 and A4 are not edited: this entry completes them.
- **Copy-backs (the user's word of 2026-11-04, under 2.4).** The chain is never held for a copy-back. Each stage's copy-back (`copy_back_compressed_ext4.py`, `--logged-entry N`, logged first) runs beside the chain when the user plugs in E:, or after the guard's success with the instance started in no-GPU mode. `MAIN_RUNBOOK.md` sections 4 and 5 say so (committed in `08c3c64`). This changes no rule.
- **Rule applied.** 2.4 and 7. **Outputs seen.** None on a replication or a test row.

## A7. The GEPA stage is complete; the harness list and its SHA256, 2026-11-06 (Pacific; 2026-11-07 UTC)

- **What.** All 60 GEPA searches finished at 2026-11-07T04:04:56Z, 53.2 hours after the chain's first start (2026-11-04T22:55:36Z), the first complete attempt of each: `runs/gepa/selected/` holds 60 selection records, there is no `failed_attempts/` folder, no run was retried, and the chain logged no stop line, no out-of-memory event and no budget pause. The budget gate's last reading, at the end of run `qwen3-1.7b-base__manifold__c8020bal__s205`: 79.665 billed hours, 229.4 CNY (the logged estimate, no adjustment) against the ceiling of 700 CNY.
- **The harness list.** `seg4m_select.sh` wrote `runs/harness_list.json` at 04:04:57 UTC: SHA256 `bf52418755328a9f2e313f7f5f79990394185cc1b14abc14b11ffa242e3a3e8a`, 250,562 bytes, 80 entries (60 selected and 20 re-selected harnesses); **one re-selection is equal to its selection** (`reselected_same_as_selected` is 1), so k = 1: **99 replication and 95 test evaluations** (`expected_runs_ext4.py`). The SHA256 was recomputed on the instance before this entry. **It is logged here, in entry 47 of `ITEM_EXPOSURE_LOG.md` and by this commit, before any replication call** (6.3 step 3); the stage has waited for the marker `state/harness_list_logged` since 04:04:57 UTC (its limit is 12 hours).
- **What follows (MAIN_RUNBOOK.md, steps 10 and 11).** After the commit of entries 47 and 48 and this entry: `CANCEL_SHUTDOWN` in `guard_main_2/`, a new guard `guard_main_3` (with `GUARD_PY`, as in A5), the marker written, the chain's expected stop line at the select stage (it was started without `HARNESS_LIST_SHA256`, which the stage requires to equal the logged value), and the chain restarted with `HARNESS_LIST_SHA256` equal to the SHA256 above; the completed GEPA stage is skipped by its selection records. The stage-G copy-back (entry 48) runs beside the chain.
- **Rule applied.** 6.3 steps 3 and 4, 2.4 (the cancellation protocol; no wait for the copy-back) and 7. **Outputs seen.** Counts, times and hashes of the GEPA stage only: the session did not read any selection record, harness text, pool or score. No output on a replication or a test row exists.

## A8. The replication stage is complete; the checkpoint record and its SHA256, 2026-11-07

- **What.** The replication stage finished at 2026-11-07T08:38:38Z, 3.2 hours after it started at 05:25:41Z: `runs/main-replication` holds the 99 evaluation folders that the locked harness list implies (100 minus k, k = 1), each with its manifest; no stop line, no budget pause, no gate (b) failure line and no retry in its log. The budget gate's last reading: 84.484 billed hours, 243.3 CNY (no adjustment) against the ceiling of 700 CNY.
- **The checkpoint.** `seg4m_checkpoint.sh` ran `checkpoint_ext4.py build` (exit 0; it refuses unless no test run exists, the harness list is the logged one, every replication evaluation exists with its per-row file and manifest, the evaluated candidates are the harness list's, and the card and driver did not change since the first replication call). The record `runs/checkpoint/checkpoint_record.json` has SHA256 `7688850b889728867fff73a8ad89c72a922de8609bd25dfb7d9b756c5fad48d1` and 65,256 bytes; the session recomputed the SHA256 on the instance and **did not open the record**. **It is logged here, in entry 49 of `ITEM_EXPOSURE_LOG.md` and by this commit, before the first test call** (6.3 step 5); the stage has waited for the marker `state/checkpoint_logged` since 08:38:38 UTC (its limit is 12 hours).
- **What follows (MAIN_RUNBOOK.md, steps 12 and 13).** After the commit of entries 49 and 50 and this entry: `CANCEL_SHUTDOWN` in `guard_main_3/`, a new guard `guard_main_4` (with `GUARD_PY`), the marker written, the chain's expected stop line at the checkpoint stage, and the chain restarted with `HARNESS_LIST_SHA256` and `CHECKPOINT_RECORD_SHA256`; the completed stages are skipped by their manifests and records, `checkpoint_ext4.py verify` runs first in the test stage, then the 95 test evaluations, the 12 rechecks and the analysis. Stage R of the copy-back (entry 50) runs beside the chain.
- **Rule applied.** 6.3 steps 5 and 6, 2.4 and 7. **Outputs seen.** Counts, times, hashes and the budget reading only: the session has not read any replication result, per-row file, score or the checkpoint record. No test output exists.

## A9. The study is complete; the analysis report and what surrounds it, 2026-11-07 (Pacific; 2026-11-08 UTC)

- **Completion.** The chain finished at 2026-11-07T20:04:20Z (`main study complete: 60 of 60 selection records, 80 harnesses, 99 replication evaluations, 95 test evaluations, rechecks done`, `logs/main_complete.json`): the test stage ran from 08:43:49Z to 19:33:10Z, the 12 determinism rechecks from 19:33Z to 19:48Z, the analysis from 19:48Z to 20:04Z; the chain's final card check passed against the one (UUID, driver) pair of `MAIN_HARDWARE_REFERENCE.json` (`GPU-792b92b2-62ea-f3b0-d421-a2160bb248a6`, 595.71.05). **The guard `guard_main_4`** saw the completion at 20:04:36Z and ran `/usr/bin/shutdown` at 20:09:36Z (returned 0), as 2.4 prescribes. The session first took the refusal of SSH connections for an interruption; it was the guard's shutdown after the success, and the session's watcher had not matched the main chain's log (a filter error of the session's own); neither affected the study. The user started the instance once in no-GPU mode on 2026-11-08 UTC for the read-only check and the copy-back (no model call, no guard, no chain) and shut it down from the console afterwards.
- **The report.** `runs/analysis/main_analysis.json`, written by the pinned driver under `venv-analysis`: **SHA256 `83d3dbf8ba5d099498333c83e2ca590cdc5defa499aa4a0ba238cf8d830a9e12`, 397,765 bytes**, schema `ext4-main-analysis-1`, bootstrap B = 50,000. It was read by the session from `E:\icml_ext4_copyback_20261101
uns@analysis__T.tar.gz` after its SHA256 was checked (contact-log entry 52, logged first). It holds aggregates only: the walk of its JSON found 23 distinct string values (labels and rule texts), no 16-hex-digit string anywhere (as a key or a value) and no list longer than 2; so **the committed copy, `docs/icml_ext4/ANALYSIS_20261107/main_analysis.json`, is the report byte for byte** (the same SHA256), with no filtering. The report's own words on the study: `complete_study` true, `descriptive_only` false, **`deviations` empty, `g0_scientific_failures` empty, `recheck_banner` empty**, 12 recheck comparisons and no mismatch, the gate (b) total of the 60 searches 0 and of the evaluations 0, and the label "every claim about the search is indicative (R1: S = 5, none up to 5 meets the margin)". No deviation event exists.
- **Spend.** The budget gate's last reading, at the end of the test stage (2026-11-07T19:33:08Z): 100.795 billed hours, **290.3 CNY** (the logged estimate; no adjustment; the ceiling was 700 CNY; the gate never paused the chain). The rechecks, the analysis and the minutes to the guard's shutdown were not gated; the console's figure is the user's to reconcile.
- **Copy-back.** Stage G (entry 48): 66 of 68 units verified; stage R (entry 50): 68 of 69; in both the `logs` unit failed because the chain was still writing to it. **Stage T (entry 51): ALL OK, 72 of 72 units, 16,505 files, 266 manifests, 2,263 MB; the final `--verify` found 0 of the latest list's 16,930 files missing** from the union of the verified stages (it exits with 1 only because the records of stages G and R are marked not ok). The notes to entries 48, 50 and 51 carry the SHA256 values.
- **What this entry does not do.** It does not state or interpret the results (they are in the report), and it does not change any rule. The report is listed with the other aggregates that include holdout rows when the user says so (`docs/paper_review/HOLDOUT_DERIVED_FILES.md` is not edited by this entry).
- **Rule applied.** 2.4 (success, shutdown, no wait for the copy-back), 5 and 6.3 step 8. **Outputs seen.** The report, in full, by the session (entry 52). No row-level result was opened.

## A10. A date correction to A9 and to entries 51 to 53 of the contact log, 2026-11-07

A9 and contact-log entries 51, 52 and 53 give some dates as "2026-11-08" or as "2026-11-07 (Pacific; 2026-11-08 UTC)". **That is the session's error: all of it happened on 2026-11-07.** The user started the instance in no-GPU mode at about 22:35 UTC on 2026-11-07 (14:35 Pacific) and gave the instructions of entries 51 to 53 on 2026-11-07; stage T ran from 22:43 to 22:56 UTC on 2026-11-07 (the times of day in those entries are right); the report was read and committed on 2026-11-07. A9's sentence "on 2026-11-08 UTC" for the user's no-GPU start should read 2026-11-07 UTC. Nothing else in those entries depends on the wrong date. This entry changes no rule and no number.

## A11. After Codex's review of the results: deviation D001 recorded; A9's recheck-gate statement corrected; the main-study R3 (ii) diagnostic; a stale sentence in `reselection_ext4.py`, 2026-11-07

- **The review.** Codex's review of the package (`CODEX_RESULTS_REVIEW_EXT4.md`, SHA256 `b070c946d7bfc5f3276d482c8fb1bd4d58531dc836781bf4a754b66fe481ecf5`, 20,163 bytes; hashed before it was read, note to contact-log entry 54) found that every numerical verdict follows from its own estimates and intervals (no difference beyond floating-point rounding), one level-A issue (A1 below), two level-B issues (B1 and B2) and one level-C issue (C1). The user accepted A1.
- **The strict reading, and when it was adopted.** The reading of 3.3 and 7 that a departure from a registered procedure is a deviation, and that on any recorded deviation every claim is descriptive only, **was adopted on Codex's review of 2026-11-07, after the results had been produced and read by the session and the user.** Before it, the render-hash departure was disclosed in A4 (before the sealed stage) as changing no rule, on the user's instruction to treat it so, and A9 said that no deviation event exists. That treatment was wrong under 3.3 and 7, as the user now says. The strict reading makes every claim descriptive whatever its ordinary label; it is nevertheless a decision taken with the results known, and is recorded as such.
- **A1: deviation D001.** The render-hash lists of section 8 were never computed at the sealed stage or committed before the first replication call; each evaluation generated its own list just before its own calls (A4). It was **recorded as D001 on 2026-11-07 at 23:57:39 UTC (15:57 Pacific)**, after every result existed, with the frozen `deviation_ext4.py record` (kind `render_hash_lists`, subject "section 8: not computed at the sealed stage, not committed before the first replication call"), on a scratch runs root on C: because the instance was shut down. The journal has one line (1,174 bytes; SHA256 `d60b57de31bd588a8428617ddd89d9fde8fab76461ec53055637a0a7ed964a7b`, previous-line hash 64 zeros); a copy is committed as `docs/icml_ext4/post_run/deviations.jsonl`. The note in the event says that it was disclosed in A4 before the sealed stage and not entered as a deviation at the time, and that the record cannot recreate the promised advance commitment. No request, row, selection, rule, card or driver changed (A4). **The same bytes are to be copied to `runs/deviations.jsonl` of the instance before the analysis is rerun there**, because the pinned driver reads the journal from its runs root.
- **The rerun is not done yet.** The frozen analysis is to be rerun with D001 applied, in the pinned analysis environment (`venv-analysis`: Python 3.12.3, NumPy 2.2.6, SciPy 1.15.3, section 3.6), which exists on the instance only; the user starts the instance in no-GPU mode for it. The stage `seg4m_analysis.sh` is run with a fresh `ANALYSIS_REPORT_NAME` and the hashes of entry 46, as 7 and G5 require; **the original report (`main_analysis.json`, SHA256 `83d3dbf8ba5d099498333c83e2ca590cdc5defa499aa4a0ba238cf8d830a9e12`) stays unchanged**; the new report's estimates and intervals are then compared with the original's (only the labels should change). The result is recorded in the next addendum.
- **B1: the budget gate at the rechecks.** The retained chain log of the recheck stage (`chain_main4recheck_20261107T193310Z.log`; the session had looked only at the alphabetically last log that holds a gate line, the test stage's) has **12 budget-gate lines, one after each of the 12 recheck runs** (19:34:39Z to 19:48:19Z, one to two seconds after each run's exit; `budget_gate` is called after each run by `seg4m_rechecks.sh`, as after each of the 95 test evaluations and each GEPA run, which is how 2.4's "at every run boundary" is implemented). No gate line precedes the first recheck run; none is missing. **A9's sentence that the rechecks were not gated is wrong** and is corrected here: the last reading was at the end of the last recheck run, 2026-11-07T19:48:19Z, **101.171 billed hours, 291.4 CNY** (no adjustment; the first recheck reading, 19:34:39Z, was 100.832 hours, 290.4 CNY; none was at or over the 700 CNY ceiling). The analysis stage has no gate (it is not a model-run boundary). Not a second deviation.
- **B2: the main-study R3 (ii) diagnostic (descriptive; 1.3: reported, not a stop).** Computed on 2026-11-07 from the retained search logs (contact-log entry 55), with the pinned pilot logic unchanged (`pilot_r1_analysis_ext4.minibatch_decisions` and `r3_run`, called by a small driver of the session): a minibatch decision is a 3-row evaluation of a candidate followed by a 3-row evaluation of another candidate on the same rows; the child is accepted if its summed minibatch score is strictly higher; the weighted decision (sum of weight times correctness, weights 1:4) is compared with the plain decision (the count of correct rows). **Scope: the 20 searches of the balanced objective (80:20 with weights 1:4; 5 replicates x 2 models x 2 arms); the plain-objective searches have equal weights and no weighted decision.** **Numerator 29 decisions that differ, denominator 2,168 decisions: 1.34%**; 1,439 of the 2,168 decisions have a minority row. By arm and model (differ / decisions): CREAK Qwen3-1.7B 6 / 477 (1.26%); CREAK SmolLM3-3B 4 / 446 (0.90%); Manifold Qwen3-1.7B 7 / 642 (1.09%); Manifold SmolLM3-3B 12 / 603 (1.99%). Per run, the decisions range from 83 to 155 and those that differ from 0 to 6. For reference, the pilot's gate threshold was 1% (it measured 4 of 723, 0.55%); here the share is above it overall and in three of the four groups. It is not a stop in the main study and nothing is concluded from it here.
- **C1: a stale sentence.** `scripts/icml_ext4/reselection_ext4.py`, line 8 of its docstring, says that hypothesis (d) gives "higher minority recall (R_min) and higher balanced accuracy (BA) on the natural test rows than selecting by accuracy". The binding claim (1.2, 3.3) is a minority-recall superiority with balanced-accuracy non-inferiority at the margin of -0.05, and the following text and the code implement that. The pinned file is **not edited**; the sentence is stale and is superseded by 1.2 and by this entry; a future documented revision may correct it.
- **Rule applied.** 3.3 and 7 (deviation and its consequence, G5), 2.4 (the budget gate at every run boundary) and 1.3 (R3 (ii)). **Outputs seen.** Codex's review in full; the chain logs' times and gate readings; the search logs' decision counts (no key, label or score printed).

## A12. A transcription error in A9 (and in contact-log entry 52), 2026-11-07

A9, in its sentence on the report, and contact-log entry 52, in the column on what is read, name the archive from which the session read the report. In both, the path reads `E:\\icml_ext4_copyback_20261101` followed by a single carriage-return byte and then `uns@analysis__T.tar.gz`: **a carriage-return byte took the place of the backslash and the letter r that start `runs@analysis__T.tar.gz`** (a transcription error of the session's, in a text that contained a backslash followed by an r). **The path is `E:\icml_ext4_copyback_20261101\runs@analysis__T.tar.gz`** (stage T's archive of the analysis folder, entry 51). Nothing else in those entries is affected: the SHA256 values, sizes and counts of A9 and of entry 52 are right. Because of the stray byte git treats the addenda file as binary; the bytes of A1 to A11 are not changed (an entry is never edited), and the copy of this file that was handed to Codex has the same bytes. This entry changes no rule and no number.

## A13. The analysis rerun with D001 applied: the new report, 2026-11-07 (Pacific; 2026-11-08 UTC)

- **What ran.** After D001 (A11) the frozen analysis stage (`seg4m_analysis.sh`, `venv-analysis`: Python 3.12.3, NumPy 2.2.6, SciPy 1.15.3) was rerun on the instance `autodl-container-5f22469492-18db0425` (started by the user in no-GPU mode), with the journal of D001 copied to `runs/deviations.jsonl` (SHA256 `d60b57de31bd588a8428617ddd89d9fde8fab76461ec53055637a0a7ed964a7b`) and the fresh report name `main_analysis_deviation_D001.json`, as 7 and G5 require, and the hashes of contact-log entry 46. It ran from 00:59:17 UTC to 02:16:50 UTC on 2026-11-08 (77 minutes; on 2026-11-07 the same stage took 16 minutes in the chain: the no-GPU start limits the container to half a CPU) and exited 0. No model call was made.
- **The new report.** `main_analysis_deviation_D001.json`: **SHA256 `f3fed57f0efc7fb368658e907e72db85dd73f434d23bcb3d9ab16e2e4a6374b3`, 401,903 bytes**, committed in `docs/icml_ext4/ANALYSIS_20261107/` byte for byte after a plain copy over SSH checked by SHA256 against the instance's file (aggregates only: its JSON holds one 16-hex-digit-or-longer string, the 64 zeros of the previous-line hash of D001, and no list longer than 2). **Status fields:** `complete_study` true; **`descriptive_only` true**; `indicative` true; `deviations` has one event, D001 (`render_hash_lists`, recorded 2026-11-07T23:57:39Z); `recheck_banner` holds one line (\"DEVIATION RECORDED (D001 ...): every result below is descriptive only; no label is a verdict\"); the top-level label reads \"descriptive only (deviation D001 (...)); every claim about the search is indicative (R1: S = 5, none up to 5 meets the margin)\"; each of the 12 claims has status \"descriptive only\" and the label \"descriptive only (deviation D001 (...))\", and keeps its ordinary label in `ordinary_label_not_given` (five supported and seven not supported, as in the original); the two cross-task contrasts carry the same prefix. `g0_scientific_failures` is empty and the 12 rechecks have no mismatch, as before.
- **The comparison with the original.** The original report (`main_analysis.json`, SHA256 `83d3dbf8ba5d099498333c83e2ca590cdc5defa499aa4a0ba238cf8d830a9e12`) is unchanged on the instance and in the repository. Compared leaf by leaf with the new one: **8,426 numeric values, 0 differ (largest absolute difference 0.0)**: every estimate, interval, bound, degree of freedom, variance and count is identical. The only differences are 42 non-numeric ones, all of the kind the deviation rule prescribes: 12 added `ordinary_label_not_given` fields, 12 claim labels and 12 claim statuses replaced, the two cross-task labels and the top-level label (15 label values in all, the claims included), `descriptive_only`, and the lists `deviations` and `recheck_banner`.
- **Where the files are.** The instance's report and the chain log of this run (SHA256 `4fe5521a82f390db5dd6529b61a0eae776898d204efd54259e14966d52abc23a`) are copied and verified (SHA256 equal) on E: in `extra_20261107/rerun_20261108/` of the copy-back folder; the journal is on E: only through this repository's copy.
- **Rule applied.** 3.3 and 7 (the deviation's consequence, G5) and 3.6 (the pinned numerical environment). **Outputs seen.** The new report's aggregates, for the comparison, and its status fields; no row-level content.


==> anc/PREREG_ICML_EXT_ADDENDA.md <==
# ICML extension preregistration: addenda

Append-only, under section 6.4 of `docs/icml_ext/PREREG_ICML_EXT.md` (frozen 2026-09-30 at 06:53:11 UTC, commit `7f645ae`; SHA256 in `PREREG_ICML_EXT.sha256`). An entry is never edited: a later fact is a new entry. Each entry gives its date, its reason, the rule it applies, and whether outputs on the items it concerns had been seen.

## A1. A change of the physical GPU (exception X9), 2026-09-30

- **What happened.** The user started the instance at about 02:58 Pacific (09:58 UTC) on 2026-09-30, after it had been stopped. The container is the same and the host did not reboot (boot ID `700ceac4`, hostname `autodl-container-bb334d9c5a-667d9e45`), but the platform assigned a different physical GPU of the same model: `GPU-059d5672-c67c-b81f-8d33-7f33b833df22` (RTX 5090, driver 595.71.05, 32,607 MiB, PCI bus id `00000000:98:00.0`), in place of the recorded `GPU-f3159e8f-7705-8206-17ba-28779ceec66d` (1.3; X5). PID 1 started at 2026-09-30 09:58:27 UTC. The cause is recorded as user-initiated. The record is in `docs/icml_ext/SERVER_SETUP_LOG.md`, section "Restart of the container and a change of GPU, found on 2026-09-30".
- **Rules applied.** 6.2 item 7 (after a restart, the GPU UUID must be the recorded one: it was not, so the work stopped before any copy or call, and was reported) and 6.3 (a change of instance: the same GPU model, the same checks, G2 (b)'s determinism check rerun on it, and the change recorded). Every check of 6.3 passed on the new GPU (host keys, SSH settings, the vLLM venv's freeze, wheels and RECORD entries with exactly the three of X1, the FreeToken venv's RECORD entries, the model files, and `kernels` absent), and the pinned start scripts, watcher, template and GEPA wheel have their pinned SHA256 values.
- **Decisions of the user (2026-09-30).** The change is handled under 6.3. G2 (b) is rerun on the pilot rows for all three models, exactly as in the pilot, and its new outputs are also compared with the old instance's token for token, which is informative and not a pass criterion. The rerun's GPU-hours are outside the bound of 6.1 and are reported. If G2 (b) passes, the new UUID is pinned for the main study and the study continues in the frozen order; if it fails, the work stops and is reported.
- **Outputs seen.** None on any replication or test item: no such item has been copied to the instance or called. The rerun uses the pilot's rows only.
- **Status at this entry.** The rerun has not started. Its result, and the pin of the new UUID if it passes, are appended as A2.

## A2. The result of G2 (b)'s rerun on the new GPU, and the pin of its UUID, 2026-09-30

- **What was run.** Stage `g2-vllm-invariant` on the pilot's 200 G2 rows for all three models, exactly as in the pilot (A1): concurrency 1 ascending, 32 ascending and 32 descending, at T0 and, for Qwen3-1.7B-Longevity and Intern-S1-mini, seeded, on the batch-invariant server. The runs are `g2gpu2-<model>-b<k>-<arm>`, from 10:30 to 19:49 UTC. The record is `docs/icml_ext/SERVER_SETUP_LOG.md`, section "G2 (b) rerun on the new GPU, 2026-09-30".
- **Result: G2 (b) passes.** Each model's three runs are identical call by call in every configuration (Qwen3-1.7B-Longevity 600 of 600 at T0 and 400 of 400 seeded, SmolLM3-3B 600 of 600, Intern-S1-mini 600 of 600 and 400 of 400 seeded). Every run passed all its start checks, had no retry, held A3 on every call, and, for Intern-S1-mini, gate (b) on every thinking-off call; no watcher flagged a connection.
- **Against the old instance (informative, as the user decided, not a criterion).** Every request body and render, and every response token for token and in finish reason, equals the old instance's, in all 15 runs: the two GPUs give identical outputs on these rows.
- **GPU-hours.** 9.33 (Qwen3-1.7B-Longevity 0.99, SmolLM3-3B 2.52, Intern-S1-mini 5.82), outside the bound of 6.1, as the user decided.
- **The pin.** The recorded GPU of the main study is `GPU-059d5672-c67c-b81f-8d33-7f33b833df22` (RTX 5090, driver 595.71.05), in place of `GPU-f3159e8f-7705-8206-17ba-28779ceec66d` for the checks of 6.2 item 7, and the exception X9 joins those of 1.12. A restart of the container or a change of GPU after this entry is handled by 6.2 item 7 and 6.3 again.
- **Outputs seen.** None on any replication or test item.

## A3. Two stops of the chain script of the GEPA search, 2026-09-30

- **What happened.** The main study's chain scripts (`seg_gepa.sh` and `mainlib.sh`, written for the run order of 1.9; `docs/icml_ext/SERVER_SETUP_LOG.md`, section "Main study, segment 1") stopped twice, both on faults of the script and not of a run, a call or a check of 6.2: (1) at 20:03:14 UTC its preflight failed, because the password check read `sshd -T` through `grep -q` under `set -o pipefail`, which fails the pipeline; no server had started and no call was made; (2) at 21:25:20, after the run `clean-s0` had completed with exit 0 and its harness had been selected, the step that stops the reflection server required the GPU to be empty, although the task server stayed up; the task server was stopped by hand at 21:26:56 and the segment was started again at 21:27:06, which skipped `clean-s0` and ran the other three runs.
- **Rule applied.** Neither stop is one of 6.2's: no run failed, no start check, A1 to A3 or gate failed, and no request, parsing, scoring or call order was changed (6.4). The fixes are in the chain scripts, which are not among the runner files, and the superseded versions are kept on the instance. Each completed run is as it was run, with identical request bytes.
- **Outputs seen.** On no replication or test item: the stops fell inside the GEPA search, which reads the search partition only, and no replication or test call had been made.

## A4. Gate (b) in the defect-A pass of Intern-S1-mini: a stop, the user's decision and a change to the runner, 2026-10-01

- **What happened.** The replication segment stopped itself at 14:33:29 UTC on 2026-10-01: the defect-A run `defa-intern-t0` (stage `main-defect-a`, Intern-S1-mini, T0, concurrency 32 ascending) failed gate (b) on `vllm|intern-s1-mini|T0|AUTHORS-1500|lb:[withheld]|first`. It had completed THINK-64, THINK-512 and THINK-1536 (1,204 calls each) and 88 calls of AUTHORS-1500: 3,700 of its 6,020 calls, every one of them with a response. Five of the 88 thinking-off calls (rows `lb:[withheld]`, `lb:[withheld]`, `lb:[withheld]`, `lb:[withheld]`, `lb:[withheld]`) were not clean: each ended with finish reason `length` at 1,500 completion tokens, held one think-start token and no think-end token, had no server reasoning, took the local split's rule 4 and logged a split disagreement. Fourteen of the replication partition's seventeen runs were complete; FreeToken's two runs had not started.
- **The cause, as far as the logs tell.** Gate (b) held on every thinking-off call of the clean runs (3,603 of 3,603 AUTHORS-1500 calls of `rep-intern-t0` and 246 of 246 RESCUE-1500 calls of `resc-intern-t0`: 3,849 in all), and the defect-A pass is the one whose requests carry each row's reference answer as an assistant turn (3.4.2). 3.4.2 says every other check and gate applies in the pass, and 1.2 says that a failure of the gate stops the run and the user decides. The preregistration did not foresee that the defect itself could trigger the gate.
- **The decision of the user (2026-10-01), option A.** In stage `main-defect-a` only, gate (b) records instead of stopping, as A1 to A3 already do there; everywhere else it still stops. The reason the user gave: the gate verifies Intern-S1-mini's thinking switch under the study's conditions, which held on all 3,849 clean thinking-off calls; the defect-A pass deliberately alters the request, and the preregistration did not foresee that the defect could trigger the gate. The five calls are scored as any call is: the local split's content, the same normalisation and scorer, no new rule. The same decision: the idle server is stopped and its hours recorded; the partial folder is moved out of the run root, logged; `defa-intern` is rerun from scratch under a new name, `defa-intern-t0-r1`, and the report says whether its first 3,700 calls reproduce the partial run token for token; then, in the frozen order, FreeToken's two replication runs, the checkpoint and the test partition.
- **Rules applied.** 6.4's second class: a change that alters none of request bytes, parsing, scoring and call order, with a written change note (this entry and the setup log), the changed files committed first with their SHA256 values, and a dry run that reproduces the recorded render lists. Under 6.5 the repair is confirmatory: the failed attempt's records are kept and reported, and only the completed repeat's outputs enter the analysis. Its kind was decided by these rules before the repeat ran and before any score was computed.
- **The change.** Commit `aae8b11`: `scripts/icml_ext/runner.py` `a9478cee365db6b8ccfe0bf8d559749e096338b03cb0ea48c5987356a1eafd9b` (before: `038ff18fd1dd9814e30fe2c0645e265caeb1bf0c7e888dd552c986855da30de4`): in `execute`, a failed gate (b) in the defect-A pass writes the event `gate_b_failed` with `log_only` true and the call goes on; in any other stage the run stops as before and the event is unchanged. `scripts/icml_ext/test_runner.py` `4249bb9db4357eaae212433836599c71ecc0dc16578fc73e424da37b6c8848a0` gains `test_gate_b_only_logs_in_the_defect_a_pass` (47 tests). `scripts/icml_ext/checkpoint.py` `55a45a0ba73581719490d13ffc9810c4f4399b82925d6e6922cfc790a2046ab8` expects the repeat as `defa-intern-t0-r1`. All 14 suites pass (260 tests). On the instance, `runner.py` was replaced after the main study's version had been kept in `/root/autodl-tmp/icml_ext/code_versions_20261001_before_A4/`; the nine code files on the instance equal the local ones. Every run from the repeat onward records the new `runner.py` hash in its run identity; the runs before it record the old one.
- **The dry run.** On the instance, `render-check --main` with the new `runner.py` reproduces the pinned render lists for all four models, with no trigger: Qwen3-1.7B-Longevity 50,536 renders, its tied variant 35,320 (each equal to a pinned render), SmolLM3-3B 24,046 and Intern-S1-mini 24,046. It finished between 21:08:39 and 21:10:44 UTC on 2026-10-01.
- **The server and its hours.** The Intern-S1-mini server, started at 13:48:12 for the run, stayed up and idle after the stop and was stopped at 21:00:59 after 7.213 server-hours, about 6.46 of them idle. Its watcher ended with 116,102 samples, 3,258 sockets seen and 0 flagged. The idle hours count against the bound of 6.1: the main study has used 24.86 of the 77 GPU-hours (the GEPA search 6.63, the replication servers until the stop 11.02, this server 7.21). The G2 rerun's 9.33 stay outside the bound (A2).
- **The failed attempt.** Its folder was moved at 21:01:50 from `runs/main-defect-a/defa-intern-t0` to `/root/autodl-tmp/icml_ext/runs_failed/main-defect-a/defa-intern-t0` on the instance, outside the run root: `requests.jsonl` `d7d899d154707690c10df734a14b8c9aac22eff71efb53758b302c35fc0c94b3`, `responses.jsonl` `38b48f2ba3bc21390ab003622cf1f1901d86e42d346c2f14b90b0676577e22c8`, `run_log.jsonl` `50e0a153c585410e2bb312f12e20229fe46e96aa7e9f16c100a8774211e5972b`, equal before and after the move. It has no manifest and is never an input of the analysis.
- **Outputs seen.** Counts only, and no item text or model output: the numbers of requests and responses per configuration, the thinking-off accounting flags, the finish reasons, the split flags and the think-tag counts of the failing calls, and the same flags over the completed Intern-S1-mini runs. No accuracy or score has been computed.
- **Status at this entry.** The repeat has not started. Its result, and the comparison of its first 3,700 calls with the failed attempt's, are appended as A5.

## A5. The repeat of Intern-S1-mini's defect-A run and the end of the replication partition, 2026-10-01 and 2026-10-02

- **What ran.** `seg_rep2.sh` (`0c2caa2ac0c0f034ae09013f7f9ebe6f387a38714061a8b5c09303fdf12f2d02`) started at 21:14:10 UTC on 2026-10-01 with the runner of A4 (`runner.py` `a9478cee…`, checked against the committed hash before its first call; the change note is the second line of `chain_rep2_20261001T211410Z.log`) and ended with `SEGMENT COMPLETE` at 01:04:24 UTC on 2026-10-02, without a stop line: `defa-intern-t0-r1` (21:14:57 to 22:31:46; server 1.293 h), `ftrep-untied` (22:31:59 to 23:47:30; 1.262 h) and `ftrep-tied` (23:47:43 to 01:04:22; 1.281 h), each with exit 0 and its manifest, each copied back and matching it (`aad8f20a…`, `34b0d814…`, `8547b01f…`).
- **The repeat reproduces the failed attempt.** All 3,700 calls of the failed attempt have a response in the repeat, and each is equal to it in all fourteen compared fields: the completion's token IDs, finish reason, stop reason, completion and prompt token counts, text, reasoning, the server's prompt-text SHA256, the request body's SHA256, the three render hashes, and the local and sent prompt-token counts. That is 3,700 of 3,700, among them the five calls that failed gate (b). The repeat adds 2,320 calls: 1,116 of AUTHORS-1500 and 1,204 of BUDGET-512-1500. (`runs/icml_ext/setup/compare_attempts.py`, run on the instance; counts only.)
- **The repeat's own record.** 6,020 requests and responses, 26 start checks passed, no retry, A3 recorded log-only on all 6,020 by design (3.4.2), 411 split disagreements logged, no stop. Gate (b) failed, and was recorded and did not stop the run, on 324 of its 1,204 thinking-off calls (AUTHORS-1500). By the completion's shape: 121 ended at `length` with an unclosed think block, 12 at `length` with a closed one, 7 at `stop` with an unclosed one and 184 at `stop` with a closed one, and the server's reasoning was empty on all 324. By task: 27 of 344 (LB-0030), 103 of 172 (LB-0034), 89 of 344 (LB-0038) and 105 of 344 (LB-0042). Its log holds 324 events `gate_b_failed` with `log_only` true. All 1,204 prompts that the server received hold think tags, which the chat template writes around the reference turn; they are not the model's, and the gate does not count them, since it reads the completion.
- **FreeToken.** Each of `ftrep-untied` and `ftrep-tied` has 20,580 requests and responses, 17 start checks passed, no retry, A3 by count on every call, and no stop. The watcher of each FreeToken server flagged one socket, the single listener off loopback of the recorded exception X2 (the process-group store, a tcp6 listener on `::`), and recorded no connection off the machine. Every vLLM server's watcher of the segment flagged 0.
- **The replication partition is complete: 17 runs,** 151,848 calls, none retried; the failed attempt's 3,700 calls are outside them. All their manifests match their files after the copy back to `runs/icml_ext/main_runs/`.
- **GPU-hours.** 28.70 of the 77 hours of 6.1: the GEPA search 6.63, and the replication servers 22.07 (including the 6.46 idle hours of the stopped server, A4). The G2 rerun's 9.33 stay outside the bound (A2).
- **Rule applied.** 6.5, confirmatory (A4): the repeat's outputs enter the analysis, and the failed attempt's records are kept and reported.
- **Outputs seen.** Counts only, and no item text, model output or score: the counts above, by configuration, finish reason, think-tag counts and task, and the equality counts of the comparison. No accuracy has been computed.
- **Status at this entry.** The checkpoint has not run. Its record and the record's SHA256 are appended before the first test call.

## A6. The checkpoint of the main study, 2026-10-02

- **What ran.** `scripts/icml_ext/checkpoint.py` (SHA256 `55a45a0ba73581719490d13ffc9810c4f4399b82925d6e6922cfc790a2046ab8`, commit `aae8b11`) ran once, at 01:13 UTC on 2026-10-02 (started 01:13:06; its record was written within a minute), in the clean environment (Python 3.12.3, numpy 2.3.5), on the instance and not locally, because this machine had about 0.1 GB of free memory (holdout contact 52). It read the instance's 17 replication runs and the main items through the pinned loaders (preregistration 1.9, step 4; 6.2, item 8). The analysis files it calls are the pinned ones of 4.4, checked on the instance against their pins before the run: `analysis_stats.py` `e6a2c4dc…`, `analysis_records.py` `7507fd6c…`, `analysis_h4.py` `2f5a82e7…`, `analysis_run.py` `d92ebfe2…`. Running the same pinned code on the instance and not on this machine changes no rule; the bounds and the selections do not depend on a random stream.
- **The checkpoint passes.** All 17 runs are complete, each with its manifest matching its files, none holds a stop (the gate (b) stop of A4 was resolved by the user's decision), and no run of a test stage exists.
- **The rescue verification (1.4) agrees on all three models.** On each model's 300 verification items the derived RESCUE-1500 equals the real two-call sequence: the first call's token IDs equal THINK-512's on 300 of 300, the trigger is consistent on 300 of 300, and the second call equals AUTHORS-1500's on 300 of 300 (second calls: Qwen3-1.7B-Longevity 5, SmolLM3-3B 208, Intern-S1-mini 246); none differs. The derived rescue stands as the preregistration has it.
- **Evaluability (3.4.4), from parse indicators, gold-change indicators and parsed answers, with no accuracy.** Of the family of 16 (defect, model) pairs, 15 are evaluable; the pair B2 in Qwen3-1.7B-Longevity is not (its bound is 0). E in SmolLM3-3B and in Intern-S1-mini lies outside the family by structure (only Qwen3-1.7B-Longevity has two served variants). The largest distortion each mechanism can cause on S, the threshold being 0.05:

  | Defect | Qwen3-1.7B-Longevity | SmolLM3-3B | Intern-S1-mini |
  |---|---|---|---|
  | A | 1.0 | 1.0 | 1.0 |
  | B1 | 0.2050 | 0.0834 | 0.0568 |
  | B2 | 0.0 (not evaluable) | 0.2075 | 0.2894 |
  | C | evaluable by rule | evaluable by rule | evaluable by rule |
  | D | 1.0 | 0.3523 | 0.1889 |
  | E | 0.1392 | outside the family | outside the family |

- **The selections are locked.** The record holds the selections c* of the 20 pipelines whose S lies in the replication partition (3.4.1). They are descriptive, they were not printed, and the record was not opened.
- **The record.** `/root/autodl-tmp/icml_ext/checkpoint/checkpoint_record_20261002.json`, 7,057 bytes, SHA256 `f033f23faddb71ce77c0e239a19b4df7d825a5eb8d7be55861ec6035a9dbadaa`; the printed summary, `checkpoint_stdout.json`, has SHA256 `ba1acd236d29c53d89ec87923c34151a213cd3d822fb19287fcccaea8196480b`. Both were copied back to `runs/icml_ext/checkpoint/` (not committed) and have the same hashes there. The record's SHA256 is committed here before the first test call, as 6.2 item 8 and 1.9 step 4 require.
- **Outputs seen.** Counts, bounds and the record's SHA256 only. No c*, accuracy, score or verdict has been seen.
- **Status at this entry.** The test partition has not started. `seg_test.sh` follows this commit.

## A7. The test partition and the determinism recheck, 2026-10-02 and 2026-10-03

- **What ran.** `seg_test.sh` (`302085afa5d10a54b7b817584fbf57b4fbb8375d00b84b9b13873c8a24ff04ca`) started at 01:23:29 UTC on 2026-10-02, after the checkpoint's record had been committed (A6, `cf9769d`), with the runner of A4 (`runner.py` `a9478cee…`; gate (b) still stops in every stage but the defect-A pass), and ended with `SEGMENT COMPLETE` at 03:13:21 UTC on 2026-10-03, without a stop line. It ran 14 runs in the order of 1.9, each with exit 0 and its manifest: for each model the grid `test-<m>-t0` and then the determinism recheck `det-<m>-t0` (Qwen3-1.7B-Longevity, SmolLM3-3B, Intern-S1-mini), the seeded arm `tests-<m>-card` (Qwen3-1.7B-Longevity and Intern-S1-mini), the four GEPA harnesses' test evaluations `gepa-test-GEPA-{CLEAN,BROKEN}-s{0,1}` (Qwen3-1.7B-Longevity), and FreeToken's `fttest-untied` and `fttest-tied`. Times and server hours are in the setup log, section "Main study, segment 3".
- **Operational record of the 14 runs.** 267,056 requests and responses (36,080 in each model's grid, 600 in each recheck, 28,864 in each seeded arm, 4,207 in each harness evaluation, 41,230 in each FreeToken run), no retry, every start check passed (26, and 25 for SmolLM3-3B; 24 for a harness evaluation; 17 for FreeToken), A3 held on every call (by count, token IDs and rendered text on vLLM; by count on FreeToken), no stop, 6,148 split disagreements logged and none a stop, and no connection off the machine. Each run's manifest matches its files after the copy back to `runs/icml_ext/main_runs/`, and every run was made on the pinned GPU.
- **Gate (b)** held on all 7,416 thinking-off calls of Intern-S1-mini in the partition (7,216 in the grid, 200 in the recheck): none returned reasoning or a think tag, and no `gate_b_failed` event was written. Over the study 11,265 thinking-off calls of the clean stages held; the 324 failures recorded in the defect-A pass are A5's.
- **Watchers.** The watchers of the three vLLM servers ended with `flagged` 0. Each FreeToken server's watcher flagged one socket, the single listener of the recorded exception X2 (a tcp6 listener on `::`), and recorded no connection off the machine.
- **The determinism recheck (1.9, step 6) is identical on all three models.** In each model's `det-<m>-t0` run, 600 calls (200 test items in AUTHORS-1500, THINK-512 and BUDGET-512-1500, in descending order at concurrency 32) equal the grid's calls on the same keys, token for token and in finish reason: Qwen3-1.7B-Longevity 600 of 600, SmolLM3-3B 600 of 600, Intern-S1-mini 600 of 600; none differs (`analysis_records.determinism_check`, run on the instance by `runs/icml_ext/setup/compare_determinism.py`). The descriptive kind of 6.5 therefore does not apply, and the test verdicts of all three models stay confirmatory.
- **GPU-hours.** The test segment used 25.83 (Qwen3-1.7B-Longevity 1.72, SmolLM3-3B 4.84, Intern-S1-mini 14.20, FreeToken 5.07). The main study has used 54.53 of the 77 hours of 6.1: the GEPA search 6.63, the replication partition 22.07 and the test partition 25.83. The G2 rerun's 9.33 stay outside the bound (A2).
- **Outputs seen.** Counts only (holdout contact 53). No accuracy, score, c* or verdict has been computed or seen, and the checkpoint's record has not been opened.
- **Status at this entry.** Every stage of the run plan (1.9) is complete. The preregistered analysis (4.4, `scripts/icml_ext/analysis_run.py`) has not run.

## A8. The preregistered analysis, 2026-10-03

- **What ran.** `scripts/icml_ext/analysis_run.py` (SHA256 `d92ebfe216fbcb8bbdebba6503eb4ae223684eaf8a3ffd47a20ad2720b42baa7`) ran once on the instance, started at 05:15:35 UTC and finished by 05:32:06, with the default options of the preregistered analysis: all three models, B = 50,000, every sensitivity analysis of section 5, and `--smi-static` for the tied variant's served directory (`smi_static_tied.json`, `5c6946fd…`: declares tied, `lm_head.weight` differs from the embedding, so SMI (i) fires). Before it, on the instance and immediately before the run, every file it uses matched its frozen value: `analysis_stats.py` `e6a2c4dc…`, `analysis_records.py` `7507fd6c…`, `analysis_h4.py` `2f5a82e7…` and `analysis_run.py` `d92ebfe2…` (4.4), `defects.py` `a2ad7e2e…` (3.4.2), `scoring.py` `3bce48ef…` and `runner_checks.py` `ec77476e…` (1.6), `runner_items.py` `930d03d9…` and `runner_config.py` `d98916db…` (equal to the freeze commit's), the caller `cc8debc7…`, and the committed split report `23f963a6…`; and the manifests of the 31 runs matched their files, each run complete and none stopped (`analysis_preflight.sh`; 0 problems). The analysis read a root of links to exactly those 31 runs, so that no pilot or GEPA-search folder could enter it.
- **Where it ran, and the numpy version.** On the instance (Python 3.12.3, numpy 2.3.5), because this machine has about 0.1 GB of free memory; the draft (4.1) names numpy 2.2.6 as the local analysis environment's version. This is a change of the environment and not of any rule. The resampling stream was compared across the two versions before the report was read: `Generator.multinomial` for three seeds, three blocks of 5,000 resamples each, has the same SHA256 (`a6f5b7c4…`) under numpy 2.2.6 and 2.3.5, so the resamples are the same; sums of floats may differ in their last bits. The report records the version.
- **Outputs.** The report `analysis_report_20261003.json` (772,831 bytes, SHA256 `1447c936d52523a1494169f30af239c7d36ce7e79e81655a6a91016570c22e0b`), the driver's printed summary (`b26d0bc8…`), the file of the post-output code below (`e04bb97b…`) and the formatted tables; the folder's manifest has 24 files and SHA256 `37d3268a980974af6ab414af65b8b2b1a5b3d6071632f8f1867ffc3d871a8403`. They were copied back to `runs/icml_ext/analysis/` and every file there matches the manifest. None is committed; the numbers were given to the user in the session of 2026-10-03, and what is committed from them is the user's decision (holdout contact 54).
- **The H4 selections are the locked ones.** The selections c* that the analysis reports for the pipelines whose S lies in the replication partition equal the checkpoint's record on all 24 comparisons (12 defective instances and their 12 clean counterparts; C has none, its S spanning both partitions): the record of A6 was not changed, and the analysis re-derived the same selections (`check_locked_selections.py`).
- **Code written after the outputs existed.** `scripts/icml_ext/descriptive_extra.py` (SHA256 `46ae338ae60464d1890116501272853b7303af8ca0337752d6247857011ce1e6`) and `format_results.py` (`bae7b57fb289791e5df867dbef2e5e6b300c336d27c5eab9469a8e79d5817baf`), committed with this entry. The pinned driver does not compute three descriptive items that 3.6 specifies, so `descriptive_extra.py` computes them from the run logs: tied versus untied on FreeToken's six configurations (accuracy and parse rate with unadjusted 95% intervals from the pinned `Cell` and `Battery`, B = 50,000, the share of identical parsed answers, an exact McNemar test on the discordant rows, the context cap of 1.3 and B1's second-call rate), the GEPA candidates (proposals, refused candidates by reason, soft switches, metric calls, the selected texts' lengths, and each selected harness's valset score next to its replication and test accuracy), and the serving counts with the mean prompt and completion tokens and seconds per call of each run and configuration. Those items are pre-specified; their code was written and run after the outputs existed, and they are labelled so (descriptive, implemented after the outputs existed). They decide nothing and change no definition. `format_results.py` only prints the report's and the file's numbers in tables; the one thing it computes is the share of non-commitment among the calls that ended with `stop` (a ratio of two printed estimates), and the lists of verdict changes between two printed verdicts. **Not computed in this pass:** the composition of the never-called rows that 5.2 asks to report beside that sensitivity analysis, and the tokens and seconds per call by resampling cell (they are given by run and configuration).
- **Deviations and addenda that bear on the results.** (1) A4 and A5: the defect-A pass of Intern-S1-mini ran with gate (b) recording instead of stopping; 324 of its 1,204 thinking-off calls failed the gate and are scored like any call; the first attempt's 3,700 calls were reproduced token for token by the repeat, whose outputs alone enter the analysis. It touches H4's defect A in Intern-S1-mini only through the descriptive selection, since that claim reads the start, THINK-1536. (2) 2.3 and 8.6: the primary analyses leave out the 518 rows flagged `v21_holdout` and the 7 rows flagged `reading_exposed`; the sensitivity analysis of 5.4 puts them back. (3) A6: the checkpoint found 15 of the 16 pairs evaluable; B2 in Qwen3-1.7B-Longevity is not. (4) A1 and A2: every main run was made on the GPU pinned after the G2 (b) rerun. (5) A7: the determinism recheck was identical on all three models, so no verdict is labelled descriptive for that reason. (6) This entry: the analysis ran on the instance with numpy 2.3.5.
- **Outputs seen.** All of the report's aggregates, by the session and by the user: the first time any accuracy, score, c* or verdict of the main study was seen, after every stage of the run plan was complete and after the checkpoint record's hash had been committed (A6). No item text, row key or row-level output was printed.

## A9. The report's commit and two items computed after the outputs, 2026-10-03

- **The instance.** After the analysis outputs had been copied back and checked (A8), the user shut the instance down, on 2026-10-03, and asked that it not be released. Everything needed from it had been copied back and compared by hash: the 31 runs, the failed attempt of A4, the checkpoint record, the analysis folder and the 436 files of its `logs/` folder.
- **The commit.** At the user's instruction the analysis report and its tables are committed, byte for byte, as `docs/icml_ext/ANALYSIS_20261003/` (commit `49e5f9c`; 24 files whose manifest, SHA256 `37d3268a980974af6ab414af65b8b2b1a5b3d6071632f8f1867ffc3d871a8403`, still matches). They were scanned for item keys, row fields and item text before the commit and hold none. The folder includes aggregates over the rows flagged `v21_holdout` (the sensitivity analysis of 5.4), so it is listed under category C of `docs/paper_review/HOLDOUT_DERIVED_FILES.md` (holdout contact 55).
- **Two items computed after the outputs existed,** by `scripts/icml_ext/baselines_extra.py` (SHA256 `74c20d3b09947a4dce9a6d57cbf181292fa67de0e657e91a5b90ff66d7c518c3`), run locally with numpy 2.2.6 over the main items and the run logs, and stored in `docs/icml_ext/ANALYSIS_20261003/computed_after_the_outputs/` with their own manifest (the parent manifest is unchanged). Both are pre-specified; their code was written and run after the outputs existed and they are labelled so.
  - **(a) The never-called rows' composition (5.2).** The never-called rows are 543, 310 of them on the letter tasks, as the draft said (replication 187 and 103, test 356 and 207; none is flagged). Their LB-0030 mean age is 36.93 years (36.21 in replication, 37.31 in test) against 50.76 and 50.78 for the partitions' analysis rows, and their LB-0042 deceased share 0.022 against 0.345 and 0.346. The sensitivity analysis' rows are these.
  - **(b) Accuracy next to the trivial baselines,** per letter task and for the pool, per model and configuration, on the unflagged rows of each partition: chance, the non-oracle constant (the most frequent gold letter of the other partition's rows, ties to the smallest letter, scored on this partition) and the oracle constant (the frequency of the most frequent gold letter of the partition itself), the frozen definitions of `docs/paper_review/TRIVIAL_BASELINE_DEFINITIONS.md` as `analysis_h4.py` implements them; the pool's values are the row-weighted means of the tasks' values. The configurations are the five grid configurations, RESCUE-1500 and, for Qwen3-1.7B-Longevity, the four GEPA harnesses. The intervals are the unadjusted 95% of the pinned `Cell` and `Battery` (B = 50,000).
  - **Checks.** The pool's accuracy and interval equal the driver's report in all 36 (partition, model, grid configuration) cells, and the gold letters of all 17,796 scored calls equal the scorer's.
- **Not changed.** No rule, definition or verdict of the preregistered analysis. The report's SHA256 (`1447c936d52523a1494169f30af239c7d36ce7e79e81655a6a91016570c22e0b`) is as in A8.
- **Outputs seen.** The aggregates above; no row key or text (holdout contact 55).

## A10. Constant-label baselines, computed after the outputs, 2026-10-03

- **Why.** The constant baselines of A9 were constant *letters*. On LB-0030 and LB-0042 the order of the options is shuffled from row to row (120 letter-to-label mappings on LB-0030, 2 on LB-0042), so a constant letter cannot exploit an uneven distribution of the labels, while a constant *label* (the same age band, or the same outcome, on every row) can: the lesson of v0.5's constant age band. On LB-0034 the order is fixed (1 mapping), so its constant label is its constant letter. At the user's instruction (the decisions on the paper outline, 2026-10-03) the constant-label baselines were computed after the outputs existed, and the strongest baseline of each task is the one to use in the paper.
- **What ran.** `scripts/icml_ext/constant_labels_extra.py` (SHA256 `31bb67e6a5b2c475a820e8c4e8c73b565a7c3b0eefd9c53e6ab97ce264c02b5c`), locally with numpy 2.2.6, over the main items and the run logs of the six T0 grids and the eight GEPA-harness evaluations. Results in `docs/icml_ext/ANALYSIS_20261003/computed_after_the_outputs_constant_labels/`, with their own manifest; the manifests of the parent folder and of the folder of A9 are unchanged. Labelled "computed after the outputs", deciding nothing (holdout contact 56).
- **Definitions** (the frozen ones of `docs/paper_review/TRIVIAL_BASELINE_DEFINITIONS.md`, extended from letters to labels). For each letter task and the pool, per partition, on the unflagged rows: the non-oracle constant label is the most common gold label of the other partition's rows (ties to the smallest), the oracle constant label the most common one of the partition itself; each is scored with the frozen scorer (`scoring.score_lb`) on the letter that the label has in each row's own option list. The constant letters are A9's. The strongest baseline of a task is the larger of its two oracle constants (the most any constant can score on that partition), with the larger of its two non-oracle constants beside it; the pool's values are the row-weighted means of the tasks'. Every model's and configuration's accuracy (the five grid configurations, RESCUE-1500 and, for Qwen3-1.7B-Longevity, the four GEPA harnesses) carries its paired difference to each strongest baseline and the difference's unadjusted 95% interval (B = 50,000, the cell's own resamples).
- **The gold labels** (unflagged rows; aggregates). Test: LB-0030 60-75 394, 30-45 382, 45-60 319, 18-30 276, 75+ 206; LB-0034 Participant A 406, B 382; LB-0042 Yes 1,325, No 252. Replication: LB-0030 30-45 215, 60-75 203, 45-60 150, 18-30 124, 75+ 104; LB-0034 B 203, A 195; LB-0042 Yes 655, No 141.
- **The strongest baselines** (oracle, with the non-oracle beside it; test, then replication). LB-0030: constant label 60-75, 0.250 (non-oracle 30-45, 0.242), then 30-45, 0.270 (non-oracle 60-75, 0.255). LB-0034: Participant A, 0.515 (non-oracle B, 0.485), then B, 0.510 (non-oracle A, 0.490). LB-0042: Yes, 0.840 in test and 0.823 in replication (the non-oracle label is Yes in both), against 0.500 for any constant letter. The pool: 0.539 [0.527, 0.551] in test and 0.539 [0.519, 0.559] in replication (non-oracle 0.530 and 0.529); A9's pool values were 0.389 and 0.391 (oracle letters).
- **What they show** (aggregates, as read). Qwen3-1.7B-Longevity: every configuration except THINK-64 (which parsed nothing) is above the strongest oracle baseline on every task and on the pool, with the interval of the difference above 0, except GEPA-CLEAN-s1 on LB-0042 (test -0.010 [-0.034, +0.015], replication +0.020 [-0.015, +0.055]). On the pool the margin of THINK-512 and AUTHORS-1500 is +0.096 [+0.077, +0.115] and +0.093 [+0.074, +0.112] in test and +0.098 and +0.094 in replication; on LB-0042 it is small (test +0.027 [+0.007, +0.048] and +0.038 [+0.020, +0.056]; replication +0.043 and +0.053). SmolLM3-3B is below it in every configuration on every task and on the pool (the best on the pool, THINK-1536, by -0.382 in test and -0.375 in replication). Intern-S1-mini is below it on the pool (the best, AUTHORS-1500 and RESCUE-1500, by -0.225 in test and -0.226 in replication) and on every task but LB-0034, where AUTHORS-1500 and RESCUE-1500 are above it (test +0.060 [+0.003, +0.117], replication +0.075 [+0.023, +0.128]) and BUDGET-512-1500 is level with it (test +0.008 [-0.052, +0.069]). Unparsed answers count as wrong, so low parse rates lower these accuracies.
- **Checks.** Chance equals A9's on all 8 cells, the constant letters equal A9's on 16 of 16, all 176 accuracies and intervals equal A9's, and no row lacks the constant label among its options.
- **Not changed.** No rule, definition or verdict of the preregistered analysis. The report's SHA256 is as in A8.
- **Outputs seen.** The aggregates above; no row key or text.

## A11. The rule for D_R in H4's claim, 2026-10-03

- **What.** While the numbers of the paper on the extension were audited, an independent recomputation of the 15 claims of H4 from their adjusted intervals (the paper's `audit/number_audit.py`) agreed with the report on every claim under the rule as the pinned code implements it (`scripts/icml_ext/analysis_h4.py`, `claim_verdict`), and differed on one claim under a narrower reading of the preregistration's text.
- **The two readings.** 3.4.4 says that the claim fails "if any of the three intervals lies wholly on the other side of its boundary", and then lists, for D_R, "wholly within ±0.05, or wholly outside it with the opposite sign". The pinned code implements the general rule: D_R is read in the direction of D_S's sign (the sign of D_S's point estimate); it holds if it lies wholly beyond the band in that direction and fails if it lies wholly on the other side of that one boundary, which covers an interval within the band, beyond it on the opposite side, or partly in each. The two listed sub-cases are the pure cases of that rule; they do not list an interval that is partly within the band and partly beyond its far edge.
- **The decision of the user (2026-10-03).** The general rule governs and the pinned code implements it; the two sub-cases listed after it were incomplete.
- **The case.** C in SmolLM3-3B: D_S = -0.001 (adjusted interval [-0.052, +0.052]), so D_S's direction is negative and the confirming boundary for D_R is -0.05; D_R = +0.005 with adjusted interval [-0.048, +0.063] lies wholly above -0.05, on the non-confirming side, so D_R cannot confirm and the claim fails. "Fails" is a descriptive label (3.4.4): it is not an error-controlled finding, and it does not say that the distortion is absent.
- **Effect.** None on the report, on any verdict or on any number: the report's verdicts are the code's. Under the narrower reading the claim of C in SmolLM3-3B would be inconclusive and H4 would count 6 holds, 3 fails and 6 inconclusive instead of 6, 4 and 5. Every other claim has the same verdict under both readings.
- **Rule applied.** 6.4: a clarification of sections 3 to 5 is appended here with its date, its reason and whether outputs had been seen. The text of the frozen draft is unchanged, and no code, request, parsing, scoring or call order changed.
- **Outputs seen.** All of the report's aggregates (A8): the question arose after the analysis.

## A12. Trivial baselines of MMLU-Pro and GSM8K, computed after the outputs, 2026-10-03

- **Why.** A9 and A10 gave the trivial baselines of the LongevityBench letter tasks only, so the accuracies on the two general pools had none, and the paper reports no accuracy without its trivial baselines. At the user's decision (2026-10-03, decision 2 of the review of the paper draft) they were computed after the outputs existed and are labelled so. Holdout contact 57 was opened by its own commit (`ce495ca`) before the read.
- **What ran.** `scripts/icml_ext/general_baselines_extra.py` (SHA256 `578dea6bc8a35728e621dc66143f0e4b7d3603452abc3c9c66b918a6890bb58d`), locally, in the clean environment of the test suites (numpy 2.2.6), from 08:47:37 to 08:50:08 UTC, over the main items and the run logs of the six T0 grids. Results in `docs/icml_ext/ANALYSIS_20261003/computed_after_the_outputs_general_baselines/`, with their own manifest; the manifests of the parent folder and of the other two subfolders are unchanged. Labelled "computed after the outputs", deciding nothing (holdout contact 57).
- **Definitions.** For each partition, on its items (the general pools have no flagged item). MMLU-Pro: chance is the mean of 1/k over the items (k the number of options of the item); the non-oracle constant letter is the most common gold letter of the other partition's items (ties to the smallest letter), scored on this partition; the oracle constant letter is the most common gold letter of the partition itself. GSM8K: the non-oracle constant answer is the most common gold answer of the other partition (ties to the smallest value), the oracle constant answer that of the partition itself; a free-form number has no chance level. Each constant is scored with the frozen scorer on its own text (`scoring.score_mmlu_pro`, `scoring.score_gsm8k`, stopped true). The strongest baseline of a pool is its oracle constant. Every model's accuracy in every grid configuration (the five real ones and the derived RESCUE-1500) carries its unadjusted 95% interval (the cell's own resamples, equal to the driver's) and the paired difference to each baseline with its interval; the GEPA harnesses ran on the letters only and have no cell here. Intervals: B = 50,000, unit = item; the baselines' own cells use the seed `resampling_seed(partition, 'constant_baselines', pool)`.
- **The baselines** (test, then replication). MMLU-Pro: chance 0.110 and 0.111 (670 of 799 and 330 of 399 items have ten options); the constant letter is B in both roles in both partitions, 0.119 [0.096, 0.141] and 0.133 [0.100, 0.168]. GSM8K: the oracle constant answer is 2 in test (0.034 [0.019, 0.051]) and 10 in replication (0.045 [0.023, 0.072]); the non-oracle one is 10 (0.019 [0.008, 0.032]) and 2 (0.030 [0.011, 0.053]).
- **What they show** (aggregates, as read; test; accuracy, then the difference to the oracle baseline). MMLU-Pro: Qwen3-1.7B-Longevity 0.217 to 0.234 in the five configurations that parse (+0.098 to +0.115, every interval above 0) and 0.140 with THINK-64 (+0.021 [-0.011, +0.054]); SmolLM3-3B 0.098 with THINK-512 (-0.021 [-0.051, +0.010]) and 0.378 with RESCUE-1500 at best; Intern-S1-mini 0.074 with THINK-512 (-0.045 [-0.074, -0.016]) and 0.542 with BUDGET-512-1500 at best; THINK-64 scores 0.000 for both (-0.119 [-0.141, -0.096]). GSM8K: Qwen3-1.7B-Longevity 0.068 to 0.070 in every configuration (+0.036 [+0.011, +0.063] over the oracle constant answer in test, +0.011 [-0.027, +0.049] in replication); SmolLM3-3B 0.681 with THINK-512 and 0.880 with THINK-1536 at best; Intern-S1-mini 0.190 with AUTHORS-1500 and 0.922 with BUDGET-512-1500 at best; THINK-64 scores 0.000 for both.
- **Checks.** All 72 accuracies and intervals (2 partitions, 2 pools, 3 models, 6 configurations) equal the driver's report; the gold of all 35,802 scored calls is equal across configurations; the 8 constants scored by the frozen scorer equal a direct comparison with the gold.
- **Not changed.** No rule, definition or verdict of the preregistered analysis. The report's SHA256 is as in A8.
- **Outputs seen.** The aggregates above; no item key or text (holdout contact 57).


==> anc/README_ancillary.txt <==
Ancillary files of the arXiv version (v4) of "What Does a Harness Repair? Four Preregistered Studies Around a Longevity-Tuned Language Model".

The paper reports four preregistered studies. The first three preregistrations were each frozen by a commit that adds a hash file with the SHA256 and the time of the freeze; those freeze times are recorded only in the authors' private repository and are not independently timestamped. The fourth was registered on the Open Science Framework (https://osf.io/g5apw), which records the time of registration (07:23 UTC on 3 November 2026, to the minute) and was frozen four minutes later by a commit of the same repository. The SHA256 of each frozen file lets a reader check that the copy here is the file that was frozen.

The repository of the studies is not public at present, and the run logs, which hold benchmark item text and model outputs, will not be released. A filtered public export of the rest (the code and its tests and the hash manifests, with no item-level or row-level content derived from the held-out rows) is planned and will be linked in a later version of the paper.

First study (frozen at 06:53:11 UTC on 30 September 2026; the files of versions 1 and 2)

1. PREREG_ICML_EXT.md: the frozen preregistration, byte for byte. SHA256 dec5dc25fdd0074a973926767a7a7f378e3dbc06eaccbf976d6df6f84dd2f515. It names, as the preregistered setup, the cloud instance that the study used (paths on the instance, an SSH port number, a GPU identifier and loopback addresses).
2. PREREG_ICML_EXT_ADDENDA.md: the addenda file (append-only after the freeze), as of the posting of version 1 and unchanged since, with the row keys of five rows withheld (six occurrences, written lb:[withheld]) because a row key identifies a benchmark row. SHA256 of the original in the authors' repository 3f9f51851ac3a6e3d186dbd13f68142afccc79e50a61960128aec6a468ffd044; SHA256 of this copy 37652add485d4d58c0928ffde106ac365a1338f7d24c75663c03f3e51de6b203. Nothing else is changed. It names a container host name, GPU identifiers, a PCI bus id and paths on the instance. The addenda are not hash-frozen.
3. analysis_report_20261003.json: the aggregate report of the preregistered analysis, byte for byte. SHA256 1447c936d52523a1494169f30af239c7d36ce7e79e81655a6a91016570c22e0b.

Second study (frozen at 00:28:49 UTC on 7 October 2026; the files of version 2)

4. PREREG_ICML_EXT2.md: the frozen preregistration, byte for byte. SHA256 a2b8ec439d5ba941e8de2bda74fb74600f8fe9e7f0650a74e673cedf4ac85b61. It names, as the preregistered setup, the cloud instance that the study used (a container name, a GPU identifier and a PCI bus id).
5. PREREG_ICML_EXT2_ADDENDA.md: the addenda A1 to A9 (append-only after the freeze), byte for byte as committed. SHA256 f6b85939d93f2fc95d993613aaadb8fe515277ee6cc4adbbb3c027fd9553180e. It names no row key. It names the two containers and the platform's host name, GPU identifiers, a PCI bus id, an SSH port number and local paths of the authors' machine. The addenda are not hash-frozen.
6. analysis_report_ext2.json: the aggregate report of the preregistered analysis of Qwen3-14B, byte for byte. SHA256 e95dd4abccd084b6e6e8d52a4a48a44783e6111030f1875a92ff4dd5dd92d1b5.
7. arms_report.json: the descriptive comparison of the base and the longevity-tuned Qwen3-1.7B models with the reproduction record, byte for byte. SHA256 9227c0eae6e87f000855ce3c74cae9f13154cb2cc3589f8916c931c8164f721c.
8. agreement_report.json: the first study's endpoints for the tuned 1.7B model recomputed on the second study's rerun, byte for byte. SHA256 402c0ffaf2b5477ec7b7ca1786ee1cfc50085de262b524cca37d7d273c611d6a.
9. parse_audit_main.json: the non-commitment and refusal shares of Qwen3-14B (counts and shares only), byte for byte. SHA256 f5835a38ad4fea5774b3fd7423489744c05b086740b579d96bd783c300752749.
10. followup_14b.json: the numbers that the paper labels as computed after the outputs existed (the 14B against the strongest constant, the GEPA search counts, the mean completion tokens), machine-readable, byte for byte. SHA256 e3df7011882aaa31c6d4c39ac91b270d367cdd0b3bb8a17b2b05b66571b356ec.
11. constant_label_shares.json: the constant-label shares by task, machine-readable, byte for byte. SHA256 9528a0aeca267d8e8b888fbb33c56b9fad6ca733a6c4ab110c081af87249fb99.

Third study (frozen at 09:16:03 UTC on 26 October 2026; new in version 3)

12. PREREG_ICML_EXT3.md: the frozen preregistration, byte for byte. SHA256 297a6b288cc1c8f6f05c5720ea6c959a469b3150d43825920b189e2f3e73ad1e. It names, as the preregistered setup, the cloud instance that the study used (a container name, a GPU identifier and a PCI bus id). This file names two search-partition screening rows of the exploratory Autocast arm by identifier and quotes one sentence of a screening row's question; neither is a test or replication row. The file is frozen and was not edited.
13. PREREG_ICML_EXT3_ADDENDA.md: the addenda A1 to A13 (append-only after the freeze), as of the posting of this version, with the row keys of four rows withheld (five occurrences: one BoolQ row twice, written boolq:train:[withheld], and three FPB rows, written fpb:fpb:[withheld]) because a row key identifies a benchmark row. SHA256 of the original in the authors' repository f8e848e497b3b9c1bbe9da3c8848d90542442dd06d7d83b0a799c8ffdd157da5; SHA256 of this copy e4904664d388911e028f60b3c8941ae93677c918355f98a5d31c7c0d24e5f0b0. Nothing else is changed. It names a GPU identifier, a PCI bus id and one local path of the authors' machine (a folder name on an external drive). These instance details are left in, as in the files of the earlier studies; only the row keys are withheld. The addenda are not hash-frozen.
14. analysis_report_ext3.json: the aggregate report of the preregistered analysis of the third study, byte for byte. SHA256 b091f544dc76ad0de59406695c7cdb7bc47e274be162a6c4d6eacec7f80e5cf0.
15. mmlu_agreement_20261028.json: the agreement of the third study's MMLU-Pro rerun with the earlier studies' outputs (the aggregate behind the paper's agreement table), computed after the outputs existed, counts only, byte for byte. SHA256 84691b3456a2b9759253be0c3e0c94a301fdc5eec5b634d8181fc8835487d69c.
16. OVERLAP_CHECK_SPEC.md: the specification of the lexical check of Appendix AA (the rules by which a row of a partition is flagged as sharing words, numbers or names with a harness text), byte for byte. SHA256 9a6cd1a6c9f4abd22aee7c76b45ccf3ecc53afbc97204412fa958ec8dfc93762. It is a specification in words; the script that implements it is not part of this set. It names the folder of the third study's copy-back archives on an external drive (the same folder name as in item 13) and two archive file names. It was added to this set after the first staging, at the authors' decision.

Fourth study (registered on 3 November 2026 at 07:23 UTC; new in version 4)

17. PREREG_ICML_EXT4.md: the frozen preregistration, byte for byte. SHA256 df6ffb5d8555d3eed92b1fa83abea2476e732280d5fc8d9cf54d41458981a912. It names, as the preregistered setup, the cloud instance that the study was to use (a container name, a GPU identifier and a driver version); the card was changed once before the first replication call, as addendum A2 records.
18. PREREG_ICML_EXT4_ADDENDA.md: the addenda A1 to A13 (append-only after the freeze), as committed, except that the three host-key fingerprints of addendum A3 are written [withheld]. SHA256 of this copy 805f3df796ed95c40ce1127f8395fced34d9f44e2331fa8f38efb251aacc277c; SHA256 of the committed original 7909e70ed32ff842b0444fb4f8e29087a709ccef37d57491b0f58a8af0aa337e. It names no row key. It names the second instance's container, the platform's host name and an SSH port number, GPU identifiers and local paths of the authors' machine; none is a credential. It contains one carriage-return byte inside addendum A9, which addendum A12 records as a transcription error; it is left as committed.
19. deviations.jsonl: the journal of the one recorded deviation, D001 (one line), byte for byte. SHA256 d60b57de31bd588a8428617ddd89d9fde8fab76461ec53055637a0a7ed964a7b.
20. main_analysis.json: the aggregate report of the preregistered analysis as first produced, before D001 was recorded, byte for byte. SHA256 83d3dbf8ba5d099498333c83e2ca590cdc5defa499aa4a0ba238cf8d830a9e12. Its claim labels are not used in the paper.
21. main_analysis_deviation_D001.json: the same analysis rerun with D001 applied, byte for byte. SHA256 f3fed57f0efc7fb368658e907e72db85dd73f434d23bcb3d9ab16e2e4a6374b3. Every numeric value equals that of item 20; the labels, statuses and deviation fields differ. The paper uses this report.


Checking the files. STAGED_FILES.sha256 lists the SHA256 of the 21 files above and of this README (not of itself), in the format of sha256sum: one line per file, the hash, two spaces, the file name, with names relative to the folder that holds the list. The command to use is `sha256sum -c STAGED_FILES.sha256`, run in the folder that holds the list and the files (in the arXiv source package, the folder anc/). Each of the 22 lines should end in OK. The list holds no byte counts. The hashes of the addenda files of the first, third and fourth studies are those of the copies with the row keys or host-key fingerprints withheld (items 2, 13 and 18 give the original's hash as well).

All reports hold aggregates only: no item text, row key or per-row value, and the specification of item 16 holds none either. The licences and terms of every dataset, model and main software are in the section Licences and use of the paper; no model's weights were trained or modified. We redistribute no model weights or Manifold question text. The frozen preregistration of the third study (item 12) contains a quoted Autocast screening question, as item 12 says; benchmark item text is otherwise withheld from the reported results.


==> anc/STAGED_FILES.sha256 <==
dec5dc25fdd0074a973926767a7a7f378e3dbc06eaccbf976d6df6f84dd2f515  PREREG_ICML_EXT.md
37652add485d4d58c0928ffde106ac365a1338f7d24c75663c03f3e51de6b203  PREREG_ICML_EXT_ADDENDA.md
1447c936d52523a1494169f30af239c7d36ce7e79e81655a6a91016570c22e0b  analysis_report_20261003.json
a2b8ec439d5ba941e8de2bda74fb74600f8fe9e7f0650a74e673cedf4ac85b61  PREREG_ICML_EXT2.md
f6b85939d93f2fc95d993613aaadb8fe515277ee6cc4adbbb3c027fd9553180e  PREREG_ICML_EXT2_ADDENDA.md
e95dd4abccd084b6e6e8d52a4a48a44783e6111030f1875a92ff4dd5dd92d1b5  analysis_report_ext2.json
9227c0eae6e87f000855ce3c74cae9f13154cb2cc3589f8916c931c8164f721c  arms_report.json
402c0ffaf2b5477ec7b7ca1786ee1cfc50085de262b524cca37d7d273c611d6a  agreement_report.json
f5835a38ad4fea5774b3fd7423489744c05b086740b579d96bd783c300752749  parse_audit_main.json
e3df7011882aaa31c6d4c39ac91b270d367cdd0b3bb8a17b2b05b66571b356ec  followup_14b.json
9528a0aeca267d8e8b888fbb33c56b9fad6ca733a6c4ab110c081af87249fb99  constant_label_shares.json
297a6b288cc1c8f6f05c5720ea6c959a469b3150d43825920b189e2f3e73ad1e  PREREG_ICML_EXT3.md
e4904664d388911e028f60b3c8941ae93677c918355f98a5d31c7c0d24e5f0b0  PREREG_ICML_EXT3_ADDENDA.md
b091f544dc76ad0de59406695c7cdb7bc47e274be162a6c4d6eacec7f80e5cf0  analysis_report_ext3.json
84691b3456a2b9759253be0c3e0c94a301fdc5eec5b634d8181fc8835487d69c  mmlu_agreement_20261028.json
9a6cd1a6c9f4abd22aee7c76b45ccf3ecc53afbc97204412fa958ec8dfc93762  OVERLAP_CHECK_SPEC.md
df6ffb5d8555d3eed92b1fa83abea2476e732280d5fc8d9cf54d41458981a912  PREREG_ICML_EXT4.md
805f3df796ed95c40ce1127f8395fced34d9f44e2331fa8f38efb251aacc277c  PREREG_ICML_EXT4_ADDENDA.md
d60b57de31bd588a8428617ddd89d9fde8fab76461ec53055637a0a7ed964a7b  deviations.jsonl
83d3dbf8ba5d099498333c83e2ca590cdc5defa499aa4a0ba238cf8d830a9e12  main_analysis.json
f3fed57f0efc7fb368658e907e72db85dd73f434d23bcb3d9ab16e2e4a6374b3  main_analysis_deviation_D001.json
ccc9bd9813d45ba3b8a5c798b8ea87b936cd2e0ed561481618351871db174a6f  README_ancillary.txt


==> anc/agreement_report.json <==
{
 "report": "extension 2: agreement of the rerun of Qwen3-1.7B-Longevity with the first study (descriptive)",
 "status": {
  "descriptive": true,
  "confirmatory": false,
  "scope": "outside every family: the first study's primary H1, H2 and H3 statistics and verdict rules recomputed on extension 2's rerun of Qwen3-1.7B-Longevity, and compared with the first study's; it adds no family and no verdict rule",
  "verdict_rules": "the first study's (analysis_stats), unchanged, at its family sizes 9, 13 and 9 (levels 99.44%, 99.62% and 99.44%)",
  "endpoints": "nine: H1 3, H2 3 (the RESCUE-1500 endpoints; the four GEPA-harness endpoints are not part of it, the tuned model has no harness arm in extension 2), H3 3",
  "differences": "unadjusted 95% intervals, rerun minus first, paired by row with one shared resample"
 },
 "model": "qwen3-1.7b-longevity",
 "b": 50000,
 "families": {
  "H1": 9,
  "H2": 13,
  "H3": 9
 },
 "multiplicity": {
  "H1": {
   "family_size": 9,
   "tail": 0.002777777777777778,
   "level_percent": 99.44
  },
  "H2": {
   "family_size": 13,
   "tail": 0.0019230769230769232,
   "level_percent": 99.62
  },
  "H3": {
   "family_size": 9,
   "tail": 0.002777777777777778,
   "level_percent": 99.44
  },
  "H4": {
   "family_size": 16,
   "tail": 0.0015625,
   "level_percent": 99.69
  }
 },
 "primary_rows": "the rows flagged v21_holdout or reading_exposed (2.3) are excluded",
 "seed_rule": "int(sha256(\"4242|{partition}|qwen3-1.7b-longevity|{pool}\").hexdigest()[:8], 16), the same for both runs",
 "code": {
  "scripts/icml_ext2/analysis_agreement_ext2.py": "4f7ed3f85b1f2c1cd3d544bdca2351c668f7d4cec5e06af8dc2fc0a1b49f4288",
  "scripts/icml_ext/analysis_run.py": "d92ebfe216fbcb8bbdebba6503eb4ae223684eaf8a3ffd47a20ad2720b42baa7",
  "scripts/icml_ext/analysis_stats.py": "e6a2c4dc08b7559d1ac5c7effefcf882a513bb934df21df7fcc597abaae06695"
 },
 "first_report_equals_recomputation": {
  "equal": true,
  "differing_endpoints": [],
  "comparable": true,
  "report_b": 50000
 },
 "first_study_side": "read from the first study's committed report",
 "agreement": {
  "counts": {
   "endpoints": 9,
   "test_verdicts_agree": 9,
   "test_verdicts_agree_by_family": {
    "H1": 3,
    "H2": 3,
    "H3": 3
   },
   "replication_verdicts_agree": 9,
   "replication_verdicts_agree_by_family": {
    "H1": 3,
    "H2": 3,
    "H3": 3
   },
   "replication_labels_agree": 9
  },
  "flipped": [],
  "endpoints": [
   {
    "family": "H1",
    "pool": "LB-letters",
    "cell": "qwen3-1.7b-longevity|LB-letters",
    "endpoint": "THINK-512|AUTHORS-1500",
    "test": {
     "first": {
      "estimates": {
       "delta": -0.0027904616945712835,
       "dV": 0.0002536783358701167,
       "dB": -0.0030441400304414,
       "dL": 0.0,
       "T": 0.002486047691527142,
       "V": 0.0002536783358701167,
       "B": 0.9997463216641299,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.01750380517503805,
        0.011660329531051965
       ],
       "T": [
        -0.009125475285171103,
        0.014115257679614114
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": -0.0027904616945712835,
       "dV": 0.0,
       "dB": -0.0027904616945712835,
       "dL": 0.0,
       "T": 0.002232369355657025,
       "V": 0.0002536783358701167,
       "B": 0.9997463216641299,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.017743979721166033,
        0.011913814955640051
       ],
       "T": [
        -0.009538305428716386,
        0.014195183776932824
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": 0.0,
      "dV": -0.0002536783358701167,
      "dB": 0.0002536783358701167,
      "dL": 0.0,
      "T": -0.0002536783358701167,
      "V": 0.0,
      "B": 0.0,
      "L": 0.0
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "delta": -0.004522613065326633,
       "dV": 0.0005025125628140704,
       "dB": -0.005025125628140704,
       "dL": 0.0,
       "T": 0.004120603015075375,
       "V": 0.0005025125628140704,
       "B": 0.9994974874371859,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.026700251889168764,
        0.017587939698492462
       ],
       "T": [
        -0.013688978359335684,
        0.022066198595787363
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": -0.006532663316582915,
       "dV": 0.0,
       "dB": -0.006532663316582915,
       "dL": 0.0,
       "T": 0.005226130653266331,
       "V": 0.0005025125628140704,
       "B": 0.9994974874371859,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.02815485168426345,
        0.015060240963855422
       ],
       "T": [
        -0.012048192771084341,
        0.022512562814070356
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": -0.0020100502512562816,
      "dV": -0.0005025125628140704,
      "dB": -0.001507537688442211,
      "dL": 0.0,
      "T": 0.001105527638190956,
      "V": 0.0,
      "B": 0.0,
      "L": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H2",
    "pool": "LB-letters",
    "cell": "qwen3-1.7b-longevity|LB-letters",
    "endpoint": "RESCUE-1500",
    "test": {
     "first": {
      "estimates": {
       "theta": -0.0030441400304414
      },
      "adjusted": [
       -0.018250950570342206,
       0.011931962427011932
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": -0.0027904616945712835
      },
      "adjusted": [
       -0.018250950570342206,
       0.012674271229404309
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": 0.0002536783358701167
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "theta": -0.005025125628140704
      },
      "adjusted": [
       -0.02814070351758794,
       0.01858362631843295
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": -0.006532663316582915
      },
      "adjusted": [
       -0.028700906344410877,
       0.01558572146807441
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": -0.001507537688442211
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H3",
    "pool": "LB-letters",
    "cell": "qwen3-1.7b-longevity|LB-letters",
    "endpoint": "THINK-512|BUDGET-512-1500",
    "test": {
     "first": {
      "estimates": {
       "D_T": 0.0002536783358701167,
       "D_P": 0.0002536783358701167,
       "trunc512": 0.0002536783358701167
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0012674271229404308
       ],
       "D_P": [
        0.0,
        0.0012674271229404308
       ],
       "trunc512": [
        0.0,
        0.0012674271229404308
       ]
      },
      "verdict": "no room"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.0002536783358701167,
       "D_P": 0.0002536783358701167,
       "trunc512": 0.0002536783358701167
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0012674271229404308
       ],
       "D_P": [
        0.0,
        0.0012674271229404308
       ],
       "trunc512": [
        0.0,
        0.0012674271229404308
       ]
      },
      "verdict": "no room"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "D_T": 0.0005025125628140704,
       "D_P": 0.0005025125628140704,
       "trunc512": 0.0005025125628140704
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0025113008538422904
       ],
       "D_P": [
        0.0,
        0.0025113008538422904
       ],
       "trunc512": [
        0.0,
        0.0025113008538422904
       ]
      },
      "verdict": "no room"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.0005025125628140704,
       "D_P": 0.0005025125628140704,
       "trunc512": 0.0005025125628140704
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.002508780732563974
       ],
       "D_P": [
        0.0,
        0.002508780732563974
       ],
       "trunc512": [
        0.0,
        0.002508780732563974
       ]
      },
      "verdict": "no room"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H1",
    "pool": "MMLU-Pro",
    "cell": "qwen3-1.7b-longevity|MMLU-Pro",
    "endpoint": "THINK-512|AUTHORS-1500",
    "test": {
     "first": {
      "estimates": {
       "delta": 0.012515644555694618,
       "dV": 0.015018773466833541,
       "dB": -0.0025031289111389237,
       "dL": 0.0,
       "T": 0.0050062578222778474,
       "V": 0.060075093867334166,
       "B": 0.9399249061326659,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.006257822277847309,
        0.03254067584480601
       ],
       "T": [
        -0.007759699624530666,
        0.017521902377972465
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": 0.011264080100125156,
       "dV": 0.016270337922403004,
       "dB": -0.0050062578222778474,
       "dL": 0.0,
       "T": 0.007259073842302881,
       "V": 0.06382978723404255,
       "B": 0.9361702127659575,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.007509386733416771,
        0.030037546933667083
       ],
       "T": [
        -0.0040050062578222785,
        0.01927409261576971
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": -0.0012515644555694625,
      "dV": 0.0012515644555694625,
      "dB": -0.0025031289111389237,
      "dL": 0.0,
      "T": 0.002252816020025033,
      "V": 0.0037546933667083823,
      "B": -0.003754693366708417,
      "L": 0.0
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "delta": 0.0,
       "dV": 0.007518796992481203,
       "dB": -0.007518796992481203,
       "dL": 0.0,
       "T": 0.007518796992481203,
       "V": 0.05764411027568922,
       "B": 0.9423558897243107,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.022556390977443608,
        0.02506265664160401
       ],
       "T": [
        -0.009022556390977444,
        0.02506265664160401
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": 0.007518796992481203,
       "dV": 0.010025062656641603,
       "dB": -0.002506265664160401,
       "dL": 0.0,
       "T": 0.004010025062656642,
       "V": 0.06766917293233082,
       "B": 0.9323308270676691,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        -0.020050125313283207,
        0.03508771929824561
       ],
       "T": [
        -0.014536340852130328,
        0.023057644110275687
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": 0.007518796992481203,
      "dV": 0.002506265664160401,
      "dB": 0.005012531328320802,
      "dL": 0.0,
      "T": -0.00350877192982456,
      "V": 0.010025062656641603,
      "B": -0.010025062656641603,
      "L": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H2",
    "pool": "MMLU-Pro",
    "cell": "qwen3-1.7b-longevity|MMLU-Pro",
    "endpoint": "RESCUE-1500",
    "test": {
     "first": {
      "estimates": {
       "theta": -0.0025031289111389237
      },
      "adjusted": [
       -0.01877346683354193,
       0.01376720901126408
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": -0.0050062578222778474
      },
      "adjusted": [
       -0.02002503128911139,
       0.008760951188986232
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": -0.0025031289111389237
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "theta": -0.005012531328320802
      },
      "adjusted": [
       -0.02756892230576441,
       0.015037593984962405
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": -0.002506265664160401
      },
      "adjusted": [
       -0.02756892230576441,
       0.020050125313283207
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": 0.002506265664160401
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H3",
    "pool": "MMLU-Pro",
    "cell": "qwen3-1.7b-longevity|MMLU-Pro",
    "endpoint": "THINK-512|BUDGET-512-1500",
    "test": {
     "first": {
      "estimates": {
       "D_T": 0.060075093867334166,
       "D_P": 0.060075093867334166,
       "trunc512": 0.060075093867334166
      },
      "adjusted": {
       "D_T": [
        0.03754693366708386,
        0.0851063829787234
       ],
       "D_P": [
        0.03754693366708386,
        0.0851063829787234
       ],
       "trunc512": [
        0.03754693366708386,
        0.0851063829787234
       ]
      },
      "verdict": "inconclusive"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.06633291614518148,
       "D_P": 0.06382978723404255,
       "trunc512": 0.06633291614518148
      },
      "adjusted": {
       "D_T": [
        0.04380475594493116,
        0.09136420525657071
       ],
       "D_P": [
        0.04130162703379224,
        0.08886107634543179
       ],
       "trunc512": [
        0.04380475594493116,
        0.09136420525657071
       ]
      },
      "verdict": "inconclusive"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.006257822277847318,
      "D_P": 0.0037546933667083823,
      "trunc512": 0.006257822277847318
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "D_T": 0.06015037593984962,
       "D_P": 0.05513784461152882,
       "trunc512": 0.06015037593984962
      },
      "adjusted": {
       "D_T": [
        0.03007518796992481,
        0.09523809523809523
       ],
       "D_P": [
        0.02506265664160401,
        0.08771929824561403
       ],
       "trunc512": [
        0.03007518796992481,
        0.09523809523809523
       ]
      },
      "verdict": "inconclusive"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.06766917293233082,
       "D_P": 0.06516290726817042,
       "trunc512": 0.06766917293233082
      },
      "adjusted": {
       "D_T": [
        0.03508771929824561,
        0.10526315789473684
       ],
       "D_P": [
        0.03258145363408521,
        0.10275689223057644
       ],
       "trunc512": [
        0.03508771929824561,
        0.10526315789473684
       ]
      },
      "verdict": "inconclusive"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.007518796992481203,
      "D_P": 0.010025062656641603,
      "trunc512": 0.007518796992481203
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H1",
    "pool": "GSM8K",
    "cell": "qwen3-1.7b-longevity|GSM8K",
    "endpoint": "THINK-512|AUTHORS-1500",
    "test": {
     "first": {
      "estimates": {
       "delta": 0.0,
       "dV": 0.0,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0,
       "V": 0.0,
       "B": 0.9924098671726755,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        0.0,
        0.0
       ],
       "T": [
        0.0,
        0.0
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": 0.0,
       "dV": 0.0,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0,
       "V": 0.0018975332068311196,
       "B": 0.9886148007590133,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        0.0,
        0.0
       ],
       "T": [
        0.0,
        0.0
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0018975332068311196,
      "B": -0.003795066413662229,
      "L": 0.0
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "delta": 0.0,
       "dV": 0.0,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0,
       "V": 0.0,
       "B": 0.9962121212121212,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        0.0,
        0.0
       ],
       "T": [
        0.0,
        0.0
       ]
      },
      "verdict": "no gain: not tested"
     },
     "rerun": {
      "estimates": {
       "delta": 0.0,
       "dV": 0.0,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0,
       "V": 0.0,
       "B": 0.9962121212121212,
       "L": 0.0
      },
      "adjusted": {
       "delta": [
        0.0,
        0.0
       ],
       "T": [
        0.0,
        0.0
       ]
      },
      "verdict": "no gain: not tested"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.0,
      "L": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H2",
    "pool": "GSM8K",
    "cell": "qwen3-1.7b-longevity|GSM8K",
    "endpoint": "RESCUE-1500",
    "test": {
     "first": {
      "estimates": {
       "theta": 0.0
      },
      "adjusted": [
       0.0,
       0.0
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": 0.0
      },
      "adjusted": [
       0.0,
       0.0
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": 0.0
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "theta": 0.0
      },
      "adjusted": [
       0.0,
       0.0
      ],
      "verdict": "holds"
     },
     "rerun": {
      "estimates": {
       "theta": 0.0
      },
      "adjusted": [
       0.0,
       0.0
      ],
      "verdict": "holds"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "theta": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   },
   {
    "family": "H3",
    "pool": "GSM8K",
    "cell": "qwen3-1.7b-longevity|GSM8K",
    "endpoint": "THINK-512|BUDGET-512-1500",
    "test": {
     "first": {
      "estimates": {
       "D_T": 0.0,
       "D_P": 0.0,
       "trunc512": 0.0
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0
       ],
       "D_P": [
        0.0,
        0.0
       ],
       "trunc512": [
        0.0,
        0.0
       ]
      },
      "verdict": "no room"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.0018975332068311196,
       "D_P": 0.0018975332068311196,
       "trunc512": 0.003795066413662239
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.009487666034155597
       ],
       "D_P": [
        0.0,
        0.009487666034155597
       ],
       "trunc512": [
        0.0,
        0.013282732447817837
       ]
      },
      "verdict": "no room"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.0018975332068311196,
      "D_P": 0.0018975332068311196,
      "trunc512": 0.003795066413662239
     }
    },
    "replication": {
     "first": {
      "estimates": {
       "D_T": 0.0,
       "D_P": 0.0,
       "trunc512": 0.0
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0
       ],
       "D_P": [
        0.0,
        0.0
       ],
       "trunc512": [
        0.0,
        0.0
       ]
      },
      "verdict": "no room"
     },
     "rerun": {
      "estimates": {
       "D_T": 0.0,
       "D_P": 0.0,
       "trunc512": 0.0
      },
      "adjusted": {
       "D_T": [
        0.0,
        0.0
       ],
       "D_P": [
        0.0,
        0.0
       ],
       "trunc512": [
        0.0,
        0.0
       ]
      },
      "verdict": "no room"
     },
     "verdict_agrees": true,
     "estimate_difference_rerun_minus_first": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     }
    },
    "replication_label": {
     "first": "replicated",
     "rerun": "replicated",
     "agrees": true
    }
   }
  ]
 },
 "rerun_cell_seeds": {
  "replication": {
   "LB-letters": 2959979018,
   "MMLU-Pro": 2882808996,
   "GSM8K": 2834515656
  },
  "test": {
   "LB-letters": 1099780859,
   "MMLU-Pro": 1727665417,
   "GSM8K": 3915615929
  }
 },
 "differences": {
  "replication": {
   "LB-letters": {
    "partition": "replication",
    "pool": "LB-letters",
    "rows": 1990,
    "units": 399,
    "seed": 2959979018,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.6396984924623116,
        "interval": [
         0.6214177978883861,
         0.6584507042253521
        ]
       },
       "parse": {
        "estimate": 0.9994974874371859,
        "interval": [
         0.9984901862103673,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0005025125628140704,
        "interval": [
         0.0,
         0.001509813789632612
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6376884422110553,
        "interval": [
         0.6184738955823293,
         0.6571285140562249
        ]
       },
       "parse": {
        "estimate": 0.9994974874371859,
        "interval": [
         0.9984901862103673,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0005025125628140704,
        "interval": [
         0.0,
         0.001509813789632612
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0020100502512562816,
        "interval": [
         -0.008555611474584801,
         0.013058764439979909
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.0015067805123053742,
         0.0015067805123053742
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         -0.0015067805123053742,
         0.0015067805123053742
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.6396984924623116,
        "interval": [
         0.6214177978883861,
         0.6584507042253521
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6381909547738693,
        "interval": [
         0.6189759036144579,
         0.6576305220883534
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.001507537688442211,
        "interval": [
         -0.009054325955734407,
         0.012550200803212851
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6331658291457286,
        "interval": [
         0.6143001007049346,
         0.6519337016574586
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6331658291457286,
        "interval": [
         0.614185110663984,
         0.6521084337349398
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         -0.0035211267605633804,
         0.0035211267605633804
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6396984924623116,
        "interval": [
         0.6214177978883861,
         0.6584507042253521
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6381909547738693,
        "interval": [
         0.6189759036144579,
         0.6576305220883534
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.001507537688442211,
        "interval": [
         -0.009054325955734407,
         0.012550200803212851
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6396984924623116,
        "interval": [
         0.6214177978883861,
         0.6584507042253521
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6381909547738693,
        "interval": [
         0.6189759036144579,
         0.6576305220883534
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.001507537688442211,
        "interval": [
         -0.009054325955734407,
         0.012550200803212851
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "MMLU-Pro": {
    "partition": "replication",
    "pool": "MMLU-Pro",
    "rows": 399,
    "units": 399,
    "seed": 2882808996,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.11027568922305764,
        "interval": [
         0.08020050125313283,
         0.14285714285714285
        ]
       },
       "parse": {
        "estimate": 0.6466165413533834,
        "interval": [
         0.5989974937343359,
         0.6942355889724311
        ]
       },
       "trunc": {
        "estimate": 0.3533834586466165,
        "interval": [
         0.3057644110275689,
         0.40100250626566414
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.10776942355889724,
        "interval": [
         0.07769423558897243,
         0.13784461152882205
        ]
       },
       "parse": {
        "estimate": 0.631578947368421,
        "interval": [
         0.5839598997493735,
         0.6791979949874687
        ]
       },
       "trunc": {
        "estimate": 0.3684210526315789,
        "interval": [
         0.3208020050125313,
         0.41604010025062654
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.002506265664160401,
        "interval": [
         0.0,
         0.007518796992481203
        ]
       },
       "parse": {
        "estimate": 0.015037593984962405,
        "interval": [
         0.002506265664160401,
         0.03007518796992481
        ]
       },
       "trunc": {
        "estimate": -0.015037593984962405,
        "interval": [
         -0.03007518796992481,
         -0.002506265664160401
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.17794486215538846,
        "interval": [
         0.14035087719298245,
         0.21553884711779447
        ]
       },
       "parse": {
        "estimate": 0.9323308270676691,
        "interval": [
         0.9072681704260651,
         0.9548872180451128
        ]
       },
       "trunc": {
        "estimate": 0.06766917293233082,
        "interval": [
         0.045112781954887216,
         0.09273182957393483
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.18045112781954886,
        "interval": [
         0.14285714285714285,
         0.22055137844611528
        ]
       },
       "parse": {
        "estimate": 0.9423558897243107,
        "interval": [
         0.9197994987468672,
         0.9649122807017544
        ]
       },
       "trunc": {
        "estimate": 0.06015037593984962,
        "interval": [
         0.03759398496240601,
         0.08521303258145363
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.002506265664160401,
        "interval": [
         -0.020050125313283207,
         0.015037593984962405
        ]
       },
       "parse": {
        "estimate": -0.010025062656641603,
        "interval": [
         -0.03258145363408521,
         0.012531328320802004
        ]
       },
       "trunc": {
        "estimate": 0.007518796992481203,
        "interval": [
         -0.015037593984962405,
         0.03007518796992481
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.19298245614035087,
        "interval": [
         0.15538847117794485,
         0.23308270676691728
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.19298245614035087,
        "interval": [
         0.15538847117794485,
         0.23308270676691728
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         -0.017543859649122806,
         0.017543859649122806
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.18546365914786966,
        "interval": [
         0.14786967418546365,
         0.22556390977443608
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.18045112781954886,
        "interval": [
         0.14285714285714285,
         0.21804511278195488
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.005012531328320802,
        "interval": [
         0.0,
         0.012531328320802004
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.19047619047619047,
        "interval": [
         0.15288220551378445,
         0.23057644110275688
        ]
       },
       "parse": {
        "estimate": 0.9974937343358395,
        "interval": [
         0.9924812030075187,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.002506265664160401,
        "interval": [
         0.0,
         0.007518796992481203
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.19047619047619047,
        "interval": [
         0.15288220551378445,
         0.23057644110275688
        ]
       },
       "parse": {
        "estimate": 0.9974937343358395,
        "interval": [
         0.9924812030075187,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.002506265664160401,
        "interval": [
         0.0,
         0.007518796992481203
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         -0.020050125313283207,
         0.020050125313283207
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.007518796992481203,
         0.007518796992481203
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         -0.007518796992481203,
         0.007518796992481203
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.18796992481203006,
        "interval": [
         0.15037593984962405,
         0.22807017543859648
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.18546365914786966,
        "interval": [
         0.14786967418546365,
         0.22556390977443608
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.002506265664160401,
        "interval": [
         -0.012531328320802004,
         0.020050125313283207
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "GSM8K": {
    "partition": "replication",
    "pool": "GSM8K",
    "rows": 264,
    "units": 264,
    "seed": 2834515656,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9886363636363636,
        "interval": [
         0.9734848484848485,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.011363636363636364,
        "interval": [
         0.0,
         0.026515151515151516
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9886363636363636,
        "interval": [
         0.9734848484848485,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.011363636363636364,
        "interval": [
         0.0,
         0.026515151515151516
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06060606060606061,
        "interval": [
         0.03409090909090909,
         0.09090909090909091
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.056818181818181816,
        "interval": [
         0.030303030303030304,
         0.08712121212121213
        ]
       },
       "parse": {
        "estimate": 0.9962121212121212,
        "interval": [
         0.9886363636363636,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.003787878787878788,
        "interval": [
         0.0,
         0.011363636363636364
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   }
  },
  "test": {
   "LB-letters": {
    "partition": "test",
    "pool": "LB-letters",
    "rows": 3942,
    "units": 789,
    "seed": 1099780859,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.6336884830035515,
        "interval": [
         0.6197361745306951,
         0.6476552598225602
        ]
       },
       "parse": {
        "estimate": 0.9997463216641299,
        "interval": [
         0.9992383853769993,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0002536783358701167,
        "interval": [
         0.0,
         0.0007616146230007616
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6349568746829021,
        "interval": [
         0.6210045662100456,
         0.6489091831557585
        ]
       },
       "parse": {
        "estimate": 0.9997463216641299,
        "interval": [
         0.9992383853769993,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0002536783358701167,
        "interval": [
         0.0,
         0.0007616146230007616
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012683916793505834,
        "interval": [
         -0.008377760853008377,
         0.005839045443005839
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.00076103500761035,
         0.00076103500761035
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         -0.00076103500761035,
         0.00076103500761035
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.6339421613394216,
        "interval": [
         0.6199898528665652,
         0.6479087452471483
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6352105530187722,
        "interval": [
         0.6212582445459158,
         0.6491628614916286
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012683916793505834,
        "interval": [
         -0.00837138508371385,
         0.005839045443005839
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6308980213089802,
        "interval": [
         0.617199391171994,
         0.6443599493029151
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6321664129883308,
        "interval": [
         0.6184310738766184,
         0.6456273764258555
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012683916793505834,
        "interval": [
         -0.004058853373921867,
         0.0015220700152207
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6336884830035515,
        "interval": [
         0.6197361745306951,
         0.6476552598225602
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6352105530187722,
        "interval": [
         0.6212582445459158,
         0.6491628614916286
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0015220700152207,
        "interval": [
         -0.008631632394008631,
         0.005585173902005585
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6336884830035515,
        "interval": [
         0.6197361745306951,
         0.6476552598225602
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6352105530187722,
        "interval": [
         0.6212582445459158,
         0.6491628614916286
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0015220700152207,
        "interval": [
         -0.008631632394008631,
         0.005585173902005585
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "MMLU-Pro": {
    "partition": "test",
    "pool": "MMLU-Pro",
    "rows": 799,
    "units": 799,
    "seed": 1727665417,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.13141426783479349,
        "interval": [
         0.10888610763454318,
         0.15519399249061328
        ]
       },
       "parse": {
        "estimate": 0.6495619524405507,
        "interval": [
         0.6170212765957447,
         0.6821026282853567
        ]
       },
       "trunc": {
        "estimate": 0.3504380475594493,
        "interval": [
         0.31789737171464333,
         0.3829787234042553
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.14017521902377972,
        "interval": [
         0.11639549436795996,
         0.16520650813516896
        ]
       },
       "parse": {
        "estimate": 0.6570713391739674,
        "interval": [
         0.6245306633291614,
         0.6896120150187734
        ]
       },
       "trunc": {
        "estimate": 0.3429286608260325,
        "interval": [
         0.31038798498122655,
         0.37546933667083854
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.008760951188986232,
        "interval": [
         -0.017521902377972465,
         -0.0012515644555694619
        ]
       },
       "parse": {
        "estimate": -0.007509386733416771,
        "interval": [
         -0.01877346683354193,
         0.0037546933667083854
        ]
       },
       "trunc": {
        "estimate": 0.007509386733416771,
        "interval": [
         -0.0037546933667083854,
         0.01877346683354193
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.20901126408010012,
        "interval": [
         0.18147684605757197,
         0.23779724655819776
        ]
       },
       "parse": {
        "estimate": 0.9361702127659575,
        "interval": [
         0.918648310387985,
         0.9524405506883604
        ]
       },
       "trunc": {
        "estimate": 0.06633291614518148,
        "interval": [
         0.05006257822277847,
         0.08385481852315395
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.2165206508135169,
        "interval": [
         0.18898623279098872,
         0.2453066332916145
        ]
       },
       "parse": {
        "estimate": 0.9399249061326659,
        "interval": [
         0.9224030037546934,
         0.9561952440550688
        ]
       },
       "trunc": {
        "estimate": 0.060075093867334166,
        "interval": [
         0.04380475594493116,
         0.07759699624530664
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.007509386733416771,
        "interval": [
         -0.02002503128911139,
         0.0050062578222778474
        ]
       },
       "parse": {
        "estimate": -0.0037546933667083854,
        "interval": [
         -0.01877346683354193,
         0.011264080100125156
        ]
       },
       "trunc": {
        "estimate": 0.006257822277847309,
        "interval": [
         -0.008760951188986232,
         0.02127659574468085
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.22528160200250313,
        "interval": [
         0.1964956195244055,
         0.2553191489361702
        ]
       },
       "parse": {
        "estimate": 0.9949937421777222,
        "interval": [
         0.9899874843554443,
         0.9987484355444305
        ]
       },
       "trunc": {
        "estimate": 0.0050062578222778474,
        "interval": [
         0.0012515644555694619,
         0.010012515644555695
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.23404255319148937,
        "interval": [
         0.20525657071339173,
         0.2640801001251564
        ]
       },
       "parse": {
        "estimate": 0.9974968710888611,
        "interval": [
         0.9937421777221527,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0025031289111389237,
        "interval": [
         0.0,
         0.006257822277847309
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.008760951188986232,
        "interval": [
         -0.02002503128911139,
         0.0025031289111389237
        ]
       },
       "parse": {
        "estimate": -0.0025031289111389237,
        "interval": [
         -0.006257822277847309,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0025031289111389237,
        "interval": [
         0.0,
         0.006257822277847309
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.2202753441802253,
        "interval": [
         0.19148936170212766,
         0.2490613266583229
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.22903629536921152,
        "interval": [
         0.2002503128911139,
         0.2590738423028786
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.008760951188986232,
        "interval": [
         -0.016270337922403004,
         -0.0025031289111389237
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.22152690863579474,
        "interval": [
         0.1927409261576971,
         0.2503128911138924
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.23153942428035043,
        "interval": [
         0.20275344180225283,
         0.2615769712140175
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.010012515644555695,
        "interval": [
         -0.02252816020025031,
         0.0025031289111389237
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.22528160200250313,
        "interval": [
         0.1964956195244055,
         0.25406758448060074
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.23153942428035043,
        "interval": [
         0.20275344180225283,
         0.2615769712140175
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.006257822277847309,
        "interval": [
         -0.01877346683354193,
         0.006257822277847309
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "GSM8K": {
    "partition": "test",
    "pool": "GSM8K",
    "rows": 527,
    "units": 527,
    "seed": 3915615929,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.06451612903225806,
        "interval": [
         0.04364326375711575,
         0.08538899430740038
        ]
       },
       "parse": {
        "estimate": 0.9867172675521821,
        "interval": [
         0.9753320683111955,
         0.9962049335863378
        ]
       },
       "trunc": {
        "estimate": 0.009487666034155597,
        "interval": [
         0.0018975332068311196,
         0.018975332068311195
        ]
       },
       "non_commit": {
        "estimate": 0.003795066413662239,
        "interval": [
         0.0,
         0.009487666034155597
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.0683111954459203,
        "interval": [
         0.04743833017077799,
         0.09108159392789374
        ]
       },
       "parse": {
        "estimate": 0.9905123339658444,
        "interval": [
         0.9810246679316889,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0056925996204933585,
        "interval": [
         0.0,
         0.013282732447817837
        ]
       },
       "non_commit": {
        "estimate": 0.003795066413662239,
        "interval": [
         0.0,
         0.009487666034155597
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.009487666034155597,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.003795066413662239,
        "interval": [
         0.0,
         0.009487666034155597
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.06641366223908918,
        "interval": [
         0.04554079696394687,
         0.08918406072106262
        ]
       },
       "parse": {
        "estimate": 0.9886148007590133,
        "interval": [
         0.9791271347248577,
         0.9962049335863378
        ]
       },
       "trunc": {
        "estimate": 0.003795066413662239,
        "interval": [
         0.0,
         0.009487666034155597
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.07020872865275142,
        "interval": [
         0.04933586337760911,
         0.09297912713472485
        ]
       },
       "parse": {
        "estimate": 0.9924098671726755,
        "interval": [
         0.9848197343453511,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.009487666034155597,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.003795066413662239,
        "interval": [
         0.0,
         0.009487666034155597
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.06641366223908918,
        "interval": [
         0.04554079696394687,
         0.08918406072106262
        ]
       },
       "parse": {
        "estimate": 0.9905123339658444,
        "interval": [
         0.9810246679316889,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.07020872865275142,
        "interval": [
         0.04933586337760911,
         0.09297912713472485
        ]
       },
       "parse": {
        "estimate": 0.9924098671726755,
        "interval": [
         0.9848197343453511,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.0018975332068311196,
        "interval": [
         -0.0056925996204933585,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06641366223908918,
        "interval": [
         0.04554079696394687,
         0.08918406072106262
        ]
       },
       "parse": {
        "estimate": 0.9905123339658444,
        "interval": [
         0.9810246679316889,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.07020872865275142,
        "interval": [
         0.04933586337760911,
         0.09297912713472485
        ]
       },
       "parse": {
        "estimate": 0.9924098671726755,
        "interval": [
         0.9848197343453511,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.0018975332068311196,
        "interval": [
         -0.0056925996204933585,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06641366223908918,
        "interval": [
         0.04554079696394687,
         0.08918406072106262
        ]
       },
       "parse": {
        "estimate": 0.9905123339658444,
        "interval": [
         0.9810246679316889,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.07020872865275142,
        "interval": [
         0.04933586337760911,
         0.09297912713472485
        ]
       },
       "parse": {
        "estimate": 0.9924098671726755,
        "interval": [
         0.9848197343453511,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.0018975332068311196,
        "interval": [
         -0.0056925996204933585,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06641366223908918,
        "interval": [
         0.04554079696394687,
         0.08918406072106262
        ]
       },
       "parse": {
        "estimate": 0.9905123339658444,
        "interval": [
         0.9810246679316889,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.07020872865275142,
        "interval": [
         0.04933586337760911,
         0.09297912713472485
        ]
       },
       "parse": {
        "estimate": 0.9924098671726755,
        "interval": [
         0.9848197343453511,
         0.9981024667931688
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.007590132827324478,
        "interval": [
         0.0018975332068311196,
         0.015180265654648957
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.003795066413662239,
        "interval": [
         -0.011385199240986717,
         0.003795066413662239
        ]
       },
       "parse": {
        "estimate": -0.0018975332068311196,
        "interval": [
         -0.0056925996204933585,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0018975332068311196,
        "interval": [
         0.0,
         0.0056925996204933585
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   }
  },
  "pooled": {
   "LB-letters": {
    "partition": "pooled",
    "pool": "LB-letters",
    "rows": 5932,
    "units": 1188,
    "seed": 3934179512,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.6357046527309508,
        "interval": [
         0.6243680485338726,
         0.647009124704292
        ]
       },
       "parse": {
        "estimate": 0.9996628455832771,
        "interval": [
         0.9991568296795953,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.00033715441672285906,
        "interval": [
         0.0,
         0.0008431703204047217
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6358732299393122,
        "interval": [
         0.6244939271255061,
         0.6471283783783783
        ]
       },
       "parse": {
        "estimate": 0.9996628455832771,
        "interval": [
         0.9991566874683758,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.00033715441672285906,
        "interval": [
         0.0,
         0.0008433125316242199
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.00016857720836142953,
        "interval": [
         -0.0060759493670886075,
         0.005898213683855747
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.0006743088334457181,
         0.0006743088334457181
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         -0.0006743088334457181,
         0.0006743088334457181
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.6358732299393122,
        "interval": [
         0.6245365689248399,
         0.6471777590564448
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.636210384356035,
        "interval": [
         0.6248526687994612,
         0.6474650496883948
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.00033715441672285906,
        "interval": [
         -0.0062405127340192275,
         0.005567740846971487
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6316587997302765,
        "interval": [
         0.6205327039784221,
         0.6426406197372853
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.6325016857720837,
        "interval": [
         0.6212887989203779,
         0.6435793731041456
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0008428860418071476,
        "interval": [
         -0.0030354131534569982,
         0.0013488450514247176
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6357046527309508,
        "interval": [
         0.6243680485338726,
         0.647009124704292
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.636210384356035,
        "interval": [
         0.6248526687994612,
         0.6474650496883948
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0005057316250842886,
        "interval": [
         -0.006423258958755916,
         0.005557426743011115
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.6357046527309508,
        "interval": [
         0.6243680485338726,
         0.647009124704292
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.636210384356035,
        "interval": [
         0.6248526687994612,
         0.6474650496883948
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0005057316250842886,
        "interval": [
         -0.006423258958755916,
         0.005557426743011115
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "MMLU-Pro": {
    "partition": "pooled",
    "pool": "MMLU-Pro",
    "rows": 1198,
    "units": 1198,
    "seed": 2565648149,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.12437395659432388,
        "interval": [
         0.10601001669449082,
         0.14357262103505844
        ]
       },
       "parse": {
        "estimate": 0.6485809682804674,
        "interval": [
         0.6210350584307178,
         0.6752921535893155
        ]
       },
       "trunc": {
        "estimate": 0.35141903171953254,
        "interval": [
         0.32470784641068445,
         0.3789649415692821
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.1293823038397329,
        "interval": [
         0.11101836393989983,
         0.14858096828046743
        ]
       },
       "parse": {
        "estimate": 0.6485809682804674,
        "interval": [
         0.6218697829716193,
         0.6752921535893155
        ]
       },
       "trunc": {
        "estimate": 0.35141903171953254,
        "interval": [
         0.32470784641068445,
         0.3781302170283806
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.005008347245409015,
        "interval": [
         -0.010851419031719533,
         0.0008347245409015025
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.009181969949916527,
         0.009181969949916527
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         -0.009181969949916527,
         0.009181969949916527
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.1986644407345576,
        "interval": [
         0.17612687813021702,
         0.22120200333889817
        ]
       },
       "parse": {
        "estimate": 0.9348914858096828,
        "interval": [
         0.9207011686143572,
         0.9482470784641068
        ]
       },
       "trunc": {
        "estimate": 0.0667779632721202,
        "interval": [
         0.05342237061769616,
         0.08180300500834725
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.2045075125208681,
        "interval": [
         0.18196994991652754,
         0.2278797996661102
        ]
       },
       "parse": {
        "estimate": 0.9407345575959933,
        "interval": [
         0.9265442404006677,
         0.9540901502504173
        ]
       },
       "trunc": {
        "estimate": 0.06010016694490818,
        "interval": [
         0.04674457429048414,
         0.07429048414023372
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.005843071786310518,
        "interval": [
         -0.015859766277128547,
         0.004173622704507512
        ]
       },
       "parse": {
        "estimate": -0.005843071786310518,
        "interval": [
         -0.018363939899833055,
         0.00667779632721202
        ]
       },
       "trunc": {
        "estimate": 0.00667779632721202,
        "interval": [
         -0.005843071786310518,
         0.019198664440734557
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.21452420701168615,
        "interval": [
         0.1911519198664441,
         0.2378964941569282
        ]
       },
       "parse": {
        "estimate": 0.996661101836394,
        "interval": [
         0.993322203672788,
         0.9991652754590985
        ]
       },
       "trunc": {
        "estimate": 0.00333889816360601,
        "interval": [
         0.0008347245409015025,
         0.00667779632721202
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.22036727879799667,
        "interval": [
         0.19699499165275458,
         0.24457429048414023
        ]
       },
       "parse": {
        "estimate": 0.998330550918197,
        "interval": [
         0.9958263772954925,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.001669449081803005,
        "interval": [
         0.0,
         0.004173622704507512
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.005843071786310518,
        "interval": [
         -0.015859766277128547,
         0.004173622704507512
        ]
       },
       "parse": {
        "estimate": -0.001669449081803005,
        "interval": [
         -0.004173622704507512,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.001669449081803005,
        "interval": [
         0.0,
         0.004173622704507512
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.20868113522537562,
        "interval": [
         0.18614357262103506,
         0.23205342237061768
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.21285475792988315,
        "interval": [
         0.18948247078464106,
         0.2362270450751252
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.004173622704507512,
        "interval": [
         -0.01001669449081803,
         0.0008347245409015025
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.21118530884808012,
        "interval": [
         0.18781302170283806,
         0.2345575959933222
        ]
       },
       "parse": {
        "estimate": 0.9991652754590985,
        "interval": [
         0.9974958263772955,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0008347245409015025,
        "interval": [
         0.0,
         0.0025041736227045075
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.21786310517529214,
        "interval": [
         0.19449081803005008,
         0.24123539232053423
        ]
       },
       "parse": {
        "estimate": 0.9991652754590985,
        "interval": [
         0.9974958263772955,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0008347245409015025,
        "interval": [
         0.0,
         0.0025041736227045075
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.00667779632721202,
        "interval": [
         -0.017529215358931552,
         0.004173622704507512
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         -0.0025041736227045075,
         0.0025041736227045075
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         -0.0025041736227045075,
         0.0025041736227045075
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.21285475792988315,
        "interval": [
         0.18948247078464106,
         0.2362270450751252
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.21619365609348914,
        "interval": [
         0.19282136894824708,
         0.2395659432387312
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.00333889816360601,
        "interval": [
         -0.01335559265442404,
         0.00667779632721202
        ]
       },
       "parse": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   },
   "GSM8K": {
    "partition": "pooled",
    "pool": "GSM8K",
    "rows": 791,
    "units": 791,
    "seed": 2932622849,
    "b": 50000,
    "configs": {
     "THINK-64": {
      "rerun": {
       "acc": {
        "estimate": 0.0632111251580278,
        "interval": [
         0.04677623261694058,
         0.08091024020227561
        ]
       },
       "parse": {
        "estimate": 0.9873577749683944,
        "interval": [
         0.9785082174462706,
         0.9949431099873578
        ]
       },
       "trunc": {
        "estimate": 0.010113780025284451,
        "interval": [
         0.0037926675094816687,
         0.017699115044247787
        ]
       },
       "non_commit": {
        "estimate": 0.0025284450063211127,
        "interval": [
         0.0,
         0.006321112515802781
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9898862199747156,
        "interval": [
         0.9823008849557522,
         0.9962073324905183
        ]
       },
       "trunc": {
        "estimate": 0.007585335018963337,
        "interval": [
         0.0025284450063211127,
         0.01390644753476612
        ]
       },
       "non_commit": {
        "estimate": 0.0025284450063211127,
        "interval": [
         0.0,
         0.006321112515802781
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0025284450063211127,
        "interval": [
         -0.006321112515802781,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0025284450063211127,
        "interval": [
         0.0,
         0.006321112515802781
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-512": {
      "rerun": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9911504424778761,
        "interval": [
         0.9835651074589128,
         0.9974715549936789
        ]
       },
       "trunc": {
        "estimate": 0.0025284450063211127,
        "interval": [
         0.0,
         0.006321112515802781
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06573957016434892,
        "interval": [
         0.0493046776232617,
         0.08343868520859671
        ]
       },
       "parse": {
        "estimate": 0.9936788874841972,
        "interval": [
         0.9873577749683944,
         0.9987357774968394
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0025284450063211127,
        "interval": [
         -0.006321112515802781,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0025284450063211127,
        "interval": [
         0.0,
         0.006321112515802781
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "THINK-1536": {
      "rerun": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9924146649810367,
        "interval": [
         0.9860935524652339,
         0.9974715549936789
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06573957016434892,
        "interval": [
         0.0493046776232617,
         0.08343868520859671
        ]
       },
       "parse": {
        "estimate": 0.9936788874841972,
        "interval": [
         0.9873577749683944,
         0.9987357774968394
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.0037926675094816687,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "AUTHORS-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9924146649810367,
        "interval": [
         0.9860935524652339,
         0.9974715549936789
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06573957016434892,
        "interval": [
         0.0493046776232617,
         0.08343868520859671
        ]
       },
       "parse": {
        "estimate": 0.9936788874841972,
        "interval": [
         0.9873577749683944,
         0.9987357774968394
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.0037926675094816687,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "BUDGET-512-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9924146649810367,
        "interval": [
         0.9860935524652339,
         0.9974715549936789
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06573957016434892,
        "interval": [
         0.0493046776232617,
         0.08343868520859671
        ]
       },
       "parse": {
        "estimate": 0.9936788874841972,
        "interval": [
         0.9873577749683944,
         0.9987357774968394
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.0037926675094816687,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     },
     "RESCUE-1500": {
      "rerun": {
       "acc": {
        "estimate": 0.06447534766118837,
        "interval": [
         0.04804045512010114,
         0.08217446270543616
        ]
       },
       "parse": {
        "estimate": 0.9924146649810367,
        "interval": [
         0.9860935524652339,
         0.9974715549936789
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "first": {
       "acc": {
        "estimate": 0.06573957016434892,
        "interval": [
         0.0493046776232617,
         0.08343868520859671
        ]
       },
       "parse": {
        "estimate": 0.9936788874841972,
        "interval": [
         0.9873577749683944,
         0.9987357774968394
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "non_commit": {
        "estimate": 0.006321112515802781,
        "interval": [
         0.0012642225031605564,
         0.012642225031605562
        ]
       }
      },
      "rerun_minus_first": {
       "acc": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.007585335018963337,
         0.0037926675094816687
        ]
       },
       "parse": {
        "estimate": -0.0012642225031605564,
        "interval": [
         -0.0037926675094816687,
         0.0
        ]
       },
       "trunc": {
        "estimate": 0.0012642225031605564,
        "interval": [
         0.0,
         0.0037926675094816687
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      }
     }
    }
   }
  }
 },
 "divergence": {
  "note": "descriptive: the first study ran on an RTX 5090 and extension 2 on another GPU, so a divergence is a fact about the two GPUs and environments, not an error",
  "comparisons": {
   "main-replication/rep-tuned-t0 vs rep-qwen-t0": {
    "common_calls": 18015,
    "only_in_first": 0,
    "only_in_second": 0,
    "calls_that_differ": 10478,
    "cells": {
     "AUTHORS-1500|first": {
      "calls": 3603,
      "identical": 3294,
      "body_differs": 0,
      "token_ids_differ": 309,
      "finish_differs": 0,
      "first_divergence_token": {
       "min": 0,
       "median": 1,
       "max": 215
      }
     },
     "BUDGET-512-1500|first": {
      "calls": 3603,
      "identical": 713,
      "body_differs": 0,
      "token_ids_differ": 2890,
      "finish_differs": 0,
      "first_divergence_token": {
       "min": 1,
       "median": 60.0,
       "max": 483
      }
     },
     "THINK-1536|first": {
      "calls": 3603,
      "identical": 713,
      "body_differs": 0,
      "token_ids_differ": 2890,
      "finish_differs": 0,
      "first_divergence_token": {
       "min": 1,
       "median": 60.0,
       "max": 483
      }
     },
     "THINK-512|first": {
      "calls": 3603,
      "identical": 713,
      "body_differs": 0,
      "token_ids_differ": 2890,
      "finish_differs": 21,
      "first_divergence_token": {
       "min": 1,
       "median": 60.0,
       "max": 483
      }
     },
     "THINK-64|first": {
      "calls": 3603,
      "identical": 2104,
      "body_differs": 0,
      "token_ids_differ": 1499,
      "finish_differs": 8,
      "first_divergence_token": {
       "min": 1,
       "median": 22,
       "max": 63
      }
     }
    },
    "all_identical": false
   },
   "main-test/test-tuned-t0 vs test-qwen-t0": {
    "common_calls": 36080,
    "only_in_first": 0,
    "only_in_second": 0,
    "calls_that_differ": 20793,
    "cells": {
     "AUTHORS-1500|first": {
      "calls": 7216,
      "identical": 6669,
      "body_differs": 0,
      "token_ids_differ": 547,
      "finish_differs": 1,
      "first_divergence_token": {
       "min": 0,
       "median": 1,
       "max": 33
      }
     },
     "BUDGET-512-1500|first": {
      "calls": 7216,
      "identical": 1452,
      "body_differs": 0,
      "token_ids_differ": 5764,
      "finish_differs": 1,
      "first_divergence_token": {
       "min": 1,
       "median": 61.0,
       "max": 457
      }
     },
     "THINK-1536|first": {
      "calls": 7216,
      "identical": 1451,
      "body_differs": 0,
      "token_ids_differ": 5765,
      "finish_differs": 3,
      "first_divergence_token": {
       "min": 1,
       "median": 61,
       "max": 660
      }
     },
     "THINK-512|first": {
      "calls": 7216,
      "identical": 1452,
      "body_differs": 0,
      "token_ids_differ": 5764,
      "finish_differs": 43,
      "first_divergence_token": {
       "min": 1,
       "median": 61.0,
       "max": 457
      }
     },
     "THINK-64|first": {
      "calls": 7216,
      "identical": 4263,
      "body_differs": 0,
      "token_ids_differ": 2953,
      "finish_differs": 24,
      "first_divergence_token": {
       "min": 1,
       "median": 24,
       "max": 63
      }
     }
    },
    "all_identical": false
   },
   "main-sampling-replication/reps-tuned-card vs reps-qwen-card": {
    "common_calls": 14412,
    "only_in_first": 0,
    "only_in_second": 0,
    "calls_that_differ": 9713,
    "cells": {
     "BUDGET-512-1500|first": {
      "calls": 3603,
      "identical": 757,
      "body_differs": 0,
      "token_ids_differ": 2846,
      "finish_differs": 0,
      "first_divergence_token": {
       "min": 1,
       "median": 81.0,
       "max": 515
      }
     },
     "THINK-1536|first": {
      "calls": 3603,
      "identical": 816,
      "body_differs": 0,
      "token_ids_differ": 2787,
      "finish_differs": 2,
      "first_divergence_token": {
       "min": 1,
       "median": 75,
       "max": 620
      }
     },
     "THINK-512|first": {
      "calls": 3603,
      "identical": 782,
      "body_differs": 0,
      "token_ids_differ": 2821,
      "finish_differs": 28,
      "first_divergence_token": {
       "min": 1,
       "median": 74,
       "max": 470
      }
     },
     "THINK-64|first": {
      "calls": 3603,
      "identical": 2344,
      "body_differs": 0,
      "token_ids_differ": 1259,
      "finish_differs": 7,
      "first_divergence_token": {
       "min": 1,
       "median": 27,
       "max": 63
      }
     }
    },
    "all_identical": false
   },
   "main-sampling-test/tests-tuned-card vs tests-qwen-card": {
    "common_calls": 28864,
    "only_in_first": 0,
    "only_in_second": 0,
    "calls_that_differ": 19392,
    "cells": {
     "BUDGET-512-1500|first": {
      "calls": 7216,
      "identical": 1547,
      "body_differs": 0,
      "token_ids_differ": 5669,
      "finish_differs": 1,
      "first_divergence_token": {
       "min": 1,
       "median": 75,
       "max": 424
      }
     },
     "THINK-1536|first": {
      "calls": 7216,
      "identical": 1581,
      "body_differs": 0,
      "token_ids_differ": 5635,
      "finish_differs": 3,
      "first_divergence_token": {
       "min": 1,
       "median": 76,
       "max": 563
      }
     },
     "THINK-512|first": {
      "calls": 7216,
      "identical": 1580,
      "body_differs": 0,
      "token_ids_differ": 5636,
      "finish_differs": 44,
      "first_divergence_token": {
       "min": 1,
       "median": 78.0,
       "max": 505
      }
     },
     "THINK-64|first": {
      "calls": 7216,
      "identical": 4764,
      "body_differs": 0,
      "token_ids_differ": 2452,
      "finish_differs": 23,
      "first_divergence_token": {
       "min": 1,
       "median": 26.0,
       "max": 63
      }
     }
    },
    "all_identical": false
   },
   "main-rescue-verify/resc-tuned-t0 vs resc-qwen-t0": {
    "common_calls": 303,
    "only_in_first": 2,
    "only_in_second": 2,
    "calls_that_differ": 186,
    "cells": {
     "RESCUE-1500|first": {
      "calls": 300,
      "identical": 115,
      "body_differs": 0,
      "token_ids_differ": 185,
      "finish_differs": 4,
      "first_divergence_token": {
       "min": 1,
       "median": 63,
       "max": 311
      }
     },
     "RESCUE-1500|second": {
      "calls": 3,
      "identical": 2,
      "body_differs": 0,
      "token_ids_differ": 1,
      "finish_differs": 0,
      "first_divergence_token": {
       "min": 0,
       "median": 0,
       "max": 0
      }
     }
    },
    "all_identical": false
   }
  },
  "not_compared": []
 }
}


==> anc/analysis_report_20261003.json <==
{
 "b": 50000,
 "numpy": "2.3.5",
 "primary_rows": "the rows flagged v21_holdout or reading_exposed (2.3) are excluded",
 "excluded_rows": {
  "replication": {
   "v21_holdout": 147,
   "reading_exposed": 7
  },
  "test": {
   "v21_holdout": 371,
   "reading_exposed": 0
  }
 },
 "cells": [
  {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "LB-letters",
   "seed": 2959979018
  },
  {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "MMLU-Pro",
   "seed": 2882808996
  },
  {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "GSM8K",
   "seed": 2834515656
  },
  {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "LB-letters",
   "seed": 3197047389
  },
  {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "MMLU-Pro",
   "seed": 1105953817
  },
  {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "GSM8K",
   "seed": 2119439079
  },
  {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "LB-letters",
   "seed": 2291020936
  },
  {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "MMLU-Pro",
   "seed": 193805284
  },
  {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "GSM8K",
   "seed": 2441636619
  },
  {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "LB-letters",
   "seed": 1099780859
  },
  {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "MMLU-Pro",
   "seed": 1727665417
  },
  {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "GSM8K",
   "seed": 3915615929
  },
  {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "LB-letters",
   "seed": 443196460
  },
  {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "MMLU-Pro",
   "seed": 167065707
  },
  {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "GSM8K",
   "seed": 191352974
  },
  {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "LB-letters",
   "seed": 599304768
  },
  {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "MMLU-Pro",
   "seed": 1476733105
  },
  {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "GSM8K",
   "seed": 1672891492
  }
 ],
 "instance_cells": [
  {
   "label": "clean",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 2924307621
  },
  {
   "label": "clean",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 4104042233
  },
  {
   "label": "clean",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 3158207436
  },
  {
   "label": "clean",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 1146686721
  },
  {
   "label": "clean",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 2756797854
  },
  {
   "label": "clean",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 2391443708
  },
  {
   "label": "clean/A",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 507942587
  },
  {
   "label": "clean/A",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 3777855087
  },
  {
   "label": "clean/A",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 2016874797
  },
  {
   "label": "clean/A",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 3486195557
  },
  {
   "label": "clean/A",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 2002510076
  },
  {
   "label": "clean/A",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 3870481673
  },
  {
   "label": "A",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 4101140127
  },
  {
   "label": "A",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 300659768
  },
  {
   "label": "A",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 1670217595
  },
  {
   "label": "A",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 1678128112
  },
  {
   "label": "A",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 3233851170
  },
  {
   "label": "A",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 3248720897
  },
  {
   "label": "B1",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 558393955
  },
  {
   "label": "B1",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 580415334
  },
  {
   "label": "B1",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 2758163814
  },
  {
   "label": "B1",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 1387468156
  },
  {
   "label": "B1",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 2739943604
  },
  {
   "label": "B1",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 2484058170
  },
  {
   "label": "B2",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 2860994218
  },
  {
   "label": "B2",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 218133209
  },
  {
   "label": "B2",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 1311622704
  },
  {
   "label": "B2",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 2164385944
  },
  {
   "label": "B2",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 1164932567
  },
  {
   "label": "B2",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 2972128451
  },
  {
   "label": "C",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 2767469711
  },
  {
   "label": "C",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 3725416333
  },
  {
   "label": "C",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 3368044718
  },
  {
   "label": "C",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 3929033265
  },
  {
   "label": "C",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 1615923564
  },
  {
   "label": "C",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 989612354
  },
  {
   "label": "D",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 286643049
  },
  {
   "label": "D",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 778768973
  },
  {
   "label": "D",
   "model": "smollm3-3b",
   "sample": "S",
   "seed": 707527706
  },
  {
   "label": "D",
   "model": "smollm3-3b",
   "sample": "R",
   "seed": 2138559069
  },
  {
   "label": "D",
   "model": "intern-s1-mini",
   "sample": "S",
   "seed": 1038149030
  },
  {
   "label": "D",
   "model": "intern-s1-mini",
   "sample": "R",
   "seed": 3201531117
  },
  {
   "label": "clean/E",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 3395490502
  },
  {
   "label": "clean/E",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 3612068612
  },
  {
   "label": "E",
   "model": "qwen3-1.7b-longevity",
   "sample": "S",
   "seed": 2414159421
  },
  {
   "label": "E",
   "model": "qwen3-1.7b-longevity",
   "sample": "R",
   "seed": 1025210939
  }
 ],
 "replication": {
  "qwen3-1.7b-longevity|LB-letters": {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "LB-letters",
   "rows": 1990,
   "units": 399,
   "seed": 2959979018,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.6376884422110553,
      "interval": [
       0.6184738955823293,
       0.6571285140562249
      ]
     },
     "parse": {
      "estimate": 0.9994974874371859,
      "interval": [
       0.9984901862103673,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0005025125628140704,
      "interval": [
       0.0,
       0.001509813789632612
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1,
     "n_non_commit": 0,
     "n_unparsed": 1
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.6381909547738693,
      "interval": [
       0.6189759036144579,
       0.6576305220883534
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.6331658291457286,
      "interval": [
       0.614185110663984,
       0.6521084337349398
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.6381909547738693,
      "interval": [
       0.6189759036144579,
       0.6576305220883534
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.6381909547738693,
      "interval": [
       0.6189759036144579,
       0.6576305220883534
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": -0.004522613065326633,
      "dV": 0.0005025125628140704,
      "dB": -0.005025125628140704,
      "dL": 0.0,
      "T": 0.004120603015075375,
      "V": 0.0005025125628140704,
      "B": 0.9994974874371859,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.02012072434607646,
       0.011066398390342052
      ],
      "dV": [
       0.0,
       0.001509813789632612
      ],
      "dB": [
       -0.020613373554550025,
       0.010568696527428284
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       -0.00844645550527903,
       0.016616314199395774
      ],
      "V": [
       0.0,
       0.001509813789632612
      ],
      "B": [
       0.9984901862103673,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.026700251889168764,
       0.017587939698492462
      ],
      "T": [
       -0.013688978359335684,
       0.022066198595787363
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.11111111111111113,
     "sizes": {
      "V": 1,
      "B": 1989,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.6331658291457286,
      "dV": 0.6331658291457286,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.12663316582914283,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.614185110663984,
       0.6521084337349398
      ],
      "dV": [
       0.614185110663984,
       0.6521084337349398
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12283702213279667,
       0.1304216867469879
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6058320764203117,
       0.6602918973326624
      ],
      "T": [
       0.12116641528406229,
       0.1320583794665324
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1990,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1990,
      "V_p_truncated": 1990,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.6381909547738693,
      "dV": 0.6381909547738693,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1276381909547709,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dV": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1990,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1990,
      "V_p_truncated": 1990,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 1990,
     "estimates": {
      "delta": 0.6376884422110553,
      "dV": 0.6376884422110553,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1275376884422081,
      "V": 0.9994974874371859,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6184738955823293,
       0.6571285140562249
      ],
      "dV": [
       0.6184738955823293,
       0.6571285140562249
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12369477911646577,
       0.1314257028112449
      ],
      "V": [
       0.9984901862103673,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6184738955823293,
       0.6571285140562249
      ],
      "T": [
       0.12369477911646577,
       0.1314257028112449
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1989,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1989,
      "V_p_truncated": 1989,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.6381909547738693,
      "dV": 0.6381909547738693,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1276381909547709,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dV": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1990,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1990,
      "V_p_truncated": 1990,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.6381909547738693,
      "dV": 0.6381909547738693,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1276381909547709,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dV": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6189759036144579,
       0.6576305220883534
      ],
      "T": [
       0.12379518072289149,
       0.13152610441767057
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1990,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1990,
      "V_p_truncated": 1990,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.0005025125628140704,
      "dV": 0.0005025125628140704,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00010050251256281405,
      "V": 0.0005025125628140704,
      "B": 0.9994974874371859,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "dV": [
       0.0,
       0.001509813789632612
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ],
      "V": [
       0.0,
       0.001509813789632612
      ],
      "B": [
       0.9984901862103673,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 1989,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.0005025125628140704,
      "dV": 0.0005025125628140704,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00010050251256281405,
      "V": 0.0005025125628140704,
      "B": 0.9994974874371859,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "dV": [
       0.0,
       0.001509813789632612
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ],
      "V": [
       0.0,
       0.001509813789632612
      ],
      "B": [
       0.9984901862103673,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 1989,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.0005025125628140704,
      "dV": 0.0005025125628140704,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00010050251256281405,
      "V": 0.0005025125628140704,
      "B": 0.9994974874371859,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "dV": [
       0.0,
       0.001509813789632612
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ],
      "V": [
       0.0,
       0.001509813789632612
      ],
      "B": [
       0.9984901862103673,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.001509813789632612
      ],
      "T": [
       0.0,
       0.00030196275792652235
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 1989,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.005025125628140704,
     "adjusted": [
      -0.02814070351758794,
      0.01858362631843295
     ],
     "unadjusted": [
      -0.020613373554550025,
      0.010568696527428284
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s0": {
     "theta": -0.001507537688442211,
     "adjusted": [
      -0.01957831325301205,
      0.016566265060240965
     ],
     "unadjusted": [
      -0.013567839195979899,
      0.010568696527428284
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s1": {
     "theta": 0.01457286432160804,
     "adjusted": [
      -0.005025125628140704,
      0.03465595178302361
     ],
     "unadjusted": [
      0.0010050251256281408,
      0.02814070351758794
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s0": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s1": {
     "theta": -0.008040201005025126,
     "adjusted": [
      -0.04135148764498235,
      0.025615268709191362
     ],
     "unadjusted": [
      -0.03063787041687594,
      0.014609571788413099
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.004522613065326633,
     "adjusted": [
      -0.02012072434607646,
      0.011066398390342052
     ],
     "unadjusted": [
      -0.02012072434607646,
      0.011066398390342052
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.005025125628140704,
     "adjusted": [
      -0.020613373554550025,
      0.010568696527428284
     ],
     "unadjusted": [
      -0.020613373554550025,
      0.010568696527428284
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.005025125628140704,
     "adjusted": [
      -0.020613373554550025,
      0.010568696527428284
     ],
     "unadjusted": [
      -0.020613373554550025,
      0.010568696527428284
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0005025125628140704,
      "D_P": 0.0005025125628140704,
      "trunc512": 0.0005025125628140704
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0025113008538422904
      ],
      "D_P": [
       0.0,
       0.0025113008538422904
      ],
      "trunc512": [
       0.0,
       0.0025113008538422904
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.001509813789632612
      ],
      "D_P": [
       0.0,
       0.001509813789632612
      ],
      "trunc512": [
       0.0,
       0.001509813789632612
      ]
     },
     "family": "H3",
     "verdict": "no room",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.6105527638190955,
       "interval": [
        0.5908634538152611,
        0.6303365143144148
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.6236180904522614,
       "interval": [
        0.6047212456052236,
        0.6422478675363773
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.6221105527638191,
       "interval": [
        0.6035175879396985,
        0.6409227683049148
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.027135678391959798,
       "interval": [
        -0.04527162977867203,
        -0.009045226130653266
       ]
      },
      "parsed": {
       "estimate": 0.0005025125628140704,
       "interval": [
        0.0,
        0.001509813789632612
       ]
      },
      "truncated": {
       "estimate": -0.0005025125628140704,
       "interval": [
        -0.001509813789632612,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.01457286432160804,
       "interval": [
        -0.03225806451612903,
        0.0030165912518853697
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.016080402010050253,
       "interval": [
        -0.033736153071500505,
        0.0020090406830738324
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 1990,
      "estimates": {
       "delta": 0.6105527638190955,
       "dV": 0.6105527638190955,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12211055276381645,
       "V": 1.0,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.5908634538152611,
        0.6303365143144148
       ],
       "dV": [
        0.5908634538152611,
        0.6303365143144148
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.11817269076305213,
        0.12606730286288292
       ],
       "V": [
        1.0,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.5908634538152611,
        0.6303365143144148
       ],
       "T": [
        0.11817269076305213,
        0.12606730286288292
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 1990,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 1990,
      "estimates": {
       "delta": 0.6236180904522614,
       "dV": 0.6236180904522614,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12472361809044948,
       "V": 1.0,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.6047212456052236,
        0.6422478675363773
       ],
       "dV": [
        0.6047212456052236,
        0.6422478675363773
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.12094424912104462,
        0.1284495735072754
       ],
       "V": [
        1.0,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.6047212456052236,
        0.6422478675363773
       ],
       "T": [
        0.12094424912104462,
        0.1284495735072754
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 1990,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 1990,
      "estimates": {
       "delta": 0.6221105527638191,
       "dV": 0.6221105527638191,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12442211055276105,
       "V": 1.0,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.6035175879396985,
        0.6409227683049148
       ],
       "dV": [
        0.6035175879396985,
        0.6409227683049148
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.12070351758793961,
        0.1281845536609829
       ],
       "V": [
        1.0,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.6035175879396985,
        0.6409227683049148
       ],
       "T": [
        0.12070351758793961,
        0.1281845536609829
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 1990,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 1990,
      "estimates": {
       "delta": 0.01306532663316583,
       "dV": 0.0,
       "dB": 0.01306532663316583,
       "dL": 0.0,
       "T": -0.010452261306532666,
       "V": 0.0,
       "B": 1.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.007031642390758413,
        0.03314917127071823
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.007031642390758413,
        0.03314917127071823
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.026519337016574593,
        0.005625313912606733
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        1.0,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.007031642390758413,
        0.03314917127071823
       ],
       "T": [
        -0.026519337016574593,
        0.005625313912606733
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.0,
      "sizes": {
       "V": 0,
       "B": 1990,
       "L": 0
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 1990,
      "estimates": {
       "delta": 0.011557788944723618,
       "dV": 0.0,
       "dB": 0.011557788944723618,
       "dL": 0.0,
       "T": -0.009246231155778897,
       "V": 0.0,
       "B": 1.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.009542943244600702,
        0.032663316582914576
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.009542943244600702,
        0.032663316582914576
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.02613065326633166,
        0.007634354595680563
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        1.0,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.009542943244600702,
        0.032663316582914576
       ],
       "T": [
        -0.02613065326633166,
        0.007634354595680563
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.0,
      "sizes": {
       "V": 0,
       "B": 1990,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room"
    }
   }
  },
  "qwen3-1.7b-longevity|MMLU-Pro": {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "MMLU-Pro",
   "rows": 399,
   "units": 399,
   "seed": 2882808996,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.10776942355889724,
      "interval": [
       0.07769423558897243,
       0.13784461152882205
      ]
     },
     "parse": {
      "estimate": 0.631578947368421,
      "interval": [
       0.5839598997493735,
       0.6791979949874687
      ]
     },
     "trunc": {
      "estimate": 0.3684210526315789,
      "interval": [
       0.3208020050125313,
       0.41604010025062654
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 147,
     "n_non_commit": 0,
     "n_unparsed": 147
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.18045112781954886,
      "interval": [
       0.14285714285714285,
       0.22055137844611528
      ]
     },
     "parse": {
      "estimate": 0.9423558897243107,
      "interval": [
       0.9197994987468672,
       0.9649122807017544
      ]
     },
     "trunc": {
      "estimate": 0.06015037593984962,
      "interval": [
       0.03759398496240601,
       0.08521303258145363
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 23,
     "n_non_commit": 0,
     "n_unparsed": 23
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.19298245614035087,
      "interval": [
       0.15538847117794485,
       0.23308270676691728
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.18045112781954886,
      "interval": [
       0.14285714285714285,
       0.21804511278195488
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.19047619047619047,
      "interval": [
       0.15288220551378445,
       0.23057644110275688
      ]
     },
     "parse": {
      "estimate": 0.9974937343358395,
      "interval": [
       0.9924812030075187,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.002506265664160401,
      "interval": [
       0.0,
       0.007518796992481203
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.18546365914786966,
      "interval": [
       0.14786967418546365,
       0.22556390977443608
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.0,
      "dV": 0.007518796992481203,
      "dB": -0.007518796992481203,
      "dL": 0.0,
      "T": 0.007518796992481203,
      "V": 0.05764411027568922,
      "B": 0.9423558897243107,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.017543859649122806,
       0.017543859649122806
      ],
      "dV": [
       0.0,
       0.017543859649122806
      ],
      "dB": [
       -0.022556390977443608,
       0.007518796992481203
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       -0.004010025062656642,
       0.019548872180451128
      ],
      "V": [
       0.03508771929824561,
       0.08020050125313283
      ],
      "B": [
       0.9197994987468672,
       0.9649122807017544
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.022556390977443608,
       0.02506265664160401
      ],
      "T": [
       -0.009022556390977444,
       0.02506265664160401
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 23,
      "B": 376,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 23,
      "p_unparsed_truncated": 23,
      "p_non_commit": 0,
      "V": 23,
      "V_p_truncated": 23,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.07268170426065163,
      "dV": 0.07268170426065163,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.014536340852130332,
      "V": 0.3684210526315789,
      "B": 0.631578947368421,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.047619047619047616,
       0.09774436090225563
      ],
      "dV": [
       0.047619047619047616,
       0.09774436090225563
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.009523809523809523,
       0.019548872180451128
      ],
      "V": [
       0.3208020050125313,
       0.41604010025062654
      ],
      "B": [
       0.5839598997493735,
       0.6791979949874687
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.03759398496240601,
       0.11027568922305764
      ],
      "T": [
       0.007518796992481202,
       0.022055137844611526
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 147,
      "B": 252,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 147,
      "p_unparsed_truncated": 147,
      "p_non_commit": 0,
      "V": 147,
      "V_p_truncated": 147,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.07769423558897243,
      "dV": 0.07769423558897243,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.015538847117794493,
      "V": 0.3684210526315789,
      "B": 0.631578947368421,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.05263157894736842,
       0.10526315789473684
      ],
      "dV": [
       0.05263157894736842,
       0.10526315789473684
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.010526315789473682,
       0.021052631578947364
      ],
      "V": [
       0.3208020050125313,
       0.41604010025062654
      ],
      "B": [
       0.5839598997493735,
       0.6791979949874687
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.05263157894736842,
       0.10526315789473684
      ],
      "T": [
       0.010526315789473682,
       0.021052631578947364
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 147,
      "B": 252,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 147,
      "p_unparsed_truncated": 147,
      "p_non_commit": 0,
      "V": 147,
      "V_p_truncated": 147,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 399,
     "estimates": {
      "delta": 0.07268170426065163,
      "dV": 0.07268170426065163,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.014536340852130332,
      "V": 0.3107769423558897,
      "B": 0.631578947368421,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.047619047619047616,
       0.09774436090225563
      ],
      "dV": [
       0.047619047619047616,
       0.09774436090225563
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.009523809523809523,
       0.019548872180451128
      ],
      "V": [
       0.2656641604010025,
       0.3558897243107769
      ],
      "B": [
       0.5839598997493735,
       0.6791979949874687
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.047619047619047616,
       0.09774436090225563
      ],
      "T": [
       0.009523809523809523,
       0.019548872180451128
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 124,
      "B": 252,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 147,
      "p_unparsed_truncated": 147,
      "p_non_commit": 0,
      "V": 124,
      "V_p_truncated": 124,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.08521303258145363,
      "dV": 0.08521303258145363,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.017042606516290734,
      "V": 0.3684210526315789,
      "B": 0.631578947368421,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.05764411027568922,
       0.11278195488721804
      ],
      "dV": [
       0.05764411027568922,
       0.11278195488721804
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.011528822055137843,
       0.022556390977443608
      ],
      "V": [
       0.3208020050125313,
       0.41604010025062654
      ],
      "B": [
       0.5839598997493735,
       0.6791979949874687
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.05764411027568922,
       0.11278195488721804
      ],
      "T": [
       0.011528822055137843,
       0.022556390977443608
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 147,
      "B": 252,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 147,
      "p_unparsed_truncated": 147,
      "p_non_commit": 0,
      "V": 147,
      "V_p_truncated": 147,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.08270676691729323,
      "dV": 0.08270676691729323,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.016541353383458655,
      "V": 0.3659147869674185,
      "B": 0.631578947368421,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.05764411027568922,
       0.11027568922305764
      ],
      "dV": [
       0.05764411027568922,
       0.11027568922305764
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.011528822055137842,
       0.022055137844611526
      ],
      "V": [
       0.3182957393483709,
       0.41353383458646614
      ],
      "B": [
       0.5839598997493735,
       0.6791979949874687
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.05764411027568922,
       0.11027568922305764
      ],
      "T": [
       0.011528822055137842,
       0.022055137844611526
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 146,
      "B": 252,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 147,
      "p_unparsed_truncated": 147,
      "p_non_commit": 0,
      "V": 146,
      "V_p_truncated": 146,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.005012531328320802,
      "dV": 0.007518796992481203,
      "dB": -0.002506265664160401,
      "dL": 0.0,
      "T": 0.003508771929824561,
      "V": 0.05764411027568922,
      "B": 0.9423558897243107,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.005012531328320802,
       0.015037593984962405
      ],
      "dV": [
       0.0,
       0.017543859649122806
      ],
      "dB": [
       -0.007518796992481203,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0005012531328320801,
       0.008521303258145364
      ],
      "V": [
       0.03508771929824561,
       0.08020050125313283
      ],
      "B": [
       0.9197994987468672,
       0.9649122807017544
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.005012531328320802,
       0.015037593984962405
      ],
      "T": [
       0.0005012531328320801,
       0.008521303258145364
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.5,
     "sizes": {
      "V": 23,
      "B": 376,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 23,
      "p_unparsed_truncated": 23,
      "p_non_commit": 0,
      "V": 23,
      "V_p_truncated": 23,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.012531328320802004,
      "dV": 0.012531328320802004,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0025062656641604004,
      "V": 0.05764411027568922,
      "B": 0.9423558897243107,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.002506265664160401,
       0.02506265664160401
      ],
      "dV": [
       0.002506265664160401,
       0.02506265664160401
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0005012531328320801,
       0.005012531328320801
      ],
      "V": [
       0.03508771929824561,
       0.08020050125313283
      ],
      "B": [
       0.9197994987468672,
       0.9649122807017544
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.002506265664160401,
       0.02506265664160401
      ],
      "T": [
       0.0005012531328320801,
       0.005012531328320801
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 23,
      "B": 376,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 23,
      "p_unparsed_truncated": 23,
      "p_non_commit": 0,
      "V": 23,
      "V_p_truncated": 23,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.010025062656641603,
      "dV": 0.010025062656641603,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0020050125313283203,
      "V": 0.05513784461152882,
      "B": 0.9423558897243107,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.002506265664160401,
       0.020050125313283207
      ],
      "dV": [
       0.002506265664160401,
       0.020050125313283207
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0005012531328320801,
       0.004010025062656641
      ],
      "V": [
       0.03508771929824561,
       0.07769423558897243
      ],
      "B": [
       0.9197994987468672,
       0.9649122807017544
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.002506265664160401,
       0.020050125313283207
      ],
      "T": [
       0.0005012531328320801,
       0.004010025062656641
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 22,
      "B": 376,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 23,
      "p_unparsed_truncated": 23,
      "p_non_commit": 0,
      "V": 22,
      "V_p_truncated": 22,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.005012531328320802,
     "adjusted": [
      -0.02756892230576441,
      0.015037593984962405
     ],
     "unadjusted": [
      -0.020050125313283207,
      0.007518796992481203
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.0,
     "adjusted": [
      -0.017543859649122806,
      0.017543859649122806
     ],
     "unadjusted": [
      -0.017543859649122806,
      0.017543859649122806
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.012531328320802004,
     "adjusted": [
      -0.03007518796992481,
      0.002506265664160401
     ],
     "unadjusted": [
      -0.03007518796992481,
      0.002506265664160401
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.010025062656641603,
     "adjusted": [
      -0.02506265664160401,
      0.005012531328320802
     ],
     "unadjusted": [
      -0.02506265664160401,
      0.005012531328320802
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.06015037593984962,
      "D_P": 0.05513784461152882,
      "trunc512": 0.06015037593984962
     },
     "adjusted": {
      "D_T": [
       0.03007518796992481,
       0.09523809523809523
      ],
      "D_P": [
       0.02506265664160401,
       0.08771929824561403
      ],
      "trunc512": [
       0.03007518796992481,
       0.09523809523809523
      ]
     },
     "unadjusted": {
      "D_T": [
       0.03759398496240601,
       0.08521303258145363
      ],
      "D_P": [
       0.03508771929824561,
       0.07769423558897243
      ],
      "trunc512": [
       0.03759398496240601,
       0.08521303258145363
      ]
     },
     "family": "H3",
     "verdict": "inconclusive",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": -0.002506265664160401,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       -0.007518796992481203,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       -0.007518796992481203,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.11528822055137844,
       "interval": [
        0.08521303258145363,
        0.14786967418546365
       ]
      },
      "parse": {
       "estimate": 0.631578947368421,
       "interval": [
        0.5839598997493735,
        0.6791979949874687
       ]
      },
      "trunc": {
       "estimate": 0.3684210526315789,
       "interval": [
        0.3208020050125313,
        0.41604010025062654
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.18546365914786966,
       "interval": [
        0.14786967418546365,
        0.22305764411027568
       ]
      },
      "parse": {
       "estimate": 0.9373433583959899,
       "interval": [
        0.9122807017543859,
        0.9598997493734336
       ]
      },
      "trunc": {
       "estimate": 0.06516290726817042,
       "interval": [
        0.042606516290726815,
        0.09022556390977443
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.19548872180451127,
       "interval": [
        0.15789473684210525,
        0.23558897243107768
       ]
      },
      "parse": {
       "estimate": 0.9974937343358395,
       "interval": [
        0.9924812030075187,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.002506265664160401,
       "interval": [
        0.0,
        0.007518796992481203
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.17794486215538846,
       "interval": [
        0.14035087719298245,
        0.21553884711779447
       ]
      },
      "parse": {
       "estimate": 0.9974937343358395,
       "interval": [
        0.9924812030075187,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.002506265664160401,
       "interval": [
        0.0,
        0.007518796992481203
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.007518796992481203,
       "interval": [
        -0.017543859649122806,
        0.03258145363408521
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        -0.03258145363408521,
        0.03258145363408521
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        -0.03258145363408521,
        0.03258145363408521
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": 0.005012531328320802,
       "interval": [
        -0.02756892230576441,
        0.03759398496240601
       ]
      },
      "parsed": {
       "estimate": -0.005012531328320802,
       "interval": [
        -0.03007518796992481,
        0.020050125313283207
       ]
      },
      "truncated": {
       "estimate": 0.005012531328320802,
       "interval": [
        -0.022556390977443608,
        0.03258145363408521
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": 0.002506265664160401,
       "interval": [
        -0.03007518796992481,
        0.03508771929824561
       ]
      },
      "parsed": {
       "estimate": -0.002506265664160401,
       "interval": [
        -0.007518796992481203,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.002506265664160401,
       "interval": [
        0.0,
        0.007518796992481203
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.012531328320802004,
       "interval": [
        -0.042606516290726815,
        0.017543859649122806
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        -0.007518796992481203,
        0.007518796992481203
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 399,
      "estimates": {
       "delta": 0.07017543859649122,
       "dV": 0.08521303258145363,
       "dB": -0.007518796992481203,
       "dL": -0.007518796992481203,
       "T": 0.023057644110275687,
       "V": 0.3208020050125313,
       "B": 0.6165413533834586,
       "L": 0.015037593984962405
      },
      "unadjusted": {
       "delta": [
        0.03007518796992481,
        0.11027568922305764
       ],
       "dV": [
        0.06015037593984962,
        0.11278195488721804
       ],
       "dB": [
        -0.03508771929824561,
        0.020050125313283207
       ],
       "dL": [
        -0.017543859649122806,
        0.0
       ],
       "T": [
        0.0,
        0.046115288220551394
       ],
       "V": [
        0.2756892230576441,
        0.3659147869674185
       ],
       "B": [
        0.568922305764411,
        0.6641604010025063
       ],
       "L": [
        0.005012531328320802,
        0.02756892230576441
       ]
      },
      "adjusted": {
       "delta": [
        0.03007518796992481,
        0.11027568922305764
       ],
       "T": [
        0.0,
        0.046115288220551394
       ]
      },
      "family": null,
      "verdict": "inconclusive",
      "visibility_share": 1.2142857142857142,
      "sizes": {
       "V": 128,
       "B": 246,
       "L": 6
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 399,
      "estimates": {
       "delta": 0.08020050125313283,
       "dV": 0.07769423558897243,
       "dB": 0.002506265664160401,
       "dL": 0.0,
       "T": 0.01353383458646617,
       "V": 0.3659147869674185,
       "B": 0.631578947368421,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.042606516290726815,
        0.11779448621553884
       ],
       "dV": [
        0.05263157894736842,
        0.10526315789473684
       ],
       "dB": [
        -0.02506265664160401,
        0.03007518796992481
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.009022556390977448,
        0.03609022556390977
       ],
       "V": [
        0.3182957393483709,
        0.41353383458646614
       ],
       "B": [
        0.5839598997493735,
        0.6791979949874687
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.042606516290726815,
        0.11779448621553884
       ],
       "T": [
        -0.009022556390977448,
        0.03609022556390977
       ]
      },
      "family": null,
      "verdict": "inconclusive",
      "visibility_share": 0.96875,
      "sizes": {
       "V": 146,
       "B": 252,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 399,
      "estimates": {
       "delta": 0.06265664160401002,
       "dV": 0.08020050125313283,
       "dB": -0.017543859649122806,
       "dL": 0.0,
       "T": 0.030075187969924803,
       "V": 0.3684210526315789,
       "B": 0.6290726817042607,
       "L": 0.002506265664160401
      },
      "unadjusted": {
       "delta": [
        0.02506265664160401,
        0.10275689223057644
       ],
       "dV": [
        0.05513784461152882,
        0.10776942355889724
       ],
       "dB": [
        -0.045112781954887216,
        0.010025062656641603
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.007518796992481208,
        0.05213032581453635
       ],
       "V": [
        0.3208020050125313,
        0.41604010025062654
       ],
       "B": [
        0.581453634085213,
        0.6766917293233082
       ],
       "L": [
        0.0,
        0.007518796992481203
       ]
      },
      "adjusted": {
       "delta": [
        0.02506265664160401,
        0.10275689223057644
       ],
       "T": [
        0.007518796992481208,
        0.05213032581453635
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.28,
      "sizes": {
       "V": 147,
       "B": 251,
       "L": 1
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 399,
      "estimates": {
       "delta": 0.010025062656641603,
       "dV": 0.012531328320802004,
       "dB": -0.002506265664160401,
       "dL": 0.0,
       "T": 0.0045112781954887255,
       "V": 0.06015037593984962,
       "B": 0.9373433583959899,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.03007518796992481,
        0.05012531328320802
       ],
       "dV": [
        0.002506265664160401,
        0.02506265664160401
       ],
       "dB": [
        -0.040100250626566414,
        0.03508771929824561
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.025563909774436094,
        0.03508771929824561
       ],
       "V": [
        0.03759398496240601,
        0.08521303258145363
       ],
       "B": [
        0.9122807017543859,
        0.9598997493734336
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.03007518796992481,
        0.05012531328320802
       ],
       "T": [
        -0.025563909774436094,
        0.03508771929824561
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 1.25,
      "sizes": {
       "V": 24,
       "B": 374,
       "L": 0
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 399,
      "estimates": {
       "delta": -0.007518796992481203,
       "dV": 0.015037593984962405,
       "dB": -0.022556390977443608,
       "dL": 0.0,
       "T": 0.021052631578947368,
       "V": 0.06265664160401002,
       "B": 0.9348370927318296,
       "L": 0.002506265664160401
      },
      "unadjusted": {
       "delta": [
        -0.045112781954887216,
        0.03007518796992481
       ],
       "dV": [
        0.005012531328320802,
        0.02756892230576441
       ],
       "dB": [
        -0.05764411027568922,
        0.012531328320802004
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.007518796992481203,
        0.04962406015037594
       ],
       "V": [
        0.040100250626566414,
        0.08771929824561403
       ],
       "B": [
        0.9097744360902256,
        0.9573934837092731
       ],
       "L": [
        0.0,
        0.007518796992481203
       ]
      },
      "adjusted": {
       "delta": [
        -0.045112781954887216,
        0.03007518796992481
       ],
       "T": [
        -0.007518796992481203,
        0.04962406015037594
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": -2.0,
      "sizes": {
       "V": 25,
       "B": 373,
       "L": 1
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.06516290726817042,
      "D_P": 0.06015037593984962,
      "trunc512": 0.06516290726817042
     },
     "adjusted": {
      "D_T": [
       0.042606516290726815,
       0.09022556390977443
      ],
      "D_P": [
       0.03759398496240601,
       0.08521303258145363
      ],
      "trunc512": [
       0.042606516290726815,
       0.09022556390977443
      ]
     },
     "unadjusted": {
      "D_T": [
       0.042606516290726815,
       0.09022556390977443
      ],
      "D_P": [
       0.03759398496240601,
       0.08521303258145363
      ],
      "trunc512": [
       0.042606516290726815,
       0.09022556390977443
      ]
     },
     "family": null,
     "verdict": "inconclusive"
    }
   }
  },
  "qwen3-1.7b-longevity|GSM8K": {
   "partition": "replication",
   "model": "qwen3-1.7b-longevity",
   "pool": "GSM8K",
   "rows": 264,
   "units": 264,
   "seed": 2834515656,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9886363636363636,
      "interval": [
       0.9734848484848485,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.011363636363636364,
      "interval": [
       0.0,
       0.026515151515151516
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 3,
     "n_non_commit": 0,
     "n_unparsed": 3
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9962121212121212,
      "interval": [
       0.9886363636363636,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9962121212121212,
      "interval": [
       0.9886363636363636,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9962121212121212,
      "interval": [
       0.9886363636363636,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9962121212121212,
      "interval": [
       0.9886363636363636,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.056818181818181816,
      "interval": [
       0.030303030303030304,
       0.08712121212121213
      ]
     },
     "parse": {
      "estimate": 0.9962121212121212,
      "interval": [
       0.9886363636363636,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9962121212121212,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9886363636363636,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 263,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 0,
      "p_non_commit": 1,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.007575757575757576,
      "B": 0.9886363636363636,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.01893939393939394
      ],
      "B": [
       0.9734848484848485,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 2,
      "B": 261,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 3,
      "p_unparsed_truncated": 3,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.007575757575757576,
      "B": 0.9886363636363636,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.01893939393939394
      ],
      "B": [
       0.9734848484848485,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 2,
      "B": 261,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3,
      "p_unparsed_truncated": 3,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.007575757575757576,
      "B": 0.9886363636363636,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.01893939393939394
      ],
      "B": [
       0.9734848484848485,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 2,
      "B": 261,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3,
      "p_unparsed_truncated": 3,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.007575757575757576,
      "B": 0.9886363636363636,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.01893939393939394
      ],
      "B": [
       0.9734848484848485,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 2,
      "B": 261,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3,
      "p_unparsed_truncated": 3,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.007575757575757576,
      "B": 0.9886363636363636,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.01893939393939394
      ],
      "B": [
       0.9734848484848485,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 2,
      "B": 261,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3,
      "p_unparsed_truncated": 3,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9962121212121212,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9886363636363636,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 263,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 0,
      "p_non_commit": 1,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9962121212121212,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9886363636363636,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 263,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 0,
      "p_non_commit": 1,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9962121212121212,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9886363636363636,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 263,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 0,
      "p_non_commit": 1,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": "H3",
     "verdict": "no room",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.04924242424242424,
       "interval": [
        0.026515151515151516,
        0.07575757575757576
       ]
      },
      "parse": {
       "estimate": 0.9924242424242424,
       "interval": [
        0.9810606060606061,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.007575757575757576,
       "interval": [
        0.0,
        0.01893939393939394
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.06439393939393939,
       "interval": [
        0.03787878787878788,
        0.0946969696969697
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.06060606060606061,
       "interval": [
        0.03409090909090909,
        0.09090909090909091
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.06818181818181818,
       "interval": [
        0.03787878787878788,
        0.09848484848484848
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": -0.007575757575757576,
       "interval": [
        -0.022727272727272728,
        0.007575757575757576
       ]
      },
      "parsed": {
       "estimate": 0.003787878787878788,
       "interval": [
        0.0,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": -0.003787878787878788,
       "interval": [
        -0.011363636363636364,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": 0.007575757575757576,
       "interval": [
        -0.011363636363636364,
        0.026515151515151516
       ]
      },
      "parsed": {
       "estimate": 0.003787878787878788,
       "interval": [
        0.0,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": 0.003787878787878788,
       "interval": [
        -0.015151515151515152,
        0.022727272727272728
       ]
      },
      "parsed": {
       "estimate": 0.003787878787878788,
       "interval": [
        0.0,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": 0.011363636363636364,
       "interval": [
        -0.003787878787878788,
        0.030303030303030304
       ]
      },
      "parsed": {
       "estimate": 0.003787878787878788,
       "interval": [
        0.0,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 264,
      "estimates": {
       "delta": 0.015151515151515152,
       "dV": 0.003787878787878788,
       "dB": 0.011363636363636364,
       "dL": 0.0,
       "T": -0.008333333333333333,
       "V": 0.007575757575757576,
       "B": 0.9924242424242424,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.003787878787878788,
        0.03787878787878788
       ],
       "dV": [
        0.0,
        0.011363636363636364
       ],
       "dB": [
        -0.007575757575757576,
        0.030303030303030304
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.024242424242424242,
        0.006818181818181819
       ],
       "V": [
        0.0,
        0.01893939393939394
       ],
       "B": [
        0.9810606060606061,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.003787878787878788,
        0.03787878787878788
       ],
       "T": [
        -0.024242424242424242,
        0.006818181818181819
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.25,
      "sizes": {
       "V": 2,
       "B": 262,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 264,
      "estimates": {
       "delta": 0.011363636363636364,
       "dV": 0.003787878787878788,
       "dB": 0.007575757575757576,
       "dL": 0.0,
       "T": -0.005303030303030303,
       "V": 0.007575757575757576,
       "B": 0.9924242424242424,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.007575757575757576,
        0.030303030303030304
       ],
       "dV": [
        0.0,
        0.011363636363636364
       ],
       "dB": [
        -0.011363636363636364,
        0.026515151515151516
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.020454545454545454,
        0.009090909090909092
       ],
       "V": [
        0.0,
        0.01893939393939394
       ],
       "B": [
        0.9810606060606061,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.007575757575757576,
        0.030303030303030304
       ],
       "T": [
        -0.020454545454545454,
        0.009090909090909092
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.3333333333333333,
      "sizes": {
       "V": 2,
       "B": 262,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 264,
      "estimates": {
       "delta": 0.01893939393939394,
       "dV": 0.003787878787878788,
       "dB": 0.015151515151515152,
       "dL": 0.0,
       "T": -0.011363636363636364,
       "V": 0.007575757575757576,
       "B": 0.9924242424242424,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.0,
        0.03787878787878788
       ],
       "dV": [
        0.0,
        0.011363636363636364
       ],
       "dB": [
        0.0,
        0.03409090909090909
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.02651515151515152,
        0.002272727272727272
       ],
       "V": [
        0.0,
        0.01893939393939394
       ],
       "B": [
        0.9810606060606061,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.0,
        0.03787878787878788
       ],
       "T": [
        -0.02651515151515152,
        0.002272727272727272
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.2,
      "sizes": {
       "V": 2,
       "B": 262,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 264,
      "estimates": {
       "delta": -0.003787878787878788,
       "dV": 0.0,
       "dB": -0.003787878787878788,
       "dL": 0.0,
       "T": 0.003030303030303031,
       "V": 0.0,
       "B": 1.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.022727272727272728,
        0.015151515151515152
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.022727272727272728,
        0.015151515151515152
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.012121212121212121,
        0.018181818181818184
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        1.0,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.022727272727272728,
        0.015151515151515152
       ],
       "T": [
        -0.012121212121212121,
        0.018181818181818184
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": -0.0,
      "sizes": {
       "V": 0,
       "B": 264,
       "L": 0
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 264,
      "estimates": {
       "delta": 0.003787878787878788,
       "dV": 0.0,
       "dB": 0.003787878787878788,
       "dL": 0.0,
       "T": -0.0030303030303030303,
       "V": 0.0,
       "B": 1.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.015151515151515152,
        0.022727272727272728
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.015151515151515152,
        0.022727272727272728
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.018181818181818184,
        0.012121212121212121
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        1.0,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.015151515151515152,
        0.022727272727272728
       ],
       "T": [
        -0.018181818181818184,
        0.012121212121212121
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.0,
      "sizes": {
       "V": 0,
       "B": 264,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room"
    }
   }
  },
  "smollm3-3b|LB-letters": {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "LB-letters",
   "rows": 1990,
   "units": 399,
   "seed": 3197047389,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.07085427135678392,
      "interval": [
       0.06101865859808371,
       0.08090452261306533
      ]
     },
     "parse": {
      "estimate": 0.13969849246231156,
      "interval": [
       0.12844957350727546,
       0.1509813789632612
      ]
     },
     "trunc": {
      "estimate": 0.7195979899497488,
      "interval": [
       0.7036108324974925,
       0.7351758793969849
      ]
     },
     "non_commit": {
      "estimate": 0.14221105527638192,
      "interval": [
       0.12883744338198289,
       0.15593561368209255
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1429,
     "n_non_commit": 283,
     "n_unparsed": 1712
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.16432160804020102,
      "interval": [
       0.14974874371859295,
       0.17898441427853193
      ]
     },
     "parse": {
      "estimate": 0.3522613065326633,
      "interval": [
       0.33450527373179306,
       0.36997991967871485
      ]
     },
     "trunc": {
      "estimate": 0.46331658291457284,
      "interval": [
       0.4457286432160804,
       0.48116524359618285
      ]
     },
     "non_commit": {
      "estimate": 0.18944723618090453,
      "interval": [
       0.17336683417085427,
       0.20603015075376885
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 912,
     "n_non_commit": 377,
     "n_unparsed": 1289
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.12110552763819095,
      "interval": [
       0.10865191146881288,
       0.13373554550025138
      ]
     },
     "parse": {
      "estimate": 0.31105527638190955,
      "interval": [
       0.29512317747611866,
       0.3274647887323944
      ]
     },
     "trunc": {
      "estimate": 0.020603015075376884,
      "interval": [
       0.015045135406218655,
       0.026646556058320763
      ]
     },
     "non_commit": {
      "estimate": 0.671859296482412,
      "interval": [
       0.6556058320764203,
       0.687625754527163
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 34,
     "n_non_commit": 1337,
     "n_unparsed": 1371
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.11909547738693467,
      "interval": [
       0.10642570281124498,
       0.1320281124497992
      ]
     },
     "parse": {
      "estimate": 0.28542713567839195,
      "interval": [
       0.2687091913611251,
       0.30246602918973325
      ]
     },
     "trunc": {
      "estimate": 0.27638190954773867,
      "interval": [
       0.25892408245349424,
       0.29382219989954794
      ]
     },
     "non_commit": {
      "estimate": 0.4487437185929648,
      "interval": [
       0.428643216080402,
       0.4691109994977398
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 529,
     "n_non_commit": 893,
     "n_unparsed": 1422
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.12613065326633166,
      "interval": [
       0.11368209255533199,
       0.138763197586727
      ]
     },
     "parse": {
      "estimate": 0.3150753768844221,
      "interval": [
       0.2991967871485944,
       0.3313222724987431
      ]
     },
     "trunc": {
      "estimate": 0.016080402010050253,
      "interval": [
       0.01104417670682731,
       0.021608040201005024
      ]
     },
     "non_commit": {
      "estimate": 0.671859296482412,
      "interval": [
       0.6557624559637645,
       0.6879076768690416
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 26,
     "n_non_commit": 1337,
     "n_unparsed": 1363
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.05025125628140704,
      "dV": 0.06482412060301508,
      "dB": -0.006532663316582915,
      "dL": -0.008040201005025126,
      "T": 0.018190954773869356,
      "V": 0.19497487437185929,
      "B": 0.11608040201005025,
      "L": 0.023618090452261306
     },
     "unadjusted": {
      "delta": [
       0.03714859437751004,
       0.06372303060712493
      ],
      "dV": [
       0.05390428211586902,
       0.07603222557905337
      ],
      "dB": [
       -0.012060301507537688,
       -0.001006036217303823
      ],
      "dL": [
       -0.012060301507537688,
       -0.0045203415369161224
      ],
      "T": [
       0.013447064726542897,
       0.023003515821195374
      ],
      "V": [
       0.1772978402812657,
       0.21309823677581863
      ],
      "B": [
       0.1058705469141997,
       0.12644254892122428
      ],
      "L": [
       0.017076845806127575,
       0.030653266331658293
      ]
     },
     "adjusted": {
      "delta": [
       0.03167420814479638,
       0.06931190356604722
      ],
      "T": [
       0.011652435961828226,
       0.025100401606425692
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.29,
     "sizes": {
      "V": 388,
      "B": 231,
      "L": 47
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1712,
      "p_unparsed_truncated": 1429,
      "p_non_commit": 283,
      "V": 388,
      "V_p_truncated": 349,
      "V_p_non_commit": 39
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.12110552763819095,
      "dV": 0.12110552763819095,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.024221105527638263,
      "V": 0.31105527638190955,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.10865191146881288,
       0.13373554550025138
      ],
      "dV": [
       0.10865191146881288,
       0.13373554550025138
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.021730382293762562,
       0.026747109100050258
      ],
      "V": [
       0.29512317747611866,
       0.3274647887323944
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.10386352232814852,
       0.138763197586727
      ],
      "T": [
       0.020772704465629684,
       0.027752639517345374
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 619,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 619,
      "V_p_truncated": 619,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.12613065326633166,
      "dV": 0.12613065326633166,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.02522613065326642,
      "V": 0.3150753768844221,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11368209255533199,
       0.138763197586727
      ],
      "dV": [
       0.11368209255533199,
       0.138763197586727
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.022736418511066378,
       0.027752639517345367
      ],
      "V": [
       0.2991967871485944,
       0.3313222724987431
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11368209255533199,
       0.138763197586727
      ],
      "T": [
       0.022736418511066378,
       0.027752639517345367
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 627,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 627,
      "V_p_truncated": 627,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 1990,
     "estimates": {
      "delta": 0.07085427135678392,
      "dV": 0.07085427135678392,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.01417085427135675,
      "V": 0.13969849246231156,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.06101865859808371,
       0.08090452261306533
      ],
      "dV": [
       0.06101865859808371,
       0.08090452261306533
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.012203731719616738,
       0.016180904522613056
      ],
      "V": [
       0.12844957350727546,
       0.1509813789632612
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.06101865859808371,
       0.08090452261306533
      ],
      "T": [
       0.012203731719616738,
       0.016180904522613056
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 278,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 278,
      "V_p_truncated": 278,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.16432160804020102,
      "dV": 0.16432160804020102,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0328643216080404,
      "V": 0.3522613065326633,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.14974874371859295,
       0.17898441427853193
      ],
      "dV": [
       0.14974874371859295,
       0.17898441427853193
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.02994974874371856,
       0.03579688285570636
      ],
      "V": [
       0.33450527373179306,
       0.36997991967871485
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.14974874371859295,
       0.17898441427853193
      ],
      "T": [
       0.02994974874371856,
       0.03579688285570636
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 701,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 701,
      "V_p_truncated": 701,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.11909547738693467,
      "dV": 0.11909547738693467,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.023819095477387003,
      "V": 0.28542713567839195,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.10642570281124498,
       0.1320281124497992
      ],
      "dV": [
       0.10642570281124498,
       0.1320281124497992
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.021285140562248978,
       0.026405622489959816
      ],
      "V": [
       0.2687091913611251,
       0.30246602918973325
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.10642570281124498,
       0.1320281124497992
      ],
      "T": [
       0.021285140562248978,
       0.026405622489959816
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 568,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 568,
      "V_p_truncated": 568,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.05527638190954774,
      "dV": 0.05527638190954774,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.011055276381909524,
      "V": 0.17537688442211055,
      "B": 0.13969849246231156,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.04522613065326633,
       0.06582914572864322
      ],
      "dV": [
       0.04522613065326633,
       0.06582914572864322
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.009045226130653264,
       0.013165829145728638
      ],
      "V": [
       0.15879396984924624,
       0.19236564540431944
      ],
      "B": [
       0.12844957350727546,
       0.1509813789632612
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.04522613065326633,
       0.06582914572864322
      ],
      "T": [
       0.009045226130653264,
       0.013165829145728638
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 349,
      "B": 278,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1712,
      "p_unparsed_truncated": 1429,
      "p_non_commit": 283,
      "V": 349,
      "V_p_truncated": 349,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.09346733668341708,
      "dV": 0.09346733668341708,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.018693467336683412,
      "V": 0.21306532663316582,
      "B": 0.13919597989949747,
      "L": 0.0005025125628140704
     },
     "unadjusted": {
      "delta": [
       0.08128449573507275,
       0.10603015075376884
      ],
      "dV": [
       0.08128449573507275,
       0.10603015075376884
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.016256899147014545,
       0.02120603015075376
      ],
      "V": [
       0.19597989949748743,
       0.23018677435638565
      ],
      "B": [
       0.12794781736076266,
       0.15052684395383845
      ],
      "L": [
       0.0,
       0.001509813789632612
      ]
     },
     "adjusted": {
      "delta": [
       0.08128449573507275,
       0.10603015075376884
      ],
      "T": [
       0.016256899147014545,
       0.02120603015075376
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 424,
      "B": 277,
      "L": 1
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1712,
      "p_unparsed_truncated": 1429,
      "p_non_commit": 283,
      "V": 424,
      "V_p_truncated": 424,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.04824120603015075,
      "dV": 0.04824120603015075,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.009648241206030132,
      "V": 0.14623115577889448,
      "B": 0.13919597989949747,
      "L": 0.0005025125628140704
     },
     "unadjusted": {
      "delta": [
       0.03919597989949749,
       0.05778894472361809
      ],
      "dV": [
       0.03919597989949749,
       0.05778894472361809
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.007839195979899495,
       0.011557788944723615
      ],
      "V": [
       0.13071895424836602,
       0.16223003515821197
      ],
      "B": [
       0.12794781736076266,
       0.15052684395383845
      ],
      "L": [
       0.0,
       0.001509813789632612
      ]
     },
     "adjusted": {
      "delta": [
       0.03919597989949749,
       0.05778894472361809
      ],
      "T": [
       0.007839195979899495,
       0.011557788944723615
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 291,
      "B": 277,
      "L": 1
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1712,
      "p_unparsed_truncated": 1429,
      "p_non_commit": 283,
      "V": 291,
      "V_p_truncated": 291,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.005025125628140704,
     "adjusted": [
      -0.017094017094017096,
      0.007024586051179127
     ],
     "unadjusted": [
      -0.013071895424836602,
      0.003015075376884422
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.05025125628140704,
     "adjusted": [
      0.03714859437751004,
      0.06372303060712493
     ],
     "unadjusted": [
      0.03714859437751004,
      0.06372303060712493
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.04321608040201005,
     "adjusted": [
      -0.059356136820925554,
      -0.026673376950176145
     ],
     "unadjusted": [
      -0.059356136820925554,
      -0.026673376950176145
     ],
     "family": null,
     "verdict": "inconclusive",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.0020100502512562816,
     "adjusted": [
      -0.013071895424836602,
      0.017561465127947817
     ],
     "unadjusted": [
      -0.013071895424836602,
      0.017561465127947817
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.44321608040201005,
      "D_P": 0.1457286432160804,
      "trunc512": 0.7195979899497488
     },
     "adjusted": {
      "D_T": [
       0.4141922496225465,
       0.4723895582329317
      ],
      "D_P": [
       0.12361809045226131,
       0.1687594173782019
      ],
      "trunc512": [
       0.6968781470292045,
       0.7415955845459107
      ]
     },
     "unadjusted": {
      "D_T": [
       0.4226907630522088,
       0.46365914786967416
      ],
      "D_P": [
       0.13015075376884422,
       0.16180904522613065
      ],
      "trunc512": [
       0.7036108324974925,
       0.7351758793969849
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.26030150753768844,
      "D_P": -0.02964824120603015,
      "trunc512": 0.016080402010050253
     },
     "adjusted": {
      "D_T": [
       -0.2777498744349573,
       -0.24284997491219268
      ],
      "D_P": [
       -0.049773755656108594,
       -0.009552538964303671
      ],
      "trunc512": [
       0.01104417670682731,
       0.021608040201005024
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.2777498744349573,
       -0.24284997491219268
      ],
      "D_P": [
       -0.049773755656108594,
       -0.009552538964303671
      ],
      "trunc512": [
       0.01104417670682731,
       0.021608040201005024
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "smollm3-3b|MMLU-Pro": {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "MMLU-Pro",
   "rows": 399,
   "units": 399,
   "seed": 1105953817,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 399,
     "n_non_commit": 0,
     "n_unparsed": 399
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.09022556390977443,
      "interval": [
       0.06265664160401002,
       0.12030075187969924
      ]
     },
     "parse": {
      "estimate": 0.10776942355889724,
      "interval": [
       0.07769423558897243,
       0.13784461152882205
      ]
     },
     "trunc": {
      "estimate": 0.9072681704260651,
      "interval": [
       0.8771929824561403,
       0.9348370927318296
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 356,
     "n_non_commit": 0,
     "n_unparsed": 356
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.3333333333333333,
      "interval": [
       0.2882205513784461,
       0.38095238095238093
      ]
     },
     "parse": {
      "estimate": 0.5238095238095238,
      "interval": [
       0.47619047619047616,
       0.5739348370927319
      ]
     },
     "trunc": {
      "estimate": 0.47117794486215536,
      "interval": [
       0.42105263157894735,
       0.518796992481203
      ]
     },
     "non_commit": {
      "estimate": 0.022556390977443608,
      "interval": [
       0.010025062656641603,
       0.03759398496240601
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 181,
     "n_non_commit": 9,
     "n_unparsed": 190
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.37844611528822053,
      "interval": [
       0.3308270676691729,
       0.42606516290726815
      ]
     },
     "parse": {
      "estimate": 0.7969924812030075,
      "interval": [
       0.7568922305764411,
       0.8370927318295739
      ]
     },
     "trunc": {
      "estimate": 0.12280701754385964,
      "interval": [
       0.09273182957393483,
       0.15538847117794485
      ]
     },
     "non_commit": {
      "estimate": 0.11779448621553884,
      "interval": [
       0.08771929824561403,
       0.15037593984962405
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 34,
     "n_non_commit": 47,
     "n_unparsed": 81
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.2907268170426065,
      "interval": [
       0.24561403508771928,
       0.3358395989974937
      ]
     },
     "parse": {
      "estimate": 0.40601503759398494,
      "interval": [
       0.3583959899749373,
       0.45363408521303256
      ]
     },
     "trunc": {
      "estimate": 0.3558897243107769,
      "interval": [
       0.3082706766917293,
       0.40350877192982454
      ]
     },
     "non_commit": {
      "estimate": 0.2882205513784461,
      "interval": [
       0.24561403508771928,
       0.3333333333333333
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 122,
     "n_non_commit": 115,
     "n_unparsed": 237
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.39849624060150374,
      "interval": [
       0.3508771929824561,
       0.44611528822055135
      ]
     },
     "parse": {
      "estimate": 0.8095238095238095,
      "interval": [
       0.7694235588972431,
       0.8471177944862155
      ]
     },
     "trunc": {
      "estimate": 0.12280701754385964,
      "interval": [
       0.09273182957393483,
       0.15538847117794485
      ]
     },
     "non_commit": {
      "estimate": 0.10526315789473684,
      "interval": [
       0.07518796992481203,
       0.13533834586466165
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 34,
     "n_non_commit": 42,
     "n_unparsed": 76
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.2882205513784461,
      "dV": 0.3132832080200501,
      "dB": -0.012531328320802004,
      "dL": -0.012531328320802004,
      "T": 0.07268170426065149,
      "V": 0.7042606516290727,
      "B": 0.09273182957393483,
      "L": 0.015037593984962405
     },
     "unadjusted": {
      "delta": [
       0.23809523809523808,
       0.3383458646616541
      ],
      "dV": [
       0.2681704260651629,
       0.3609022556390977
      ],
      "dB": [
       -0.02756892230576441,
       0.0
      ],
      "dL": [
       -0.02506265664160401,
       -0.002506265664160401
      ],
      "T": [
       0.05964912280701752,
       0.08671679197994983
      ],
      "V": [
       0.6591478696741855,
       0.7493734335839599
      ],
      "B": [
       0.06516290726817042,
       0.12280701754385964
      ],
      "L": [
       0.005012531328320802,
       0.02756892230576441
      ]
     },
     "adjusted": {
      "delta": [
       0.21804511278195488,
       0.3609022556390977
      ],
      "T": [
       0.05413533834586465,
       0.09223057644110275
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0869565217391304,
     "sizes": {
      "V": 281,
      "B": 37,
      "L": 6
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 356,
      "p_unparsed_truncated": 356,
      "p_non_commit": 0,
      "V": 281,
      "V_p_truncated": 281,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.37844611528822053,
      "dV": 0.37844611528822053,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07568922305764392,
      "V": 0.7969924812030075,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3308270676691729,
       0.42606516290726815
      ],
      "dV": [
       0.3308270676691729,
       0.42606516290726815
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06616541353383455,
       0.0852130325814536
      ],
      "V": [
       0.7568922305764411,
       0.8370927318295739
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3107769423558897,
       0.44611528822055135
      ],
      "T": [
       0.06215538847117792,
       0.08922305764411023
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 318,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 318,
      "V_p_truncated": 318,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.39849624060150374,
      "dV": 0.39849624060150374,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07969924812030055,
      "V": 0.8095238095238095,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3508771929824561,
       0.44611528822055135
      ],
      "dV": [
       0.3508771929824561,
       0.44611528822055135
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07017543859649118,
       0.08922305764411023
      ],
      "V": [
       0.7694235588972431,
       0.8471177944862155
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3508771929824561,
       0.44611528822055135
      ],
      "T": [
       0.07017543859649118,
       0.08922305764411023
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 323,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 323,
      "V_p_truncated": 323,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 399,
     "estimates": {
      "delta": 0.09022556390977443,
      "dV": 0.09022556390977443,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.018045112781954895,
      "V": 0.10776942355889724,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.06265664160401002,
       0.12030075187969924
      ],
      "dV": [
       0.06265664160401002,
       0.12030075187969924
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.012531328320802003,
       0.02406015037593984
      ],
      "V": [
       0.07769423558897243,
       0.13784461152882205
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.06265664160401002,
       0.12030075187969924
      ],
      "T": [
       0.012531328320802003,
       0.02406015037593984
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 43,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 43,
      "V_p_truncated": 43,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.3333333333333333,
      "dV": 0.3333333333333333,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.06666666666666651,
      "V": 0.5238095238095238,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2882205513784461,
       0.38095238095238093
      ],
      "dV": [
       0.2882205513784461,
       0.38095238095238093
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.057644110275689185,
       0.07619047619047614
      ],
      "V": [
       0.47619047619047616,
       0.5739348370927319
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2882205513784461,
       0.38095238095238093
      ],
      "T": [
       0.057644110275689185,
       0.07619047619047614
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 209,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 209,
      "V_p_truncated": 209,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.2907268170426065,
      "dV": 0.2907268170426065,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.058145363408521174,
      "V": 0.40601503759398494,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.24561403508771928,
       0.3358395989974937
      ],
      "dV": [
       0.24561403508771928,
       0.3358395989974937
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04912280701754387,
       0.06716791979949872
      ],
      "V": [
       0.3583959899749373,
       0.45363408521303256
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.24561403508771928,
       0.3358395989974937
      ],
      "T": [
       0.04912280701754387,
       0.06716791979949872
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 162,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 162,
      "V_p_truncated": 162,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.3082706766917293,
      "dV": 0.3132832080200501,
      "dB": -0.002506265664160401,
      "dL": -0.002506265664160401,
      "T": 0.06466165413533821,
      "V": 0.7042606516290727,
      "B": 0.10526315789473684,
      "L": 0.002506265664160401
     },
     "unadjusted": {
      "delta": [
       0.2631578947368421,
       0.3558897243107769
      ],
      "dV": [
       0.2681704260651629,
       0.3609022556390977
      ],
      "dB": [
       -0.007518796992481203,
       0.0
      ],
      "dL": [
       -0.007518796992481203,
       0.0
      ],
      "T": [
       0.0551378446115288,
       0.07468671679197991
      ],
      "V": [
       0.6591478696741855,
       0.7493734335839599
      ],
      "B": [
       0.07518796992481203,
       0.13533834586466165
      ],
      "L": [
       0.0,
       0.007518796992481203
      ]
     },
     "adjusted": {
      "delta": [
       0.2631578947368421,
       0.3558897243107769
      ],
      "T": [
       0.0551378446115288,
       0.07468671679197991
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.016260162601626,
     "sizes": {
      "V": 281,
      "B": 42,
      "L": 1
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 356,
      "p_unparsed_truncated": 356,
      "p_non_commit": 0,
      "V": 281,
      "V_p_truncated": 281,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.24310776942355888,
      "dV": 0.24310776942355888,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.048621553884711684,
      "V": 0.41604010025062654,
      "B": 0.10776942355889724,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.20050125313283207,
       0.2857142857142857
      ],
      "dV": [
       0.20050125313283207,
       0.2857142857142857
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04010025062656643,
       0.05714285714285713
      ],
      "V": [
       0.3684210526315789,
       0.46365914786967416
      ],
      "B": [
       0.07769423558897243,
       0.13784461152882205
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.20050125313283207,
       0.2857142857142857
      ],
      "T": [
       0.04010025062656643,
       0.05714285714285713
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 166,
      "B": 43,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 356,
      "p_unparsed_truncated": 356,
      "p_non_commit": 0,
      "V": 166,
      "V_p_truncated": 166,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.20050125313283207,
      "dV": 0.20050125313283207,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04010025062656635,
      "V": 0.2982456140350877,
      "B": 0.10776942355889724,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.16290726817042606,
       0.24060150375939848
      ],
      "dV": [
       0.16290726817042606,
       0.24060150375939848
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03258145363408521,
       0.04812030075187969
      ],
      "V": [
       0.2531328320802005,
       0.3433583959899749
      ],
      "B": [
       0.07769423558897243,
       0.13784461152882205
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.16290726817042606,
       0.24060150375939848
      ],
      "T": [
       0.03258145363408521,
       0.04812030075187969
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 119,
      "B": 43,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 356,
      "p_unparsed_truncated": 356,
      "p_non_commit": 0,
      "V": 119,
      "V_p_truncated": 119,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.020050125313283207,
     "adjusted": [
      -0.045112781954887216,
      0.0
     ],
     "unadjusted": [
      -0.03508771929824561,
      -0.005012531328320802
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.2882205513784461,
     "adjusted": [
      0.23809523809523808,
      0.3383458646616541
     ],
     "unadjusted": [
      0.23809523809523808,
      0.3383458646616541
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.045112781954887216,
     "adjusted": [
      -0.010025062656641603,
      0.10025062656641603
     ],
     "unadjusted": [
      -0.010025062656641603,
      0.10025062656641603
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.08771929824561403,
     "adjusted": [
      0.03508771929824561,
      0.14035087719298245
     ],
     "unadjusted": [
      0.03508771929824561,
      0.14035087719298245
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.5513784461152882,
      "D_P": 0.2982456140350877,
      "trunc512": 0.9072681704260651
     },
     "adjusted": {
      "D_T": [
       0.48120300751879697,
       0.6215538847117794
      ],
      "D_P": [
       0.23558897243107768,
       0.3634085213032581
      ],
      "trunc512": [
       0.8646616541353384,
       0.9448621553884712
      ]
     },
     "unadjusted": {
      "D_T": [
       0.5012531328320802,
       0.6015037593984962
      ],
      "D_P": [
       0.2531328320802005,
       0.3433583959899749
      ],
      "trunc512": [
       0.8771929824561403,
       0.9348370927318296
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.23308270676691728,
      "D_P": -0.40350877192982454,
      "trunc512": 0.12280701754385964
     },
     "adjusted": {
      "D_T": [
       -0.2832080200501253,
       -0.18295739348370926
      ],
      "D_P": [
       -0.46115288220551376,
       -0.3458646616541353
      ],
      "trunc512": [
       0.09273182957393483,
       0.15538847117794485
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.2832080200501253,
       -0.18295739348370926
      ],
      "D_P": [
       -0.46115288220551376,
       -0.3458646616541353
      ],
      "trunc512": [
       0.09273182957393483,
       0.15538847117794485
      ]
     },
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   }
  },
  "smollm3-3b|GSM8K": {
   "partition": "replication",
   "model": "smollm3-3b",
   "pool": "GSM8K",
   "rows": 264,
   "units": 264,
   "seed": 2119439079,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 264,
     "n_non_commit": 0,
     "n_unparsed": 264
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.7045454545454546,
      "interval": [
       0.6477272727272727,
       0.7575757575757576
      ]
     },
     "parse": {
      "estimate": 0.7310606060606061,
      "interval": [
       0.678030303030303,
       0.7840909090909091
      ]
     },
     "trunc": {
      "estimate": 0.2689393939393939,
      "interval": [
       0.2159090909090909,
       0.32196969696969696
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 70,
     "n_non_commit": 1,
     "n_unparsed": 71
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.9090909090909091,
      "interval": [
       0.8712121212121212,
       0.9431818181818182
      ]
     },
     "parse": {
      "estimate": 0.946969696969697,
      "interval": [
       0.9166666666666666,
       0.9734848484848485
      ]
     },
     "trunc": {
      "estimate": 0.04924242424242424,
      "interval": [
       0.026515151515151516,
       0.07575757575757576
      ]
     },
     "non_commit": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 13,
     "n_non_commit": 1,
     "n_unparsed": 14
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.8143939393939394,
      "interval": [
       0.7651515151515151,
       0.8598484848484849
      ]
     },
     "parse": {
      "estimate": 0.928030303030303,
      "interval": [
       0.8939393939393939,
       0.9583333333333334
      ]
     },
     "trunc": {
      "estimate": 0.011363636363636364,
      "interval": [
       0.0,
       0.026515151515151516
      ]
     },
     "non_commit": {
      "estimate": 0.06439393939393939,
      "interval": [
       0.03787878787878788,
       0.0946969696969697
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 2,
     "n_non_commit": 17,
     "n_unparsed": 19
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.8295454545454546,
      "interval": [
       0.7840909090909091,
       0.875
      ]
     },
     "parse": {
      "estimate": 0.8901515151515151,
      "interval": [
       0.8522727272727273,
       0.928030303030303
      ]
     },
     "trunc": {
      "estimate": 0.03787878787878788,
      "interval": [
       0.015151515151515152,
       0.06439393939393939
      ]
     },
     "non_commit": {
      "estimate": 0.07954545454545454,
      "interval": [
       0.04924242424242424,
       0.11363636363636363
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 8,
     "n_non_commit": 21,
     "n_unparsed": 29
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.8863636363636364,
      "interval": [
       0.8484848484848485,
       0.9242424242424242
      ]
     },
     "parse": {
      "estimate": 0.9659090909090909,
      "interval": [
       0.9431818181818182,
       0.9848484848484849
      ]
     },
     "trunc": {
      "estimate": 0.011363636363636364,
      "interval": [
       0.0,
       0.026515151515151516
      ]
     },
     "non_commit": {
      "estimate": 0.026515151515151516,
      "interval": [
       0.007575757575757576,
       0.04924242424242424
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 2,
     "n_non_commit": 7,
     "n_unparsed": 9
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.10984848484848485,
      "dV": 0.1856060606060606,
      "dB": -0.03409090909090909,
      "dL": -0.041666666666666664,
      "T": 0.06439393939393935,
      "V": 0.23863636363636365,
      "B": 0.6893939393939394,
      "L": 0.041666666666666664
     },
     "unadjusted": {
      "delta": [
       0.04924242424242424,
       0.17424242424242425
      ],
      "dV": [
       0.14015151515151514,
       0.23484848484848486
      ],
      "dB": [
       -0.06439393939393939,
       -0.007575757575757576
      ],
      "dL": [
       -0.06818181818181818,
       -0.01893939393939394
      ],
      "T": [
       0.040909090909090895,
       0.08939393939393937
      ],
      "V": [
       0.1893939393939394,
       0.2916666666666667
      ],
      "B": [
       0.6325757575757576,
       0.7462121212121212
      ],
      "L": [
       0.01893939393939394,
       0.06818181818181818
      ]
     },
     "adjusted": {
      "delta": [
       0.022727272727272728,
       0.20075757575757575
      ],
      "T": [
       0.031060606060606066,
       0.09999999999999996
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.6896551724137931,
     "sizes": {
      "V": 63,
      "B": 182,
      "L": 11
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 71,
      "p_unparsed_truncated": 70,
      "p_non_commit": 1,
      "V": 63,
      "V_p_truncated": 62,
      "V_p_non_commit": 1
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.8143939393939394,
      "dV": 0.8143939393939394,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.16287878787878815,
      "V": 0.928030303030303,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.7651515151515151,
       0.8598484848484849
      ],
      "dV": [
       0.7651515151515151,
       0.8598484848484849
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.15303030303030304,
       0.17196969696969702
      ],
      "V": [
       0.8939393939393939,
       0.9583333333333334
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.7424242424242424,
       0.8787878787878788
      ],
      "T": [
       0.14848484848484853,
       0.17575757575757578
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 245,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 245,
      "V_p_truncated": 245,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.8863636363636364,
      "dV": 0.8863636363636364,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.17727272727272775,
      "V": 0.9659090909090909,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "dV": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.16969696969696962,
       0.1848484848484849
      ],
      "V": [
       0.9431818181818182,
       0.9848484848484849
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "T": [
       0.16969696969696962,
       0.1848484848484849
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 255,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 255,
      "V_p_truncated": 255,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 264,
     "estimates": {
      "delta": 0.7045454545454546,
      "dV": 0.7045454545454546,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.14090909090909087,
      "V": 0.7310606060606061,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6477272727272727,
       0.7575757575757576
      ],
      "dV": [
       0.6477272727272727,
       0.7575757575757576
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1295454545454544,
       0.15151515151515155
      ],
      "V": [
       0.678030303030303,
       0.7840909090909091
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6477272727272727,
       0.7575757575757576
      ],
      "T": [
       0.1295454545454544,
       0.15151515151515155
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 193,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 193,
      "V_p_truncated": 193,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.9090909090909091,
      "dV": 0.9090909090909091,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.18181818181818235,
      "V": 0.946969696969697,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8712121212121212,
       0.9431818181818182
      ],
      "dV": [
       0.8712121212121212,
       0.9431818181818182
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1742424242424244,
       0.1886363636363637
      ],
      "V": [
       0.9166666666666666,
       0.9734848484848485
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8712121212121212,
       0.9431818181818182
      ],
      "T": [
       0.1742424242424244,
       0.1886363636363637
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 250,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 250,
      "V_p_truncated": 250,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.8295454545454546,
      "dV": 0.8295454545454546,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.16590909090909123,
      "V": 0.8901515151515151,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.7840909090909091,
       0.875
      ],
      "dV": [
       0.7840909090909091,
       0.875
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.15681818181818175,
       0.175
      ],
      "V": [
       0.8522727272727273,
       0.928030303030303
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.7840909090909091,
       0.875
      ],
      "T": [
       0.15681818181818175,
       0.175
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 235,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 235,
      "V_p_truncated": 235,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.18181818181818182,
      "dV": 0.18181818181818182,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.036363636363636355,
      "V": 0.23484848484848486,
      "B": 0.7310606060606061,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.13636363636363635,
       0.23106060606060605
      ],
      "dV": [
       0.13636363636363635,
       0.23106060606060605
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.02727272727272728,
       0.04621212121212119
      ],
      "V": [
       0.1856060606060606,
       0.2878787878787879
      ],
      "B": [
       0.678030303030303,
       0.7840909090909091
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.13636363636363635,
       0.23106060606060605
      ],
      "T": [
       0.02727272727272728,
       0.04621212121212119
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 62,
      "B": 193,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 71,
      "p_unparsed_truncated": 70,
      "p_non_commit": 1,
      "V": 62,
      "V_p_truncated": 62,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.20454545454545456,
      "dV": 0.20454545454545456,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04090909090909089,
      "V": 0.2159090909090909,
      "B": 0.7310606060606061,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1590909090909091,
       0.2537878787878788
      ],
      "dV": [
       0.1590909090909091,
       0.2537878787878788
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03181818181818181,
       0.050757575757575744
      ],
      "V": [
       0.16666666666666666,
       0.26515151515151514
      ],
      "B": [
       0.678030303030303,
       0.7840909090909091
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1590909090909091,
       0.2537878787878788
      ],
      "T": [
       0.03181818181818181,
       0.050757575757575744
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 57,
      "B": 193,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 71,
      "p_unparsed_truncated": 70,
      "p_non_commit": 1,
      "V": 57,
      "V_p_truncated": 57,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.125,
      "dV": 0.125,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.025000000000000012,
      "V": 0.1590909090909091,
      "B": 0.7310606060606061,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.08712121212121213,
       0.16666666666666666
      ],
      "dV": [
       0.08712121212121213,
       0.16666666666666666
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.017424242424242422,
       0.033333333333333326
      ],
      "V": [
       0.11742424242424243,
       0.20454545454545456
      ],
      "B": [
       0.678030303030303,
       0.7840909090909091
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.08712121212121213,
       0.16666666666666666
      ],
      "T": [
       0.017424242424242422,
       0.033333333333333326
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 42,
      "B": 193,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 71,
      "p_unparsed_truncated": 70,
      "p_non_commit": 1,
      "V": 42,
      "V_p_truncated": 42,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.07196969696969698,
     "adjusted": [
      -0.12878787878787878,
      -0.01893939393939394
     ],
     "unadjusted": [
      -0.10984848484848485,
      -0.03409090909090909
     ],
     "family": "H2",
     "verdict": "inconclusive",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.10984848484848485,
     "adjusted": [
      0.04924242424242424,
      0.17424242424242425
     ],
     "unadjusted": [
      0.04924242424242424,
      0.17424242424242425
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.0946969696969697,
     "adjusted": [
      -0.14393939393939395,
      -0.045454545454545456
     ],
     "unadjusted": [
      -0.14393939393939395,
      -0.045454545454545456
     ],
     "family": null,
     "verdict": "inconclusive",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.015151515151515152,
     "adjusted": [
      -0.06818181818181818,
      0.041666666666666664
     ],
     "unadjusted": [
      -0.06818181818181818,
      0.041666666666666664
     ],
     "family": null,
     "verdict": "inconclusive",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.23106060606060605,
      "D_P": 0.1590909090909091,
      "trunc512": 0.2689393939393939
     },
     "adjusted": {
      "D_T": [
       0.16287878787878787,
       0.30303030303030304
      ],
      "D_P": [
       0.09848484848484848,
       0.22348484848484848
      ],
      "trunc512": [
       0.19696969696969696,
       0.3446969696969697
      ]
     },
     "unadjusted": {
      "D_T": [
       0.18181818181818182,
       0.2840909090909091
      ],
      "D_P": [
       0.11742424242424243,
       0.20454545454545456
      ],
      "trunc512": [
       0.2159090909090909,
       0.32196969696969696
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.026515151515151516,
      "D_P": -0.07575757575757576,
      "trunc512": 0.011363636363636364
     },
     "adjusted": {
      "D_T": [
       -0.05303030303030303,
       -0.003787878787878788
      ],
      "D_P": [
       -0.11363636363636363,
       -0.03787878787878788
      ],
      "trunc512": [
       0.0,
       0.026515151515151516
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.05303030303030303,
       -0.003787878787878788
      ],
      "D_P": [
       -0.11363636363636363,
       -0.03787878787878788
      ],
      "trunc512": [
       0.0,
       0.026515151515151516
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "intern-s1-mini|LB-letters": {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "LB-letters",
   "rows": 1990,
   "units": 399,
   "seed": 2291020936,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.12412060301507538,
      "interval": [
       0.11083249749247744,
       0.13782696177062373
      ]
     },
     "parse": {
      "estimate": 0.18894472361809045,
      "interval": [
       0.17327975891511804,
       0.20493454179254783
      ]
     },
     "trunc": {
      "estimate": 0.800502512562814,
      "interval": [
       0.7845303867403315,
       0.8161727774987444
      ]
     },
     "non_commit": {
      "estimate": 0.016080402010050253,
      "interval": [
       0.01104417670682731,
       0.021618903971845148
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1582,
     "n_non_commit": 32,
     "n_unparsed": 1614
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.3135678391959799,
      "interval": [
       0.29678068410462777,
       0.33032128514056225
      ]
     },
     "parse": {
      "estimate": 0.5964824120603015,
      "interval": [
       0.5864661654135338,
       0.606425702811245
      ]
     },
     "trunc": {
      "estimate": 0.009045226130653266,
      "interval": [
       0.005030181086519115,
       0.013547415955845458
      ]
     },
     "non_commit": {
      "estimate": 0.3949748743718593,
      "interval": [
       0.38480885311871227,
       0.40522875816993464
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 17,
     "n_non_commit": 786,
     "n_unparsed": 803
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.24673366834170854,
      "interval": [
       0.22941767068273092,
       0.2640562248995984
      ]
     },
     "parse": {
      "estimate": 0.606532663316583,
      "interval": [
       0.5907491201608849,
       0.6221105527638191
      ]
     },
     "trunc": {
      "estimate": 0.02864321608040201,
      "interval": [
       0.021575514300050176,
       0.03619909502262444
      ]
     },
     "non_commit": {
      "estimate": 0.37035175879396987,
      "interval": [
       0.35563380281690143,
       0.3851181498240322
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 46,
     "n_non_commit": 737,
     "n_unparsed": 783
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.3135678391959799,
      "interval": [
       0.29678068410462777,
       0.33032128514056225
      ]
     },
     "parse": {
      "estimate": 0.5964824120603015,
      "interval": [
       0.5864661654135338,
       0.606425702811245
      ]
     },
     "trunc": {
      "estimate": 0.009045226130653266,
      "interval": [
       0.005030181086519115,
       0.013547415955845458
      ]
     },
     "non_commit": {
      "estimate": 0.3949748743718593,
      "interval": [
       0.38480885311871227,
       0.40522875816993464
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 17,
     "n_non_commit": 786,
     "n_unparsed": 803
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.3135678391959799,
      "dV": 0.3135678391959799,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0627135678391966,
      "V": 0.5964824120603015,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dV": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ],
      "V": [
       0.5864661654135338,
       0.606425702811245
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2895266868076536,
       0.3371801304565981
      ],
      "T": [
       0.05790533736153071,
       0.06743602609131966
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1187,
      "B": 0,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1187,
      "V_p_truncated": 1187,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.3135678391959799,
      "dV": 0.3135678391959799,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0627135678391966,
      "V": 0.5964824120603015,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dV": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ],
      "V": [
       0.5864661654135338,
       0.606425702811245
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2895266868076536,
       0.3371801304565981
      ],
      "T": [
       0.05790533736153071,
       0.06743602609131966
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1187,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1187,
      "V_p_truncated": 1187,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.3135678391959799,
      "dV": 0.3135678391959799,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0627135678391966,
      "V": 0.5964824120603015,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dV": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ],
      "V": [
       0.5864661654135338,
       0.606425702811245
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1187,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1187,
      "V_p_truncated": 1187,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 1990,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.12412060301507538,
      "dV": 0.12412060301507538,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.024824120603015157,
      "V": 0.18894472361809045,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "dV": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.022166499498495466,
       0.027565392354124727
      ],
      "V": [
       0.17327975891511804,
       0.20493454179254783
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "T": [
       0.022166499498495466,
       0.027565392354124727
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 376,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 376,
      "V_p_truncated": 376,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.24673366834170854,
      "dV": 0.24673366834170854,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.049346733668342135,
      "V": 0.606532663316583,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "dV": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04588353413654616,
       0.05281124497991967
      ],
      "V": [
       0.5907491201608849,
       0.6221105527638191
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "T": [
       0.04588353413654616,
       0.05281124497991967
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1207,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1207,
      "V_p_truncated": 1207,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.3135678391959799,
      "dV": 0.3135678391959799,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0627135678391966,
      "V": 0.5964824120603015,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dV": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ],
      "V": [
       0.5864661654135338,
       0.606425702811245
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.29678068410462777,
       0.33032128514056225
      ],
      "T": [
       0.05935613682092554,
       0.06606425702811243
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1187,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1187,
      "V_p_truncated": 1187,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.12412060301507538,
      "dV": 0.12412060301507538,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.024824120603015157,
      "V": 0.18894472361809045,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "dV": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.022166499498495466,
       0.027565392354124727
      ],
      "V": [
       0.17327975891511804,
       0.20493454179254783
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11083249749247744,
       0.13782696177062373
      ],
      "T": [
       0.022166499498495466,
       0.027565392354124727
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 376,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 376,
      "V_p_truncated": 376,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.24673366834170854,
      "dV": 0.24673366834170854,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.049346733668342135,
      "V": 0.606532663316583,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "dV": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04588353413654616,
       0.05281124497991967
      ],
      "V": [
       0.5907491201608849,
       0.6221105527638191
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22941767068273092,
       0.2640562248995984
      ],
      "T": [
       0.04588353413654616,
       0.05281124497991967
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1207,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1207,
      "V_p_truncated": 1207,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.3135678391959799,
     "adjusted": [
      0.29678068410462777,
      0.33032128514056225
     ],
     "unadjusted": [
      0.29678068410462777,
      0.33032128514056225
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.18944723618090453,
     "adjusted": [
      0.16968781470292044,
      0.20904522613065327
     ],
     "unadjusted": [
      0.16968781470292044,
      0.20904522613065327
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.06683417085427136,
     "adjusted": [
      0.04673366834170854,
      0.08702213279678069
     ],
     "unadjusted": [
      0.04673366834170854,
      0.08702213279678069
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.971356783919598,
      "D_P": 0.606532663316583,
      "trunc512": 1.0
     },
     "adjusted": {
      "D_T": [
       0.9603214465092919,
       0.9813976872800402
      ],
      "D_P": [
       0.5844221105527638,
       0.6285140562248996
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9638009049773756,
       0.9784244856999498
      ],
      "D_P": [
       0.5907491201608849,
       0.6221105527638191
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.019597989949748745,
      "D_P": 0.010050251256281407,
      "trunc512": 0.009045226130653266
     },
     "adjusted": {
      "D_T": [
       -0.028183190739808756,
       -0.011055276381909548
      ],
      "D_P": [
       -0.009031610637230306,
       0.028700906344410877
      ],
      "trunc512": [
       0.005030181086519115,
       0.013547415955845458
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.028183190739808756,
       -0.011055276381909548
      ],
      "D_P": [
       -0.009031610637230306,
       0.028700906344410877
      ],
      "trunc512": [
       0.005030181086519115,
       0.013547415955845458
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.001507537688442211,
       "interval": [
        0.0,
        0.0035158211953792064
       ]
      },
      "parse": {
       "estimate": 0.0020100502512562816,
       "interval": [
        0.0005017561465127947,
        0.004026170105686965
       ]
      },
      "trunc": {
       "estimate": 0.9954773869346734,
       "interval": [
        0.9924585218702866,
        0.9979919678714859
       ]
      },
      "non_commit": {
       "estimate": 0.002512562814070352,
       "interval": [
        0.0005025125628140704,
        0.005022601707684581
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.10854271356783919,
       "interval": [
        0.0963855421686747,
        0.12104470115519839
       ]
      },
      "parse": {
       "estimate": 0.17738693467336683,
       "interval": [
        0.16096579476861167,
        0.19367787255393878
       ]
      },
      "trunc": {
       "estimate": 0.8185929648241206,
       "interval": [
        0.8023080782739589,
        0.8348393574297188
       ]
      },
      "non_commit": {
       "estimate": 0.018090452261306532,
       "interval": [
        0.01256281407035176,
        0.02408429503261415
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.3170854271356784,
       "interval": [
        0.2983425414364641,
        0.33568548387096775
       ]
      },
      "parse": {
       "estimate": 0.7095477386934673,
       "interval": [
        0.6916498993963782,
        0.7271815446339017
       ]
      },
      "trunc": {
       "estimate": 0.036683417085427134,
       "interval": [
        0.02862882973380211,
        0.045203415369161226
       ]
      },
      "non_commit": {
       "estimate": 0.2658291457286432,
       "interval": [
        0.24849397590361447,
        0.28319919517102615
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": 0.001507537688442211,
       "interval": [
        0.0,
        0.0035158211953792064
       ]
      },
      "parsed": {
       "estimate": 0.0020100502512562816,
       "interval": [
        0.0005017561465127947,
        0.004026170105686965
       ]
      },
      "truncated": {
       "estimate": -0.004522613065326633,
       "interval": [
        -0.007541478129713424,
        -0.002008032128514056
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.015577889447236181,
       "interval": [
        -0.03120281831907398,
        0.0
       ]
      },
      "parsed": {
       "estimate": -0.011557788944723618,
       "interval": [
        -0.03261414952333166,
        0.009040683073832245
       ]
      },
      "truncated": {
       "estimate": 0.018090452261306532,
       "interval": [
        -0.0025150905432595573,
        0.039136979427997994
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": 0.07035175879396985,
       "interval": [
        0.04725992961287079,
        0.09337349397590361
       ]
      },
      "parsed": {
       "estimate": 0.10301507537688442,
       "interval": [
        0.07851031706089583,
        0.1272635814889336
       ]
      },
      "truncated": {
       "estimate": 0.008040201005025126,
       "interval": [
        -0.002513826043237808,
        0.0185929648241206
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 1990,
      "estimates": {
       "delta": 0.001507537688442211,
       "dV": 0.001507537688442211,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0003015075376884421,
       "V": 0.0020100502512562816,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.0,
        0.0035158211953792064
       ],
       "dV": [
        0.0,
        0.0035158211953792064
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.0,
        0.0007031642390758411
       ],
       "V": [
        0.0005017561465127947,
        0.004026170105686965
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.0,
        0.0035158211953792064
       ],
       "T": [
        0.0,
        0.0007031642390758411
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 1.0,
      "sizes": {
       "V": 4,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 1990,
      "estimates": {
       "delta": 0.10854271356783919,
       "dV": 0.10854271356783919,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.021708542713567876,
       "V": 0.17738693467336683,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.0963855421686747,
        0.12104470115519839
       ],
       "dV": [
        0.0963855421686747,
        0.12104470115519839
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.019277108433734928,
        0.02420894023103966
       ],
       "V": [
        0.16096579476861167,
        0.19367787255393878
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.0963855421686747,
        0.12104470115519839
       ],
       "T": [
        0.019277108433734928,
        0.02420894023103966
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 353,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 1990,
      "estimates": {
       "delta": 0.3170854271356784,
       "dV": 0.3170854271356784,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.06341708542713631,
       "V": 0.7095477386934673,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.2983425414364641,
        0.33568548387096775
       ],
       "dV": [
        0.2983425414364641,
        0.33568548387096775
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.05966850828729281,
        0.06713709677419354
       ],
       "V": [
        0.6916498993963782,
        0.7271815446339017
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.2983425414364641,
        0.33568548387096775
       ],
       "T": [
        0.05966850828729281,
        0.06713709677419354
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 1412,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 1990,
      "estimates": {
       "delta": 0.10703517587939698,
       "dV": 0.10854271356783919,
       "dB": 0.0,
       "dL": -0.001507537688442211,
       "T": 0.021708542713567876,
       "V": 0.17738693467336683,
       "B": 0.0,
       "L": 0.0020100502512562816
      },
      "unadjusted": {
       "delta": [
        0.09461499748364369,
        0.11965811965811966
       ],
       "dV": [
        0.0963855421686747,
        0.12104470115519839
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        -0.0035158211953792064,
        0.0
       ],
       "T": [
        0.019277108433734928,
        0.02420894023103966
       ],
       "V": [
        0.16096579476861167,
        0.19367787255393878
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0005017561465127947,
        0.004026170105686965
       ]
      },
      "adjusted": {
       "delta": [
        0.09461499748364369,
        0.11965811965811966
       ],
       "T": [
        0.019277108433734928,
        0.02420894023103966
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0140845070422535,
      "sizes": {
       "V": 353,
       "B": 0,
       "L": 4
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 1990,
      "estimates": {
       "delta": 0.3155778894472362,
       "dV": 0.3155778894472362,
       "dB": 0.0005025125628140704,
       "dL": -0.0005025125628140704,
       "T": 0.06271356783919661,
       "V": 0.7080402010050251,
       "B": 0.001507537688442211,
       "L": 0.0005025125628140704
      },
      "unadjusted": {
       "delta": [
        0.29672544080604535,
        0.33433734939759036
       ],
       "dV": [
        0.2968357609241587,
        0.33417211877201813
       ],
       "dB": [
        0.0,
        0.001509813789632612
       ],
       "dL": [
        -0.001509813789632612,
        0.0
       ],
       "T": [
        0.05883534136546184,
        0.06656611362493714
       ],
       "V": [
        0.690296631473102,
        0.7256770310932799
       ],
       "B": [
        0.0,
        0.0035158211953792064
       ],
       "L": [
        0.0,
        0.001509813789632612
       ]
      },
      "adjusted": {
       "delta": [
        0.29672544080604535,
        0.33433734939759036
       ],
       "T": [
        0.05883534136546184,
        0.06656611362493714
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 1409,
       "B": 3,
       "L": 1
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.9587939698492463,
      "D_P": 0.7075376884422111,
      "trunc512": 0.9954773869346734
     },
     "adjusted": {
      "D_T": [
       0.9497739829231542,
       0.9673366834170855
      ],
      "D_P": [
       0.6896378269617707,
       0.7253521126760564
      ],
      "trunc512": [
       0.9924585218702866,
       0.9979919678714859
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9497739829231542,
       0.9673366834170855
      ],
      "D_P": [
       0.6896378269617707,
       0.7253521126760564
      ],
      "trunc512": [
       0.9924585218702866,
       0.9979919678714859
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  },
  "intern-s1-mini|MMLU-Pro": {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "MMLU-Pro",
   "rows": 399,
   "units": 399,
   "seed": 193805284,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 399,
     "n_non_commit": 0,
     "n_unparsed": 399
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.10526315789473684,
      "interval": [
       0.07518796992481203,
       0.13533834586466165
      ]
     },
     "parse": {
      "estimate": 0.12280701754385964,
      "interval": [
       0.09273182957393483,
       0.15538847117794485
      ]
     },
     "trunc": {
      "estimate": 0.8796992481203008,
      "interval": [
       0.8471177944862155,
       0.9097744360902256
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 350,
     "n_non_commit": 0,
     "n_unparsed": 350
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.2932330827067669,
      "interval": [
       0.24812030075187969,
       0.3383458646616541
      ]
     },
     "parse": {
      "estimate": 0.3558897243107769,
      "interval": [
       0.3082706766917293,
       0.40350877192982454
      ]
     },
     "trunc": {
      "estimate": 0.6416040100250626,
      "interval": [
       0.5939849624060151,
       0.6892230576441103
      ]
     },
     "non_commit": {
      "estimate": 0.005012531328320802,
      "interval": [
       0.0,
       0.012531328320802004
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 255,
     "n_non_commit": 2,
     "n_unparsed": 257
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.44611528822055135,
      "interval": [
       0.39849624060150374,
       0.49373433583959897
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.5664160401002506,
      "interval": [
       0.518796992481203,
       0.6140350877192983
      ]
     },
     "parse": {
      "estimate": 0.7844611528822055,
      "interval": [
       0.7443609022556391,
       0.8245614035087719
      ]
     },
     "trunc": {
      "estimate": 0.24561403508771928,
      "interval": [
       0.20300751879699247,
       0.2882205513784461
      ]
     },
     "non_commit": {
      "estimate": 0.03258145363408521,
      "interval": [
       0.017543859649122806,
       0.05012531328320802
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 73,
     "n_non_commit": 13,
     "n_unparsed": 86
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.45363408521303256,
      "interval": [
       0.40601503759398494,
       0.5037593984962406
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.3408521303258145,
      "dV": 0.3483709273182957,
      "dB": -0.007518796992481203,
      "dL": 0.0,
      "T": 0.07568922305764395,
      "V": 0.8771929824561403,
      "B": 0.12280701754385964,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2932330827067669,
       0.38847117794486213
      ],
      "dV": [
       0.3032581453634085,
       0.39598997493734334
      ],
      "dB": [
       -0.020050125313283207,
       0.002506265664160401
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06365914786967415,
       0.08822055137844607
      ],
      "V": [
       0.8446115288220551,
       0.9072681704260651
      ],
      "B": [
       0.09273182957393483,
       0.15538847117794485
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2731829573934837,
       0.41102756892230574
      ],
      "T": [
       0.058646616541353364,
       0.09373433583959893
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0220588235294117,
     "sizes": {
      "V": 350,
      "B": 49,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 350,
      "p_unparsed_truncated": 350,
      "p_non_commit": 0,
      "V": 350,
      "V_p_truncated": 350,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.44611528822055135,
      "dV": 0.44611528822055135,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08922305764411019,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.39849624060150374,
       0.49373433583959897
      ],
      "dV": [
       0.39849624060150374,
       0.49373433583959897
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07969924812030067,
       0.09874686716791974
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.37844611528822053,
       0.5137844611528822
      ],
      "T": [
       0.07568922305764407,
       0.10275689223057641
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 399,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 399,
      "V_p_truncated": 399,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.45363408521303256,
      "dV": 0.45363408521303256,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09072681704260645,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.40601503759398494,
       0.5037593984962406
      ],
      "dV": [
       0.40601503759398494,
       0.5037593984962406
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08120300751879693,
       0.10075187969924802
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.40601503759398494,
       0.5037593984962406
      ],
      "T": [
       0.08120300751879693,
       0.10075187969924802
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 399,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 399,
      "V_p_truncated": 399,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 399,
     "estimates": {
      "delta": 0.10526315789473684,
      "dV": 0.10526315789473684,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.021052631578947375,
      "V": 0.12280701754385964,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07518796992481203,
       0.13533834586466165
      ],
      "dV": [
       0.07518796992481203,
       0.13533834586466165
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.015037593984962405,
       0.027067669172932334
      ],
      "V": [
       0.09273182957393483,
       0.15538847117794485
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07518796992481203,
       0.13533834586466165
      ],
      "T": [
       0.015037593984962405,
       0.027067669172932334
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 49,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 49,
      "V_p_truncated": 49,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.2932330827067669,
      "dV": 0.2932330827067669,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.05864661654135325,
      "V": 0.3558897243107769,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.24812030075187969,
       0.3383458646616541
      ],
      "dV": [
       0.24812030075187969,
       0.3383458646616541
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04962406015037593,
       0.0676691729323308
      ],
      "V": [
       0.3082706766917293,
       0.40350877192982454
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.24812030075187969,
       0.3383458646616541
      ],
      "T": [
       0.04962406015037593,
       0.0676691729323308
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 142,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 142,
      "V_p_truncated": 142,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.5664160401002506,
      "dV": 0.5664160401002506,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.11328320802005039,
      "V": 0.7844611528822055,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.518796992481203,
       0.6140350877192983
      ],
      "dV": [
       0.518796992481203,
       0.6140350877192983
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.10375939849624047,
       0.12280701754385955
      ],
      "V": [
       0.7443609022556391,
       0.8245614035087719
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.518796992481203,
       0.6140350877192983
      ],
      "T": [
       0.10375939849624047,
       0.12280701754385955
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 313,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 313,
      "V_p_truncated": 313,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.3483709273182957,
      "dV": 0.3483709273182957,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.06967418546365899,
      "V": 0.8771929824561403,
      "B": 0.12280701754385964,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3032581453634085,
       0.39598997493734334
      ],
      "dV": [
       0.3032581453634085,
       0.39598997493734334
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06065162907268166,
       0.07919799498746863
      ],
      "V": [
       0.8446115288220551,
       0.9072681704260651
      ],
      "B": [
       0.09273182957393483,
       0.15538847117794485
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3032581453634085,
       0.39598997493734334
      ],
      "T": [
       0.06065162907268166,
       0.07919799498746863
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 350,
      "B": 49,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 350,
      "p_unparsed_truncated": 350,
      "p_non_commit": 0,
      "V": 350,
      "V_p_truncated": 350,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.18796992481203006,
      "dV": 0.18796992481203006,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.037593984962405964,
      "V": 0.23308270676691728,
      "B": 0.12280701754385964,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.15037593984962405,
       0.22807017543859648
      ],
      "dV": [
       0.15037593984962405,
       0.22807017543859648
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03007518796992481,
       0.04561403508771928
      ],
      "V": [
       0.19298245614035087,
       0.2756892230576441
      ],
      "B": [
       0.09273182957393483,
       0.15538847117794485
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.15037593984962405,
       0.22807017543859648
      ],
      "T": [
       0.03007518796992481,
       0.04561403508771928
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 93,
      "B": 49,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 350,
      "p_unparsed_truncated": 350,
      "p_non_commit": 0,
      "V": 93,
      "V_p_truncated": 93,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.46115288220551376,
      "dV": 0.46115288220551376,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09223057644110272,
      "V": 0.6616541353383458,
      "B": 0.12280701754385964,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.41353383458646614,
       0.5112781954887218
      ],
      "dV": [
       0.41353383458646614,
       0.5112781954887218
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08270676691729316,
       0.10225563909774425
      ],
      "V": [
       0.6140350877192983,
       0.706766917293233
      ],
      "B": [
       0.09273182957393483,
       0.15538847117794485
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.41353383458646614,
       0.5112781954887218
      ],
      "T": [
       0.08270676691729316,
       0.10225563909774425
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 49,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 350,
      "p_unparsed_truncated": 350,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.007518796992481203,
     "adjusted": [
      -0.02506265664160401,
      0.007518796992481203
     ],
     "unadjusted": [
      -0.020050125313283207,
      0.002506265664160401
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.3408521303258145,
     "adjusted": [
      0.2932330827067669,
      0.38847117794486213
     ],
     "unadjusted": [
      0.2932330827067669,
      0.38847117794486213
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.15288220551378445,
     "adjusted": [
      0.10526315789473684,
      0.20300751879699247
     ],
     "unadjusted": [
      0.10526315789473684,
      0.20300751879699247
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.12030075187969924,
     "adjusted": [
      -0.17543859649122806,
      -0.06516290726817042
     ],
     "unadjusted": [
      -0.17543859649122806,
      -0.06516290726817042
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.6340852130325815,
      "D_P": 0.6616541353383458,
      "trunc512": 0.8796992481203008
     },
     "adjusted": {
      "D_T": [
       0.5664160401002506,
       0.6992481203007519
      ],
      "D_P": [
       0.5939849624060151,
       0.7268170426065163
      ],
      "trunc512": [
       0.8320802005012531,
       0.9223057644110275
      ]
     },
     "unadjusted": {
      "D_T": [
       0.5864661654135338,
       0.681704260651629
      ],
      "D_P": [
       0.6140350877192983,
       0.706766917293233
      ],
      "trunc512": [
       0.8471177944862155,
       0.9097744360902256
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.24561403508771928,
      "D_P": -0.21553884711779447,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.2882205513784461,
       -0.20300751879699247
      ],
      "D_P": [
       -0.2556390977443609,
       -0.17543859649122806
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.2882205513784461,
       -0.20300751879699247
      ],
      "D_P": [
       -0.2556390977443609,
       -0.17543859649122806
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.10025062656641603,
       "interval": [
        0.07268170426065163,
        0.13032581453634084
       ]
      },
      "parse": {
       "estimate": 0.11027568922305764,
       "interval": [
        0.08020050125313283,
        0.14035087719298245
       ]
      },
      "trunc": {
       "estimate": 0.9022556390977443,
       "interval": [
        0.8721804511278195,
        0.9298245614035088
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.24310776942355888,
       "interval": [
        0.20050125313283207,
        0.2857142857142857
       ]
      },
      "parse": {
       "estimate": 0.3082706766917293,
       "interval": [
        0.2631578947368421,
        0.3533834586466165
       ]
      },
      "trunc": {
       "estimate": 0.6716791979949874,
       "interval": [
        0.6240601503759399,
        0.7192982456140351
       ]
      },
      "non_commit": {
       "estimate": 0.022556390977443608,
       "interval": [
        0.010025062656641603,
        0.03759398496240601
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.48872180451127817,
       "interval": [
        0.44110275689223055,
        0.5388471177944862
       ]
      },
      "parse": {
       "estimate": 0.6992481203007519,
       "interval": [
        0.6541353383458647,
        0.7443609022556391
       ]
      },
      "trunc": {
       "estimate": 0.2807017543859649,
       "interval": [
        0.23809523809523808,
        0.3258145363408521
       ]
      },
      "non_commit": {
       "estimate": 0.08521303258145363,
       "interval": [
        0.06015037593984962,
        0.11278195488721804
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.005012531328320802,
       "interval": [
        -0.03508771929824561,
        0.02506265664160401
       ]
      },
      "parsed": {
       "estimate": -0.012531328320802004,
       "interval": [
        -0.045112781954887216,
        0.020050125313283207
       ]
      },
      "truncated": {
       "estimate": 0.022556390977443608,
       "interval": [
        -0.010025062656641603,
        0.05513784461152882
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.05012531328320802,
       "interval": [
        -0.08771929824561403,
        -0.012531328320802004
       ]
      },
      "parsed": {
       "estimate": -0.047619047619047616,
       "interval": [
        -0.09022556390977443,
        -0.005012531328320802
       ]
      },
      "truncated": {
       "estimate": 0.03007518796992481,
       "interval": [
        -0.010025062656641603,
        0.07017543859649122
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.07769423558897243,
       "interval": [
        -0.12531328320802004,
        -0.03007518796992481
       ]
      },
      "parsed": {
       "estimate": -0.08521303258145363,
       "interval": [
        -0.13533834586466165,
        -0.03508771929824561
       ]
      },
      "truncated": {
       "estimate": 0.03508771929824561,
       "interval": [
        -0.007518796992481203,
        0.07518796992481203
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 399,
      "estimates": {
       "delta": 0.10025062656641603,
       "dV": 0.10025062656641603,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.020050125313283217,
       "V": 0.11027568922305764,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.07268170426065163,
        0.13032581453634084
       ],
       "dV": [
        0.07268170426065163,
        0.13032581453634084
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.014536340852130323,
        0.026065162907268166
       ],
       "V": [
        0.08020050125313283,
        0.14035087719298245
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.07268170426065163,
        0.13032581453634084
       ],
       "T": [
        0.014536340852130323,
        0.026065162907268166
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 44,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 399,
      "estimates": {
       "delta": 0.24310776942355888,
       "dV": 0.24310776942355888,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.048621553884711684,
       "V": 0.3082706766917293,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.20050125313283207,
        0.2857142857142857
       ],
       "dV": [
        0.20050125313283207,
        0.2857142857142857
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.040100250626566414,
        0.05714285714285713
       ],
       "V": [
        0.2631578947368421,
        0.3533834586466165
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.20050125313283207,
        0.2857142857142857
       ],
       "T": [
        0.040100250626566414,
        0.05714285714285713
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 123,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 399,
      "estimates": {
       "delta": 0.48872180451127817,
       "dV": 0.48872180451127817,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.09774436090225568,
       "V": 0.6992481203007519,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.44110275689223055,
        0.5388471177944862
       ],
       "dV": [
        0.44110275689223055,
        0.5388471177944862
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.08822055137844603,
        0.1077694235588971
       ],
       "V": [
        0.6541353383458647,
        0.7443609022556391
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.44110275689223055,
        0.5388471177944862
       ],
       "T": [
        0.08822055137844603,
        0.1077694235588971
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 279,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 399,
      "estimates": {
       "delta": 0.14285714285714285,
       "dV": 0.17293233082706766,
       "dB": -0.002506265664160401,
       "dL": -0.02756892230576441,
       "T": 0.036591478696741814,
       "V": 0.22807017543859648,
       "B": 0.08020050125313283,
       "L": 0.03007518796992481
      },
      "unadjusted": {
       "delta": [
        0.10275689223057644,
        0.18546365914786966
       ],
       "dV": [
        0.13533834586466165,
        0.21052631578947367
       ],
       "dB": [
        -0.007518796992481203,
        0.0
       ],
       "dL": [
        -0.045112781954887216,
        -0.012531328320802004
       ],
       "T": [
        0.028571428571428567,
        0.04511278195488721
       ],
       "V": [
        0.18796992481203006,
        0.2706766917293233
       ],
       "B": [
        0.05513784461152882,
        0.10776942355889724
       ],
       "L": [
        0.015037593984962405,
        0.047619047619047616
       ]
      },
      "adjusted": {
       "delta": [
        0.10275689223057644,
        0.18546365914786966
       ],
       "T": [
        0.028571428571428567,
        0.04511278195488721
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.2105263157894737,
      "sizes": {
       "V": 91,
       "B": 32,
       "L": 12
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 399,
      "estimates": {
       "delta": 0.38847117794486213,
       "dV": 0.40100250626566414,
       "dB": -0.005012531328320802,
       "dL": -0.007518796992481203,
       "T": 0.08421052631578933,
       "V": 0.5964912280701754,
       "B": 0.10275689223057644,
       "L": 0.007518796992481203
      },
      "unadjusted": {
       "delta": [
        0.3383458646616541,
        0.43859649122807015
       ],
       "dV": [
        0.3533834586466165,
        0.44862155388471175
       ],
       "dB": [
        -0.012531328320802004,
        0.0
       ],
       "dL": [
        -0.017543859649122806,
        0.0
       ],
       "T": [
        0.07368421052631575,
        0.09523809523809516
       ],
       "V": [
        0.5488721804511278,
        0.6441102756892231
       ],
       "B": [
        0.07518796992481203,
        0.13283208020050125
       ],
       "L": [
        0.0,
        0.017543859649122806
       ]
      },
      "adjusted": {
       "delta": [
        0.3383458646616541,
        0.43859649122807015
       ],
       "T": [
        0.07368421052631575,
        0.09523809523809516
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.032258064516129,
      "sizes": {
       "V": 238,
       "B": 41,
       "L": 3
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.6215538847117794,
      "D_P": 0.5889724310776943,
      "trunc512": 0.9022556390977443
     },
     "adjusted": {
      "D_T": [
       0.5739348370927319,
       0.6691729323308271
      ],
      "D_P": [
       0.5388471177944862,
       0.6390977443609023
      ],
      "trunc512": [
       0.8721804511278195,
       0.9298245614035088
      ]
     },
     "unadjusted": {
      "D_T": [
       0.5739348370927319,
       0.6691729323308271
      ],
      "D_P": [
       0.5388471177944862,
       0.6390977443609023
      ],
      "trunc512": [
       0.8721804511278195,
       0.9298245614035088
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  },
  "intern-s1-mini|GSM8K": {
   "partition": "replication",
   "model": "intern-s1-mini",
   "pool": "GSM8K",
   "rows": 264,
   "units": 264,
   "seed": 2441636619,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 264,
     "n_non_commit": 0,
     "n_unparsed": 264
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.4621212121212121,
      "interval": [
       0.4015151515151515,
       0.5227272727272727
      ]
     },
     "parse": {
      "estimate": 0.4621212121212121,
      "interval": [
       0.4015151515151515,
       0.5227272727272727
      ]
     },
     "trunc": {
      "estimate": 0.5378787878787878,
      "interval": [
       0.4772727272727273,
       0.5984848484848485
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 142,
     "n_non_commit": 0,
     "n_unparsed": 142
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.8446969696969697,
      "interval": [
       0.7992424242424242,
       0.8863636363636364
      ]
     },
     "parse": {
      "estimate": 0.8522727272727273,
      "interval": [
       0.8068181818181818,
       0.8939393939393939
      ]
     },
     "trunc": {
      "estimate": 0.14772727272727273,
      "interval": [
       0.10606060606060606,
       0.19318181818181818
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 39,
     "n_non_commit": 0,
     "n_unparsed": 39
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.1893939393939394,
      "interval": [
       0.14393939393939395,
       0.23863636363636365
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.9356060606060606,
      "interval": [
       0.9053030303030303,
       0.9621212121212122
      ]
     },
     "parse": {
      "estimate": 0.9810606060606061,
      "interval": [
       0.9621212121212122,
       0.9962121212121212
      ]
     },
     "trunc": {
      "estimate": 0.026515151515151516,
      "interval": [
       0.007575757575757576,
       0.04924242424242424
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 5,
     "n_non_commit": 0,
     "n_unparsed": 5
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5416666666666666,
      "interval": [
       0.4810606060606061,
       0.6022727272727273
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": -0.2727272727272727,
      "dV": 0.07954545454545454,
      "dB": -0.3522727272727273,
      "dL": 0.0,
      "T": 0.29772727272727234,
      "V": 0.5378787878787878,
      "B": 0.4621212121212121,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.3446969696969697,
       -0.20075757575757575
      ],
      "dV": [
       0.04924242424242424,
       0.11363636363636363
      ],
      "dB": [
       -0.4090909090909091,
       -0.29545454545454547
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.2522727272727272,
       0.34318181818181803
      ],
      "V": [
       0.4772727272727273,
       0.5984848484848485
      ],
      "B": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.375,
       -0.17045454545454544
      ],
      "T": [
       0.234090909090909,
       0.3628787878787876
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.2916666666666667,
     "sizes": {
      "V": 142,
      "B": 122,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 142,
      "p_unparsed_truncated": 142,
      "p_non_commit": 0,
      "V": 142,
      "V_p_truncated": 142,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.1893939393939394,
      "dV": 0.1893939393939394,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.037878787878787866,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.14393939393939395,
       0.23863636363636365
      ],
      "dV": [
       0.14393939393939395,
       0.23863636363636365
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.028787878787878786,
       0.04772727272727271
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.125,
       0.25757575757575757
      ],
      "T": [
       0.025000000000000005,
       0.05151515151515151
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.5416666666666666,
      "dV": 0.5416666666666666,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.10833333333333307,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4810606060606061,
       0.6022727272727273
      ],
      "dV": [
       0.4810606060606061,
       0.6022727272727273
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0962121212121211,
       0.1204545454545453
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4810606060606061,
       0.6022727272727273
      ],
      "T": [
       0.0962121212121211,
       0.1204545454545453
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 264,
     "estimates": {
      "delta": 0.4621212121212121,
      "dV": 0.4621212121212121,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09242424242424221,
      "V": 0.4621212121212121,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "dV": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08030303030303022,
       0.10454545454545444
      ],
      "V": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "T": [
       0.08030303030303022,
       0.10454545454545444
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 122,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 122,
      "V_p_truncated": 122,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.8446969696969697,
      "dV": 0.8446969696969697,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1689393939393943,
      "V": 0.8522727272727273,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.7992424242424242,
       0.8863636363636364
      ],
      "dV": [
       0.7992424242424242,
       0.8863636363636364
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.15984848484848485,
       0.17727272727272736
      ],
      "V": [
       0.8068181818181818,
       0.8939393939393939
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.7992424242424242,
       0.8863636363636364
      ],
      "T": [
       0.15984848484848485,
       0.17727272727272736
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 225,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 225,
      "V_p_truncated": 225,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.9356060606060606,
      "dV": 0.9356060606060606,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.18712121212121274,
      "V": 0.9810606060606061,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.9053030303030303,
       0.9621212121212122
      ],
      "dV": [
       0.9053030303030303,
       0.9621212121212122
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.18106060606060612,
       0.19242424242424266
      ],
      "V": [
       0.9621212121212122,
       0.9962121212121212
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.9053030303030303,
       0.9621212121212122
      ],
      "T": [
       0.18106060606060612,
       0.19242424242424266
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 259,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 259,
      "V_p_truncated": 259,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.07954545454545454,
      "dV": 0.07954545454545454,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.015909090909090914,
      "V": 0.5378787878787878,
      "B": 0.4621212121212121,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.04924242424242424,
       0.11363636363636363
      ],
      "dV": [
       0.04924242424242424,
       0.11363636363636363
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.009848484848484848,
       0.022727272727272724
      ],
      "V": [
       0.4772727272727273,
       0.5984848484848485
      ],
      "B": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.04924242424242424,
       0.11363636363636363
      ],
      "T": [
       0.009848484848484848,
       0.022727272727272724
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 142,
      "B": 122,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 142,
      "p_unparsed_truncated": 142,
      "p_non_commit": 0,
      "V": 142,
      "V_p_truncated": 142,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.38257575757575757,
      "dV": 0.38257575757575757,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07651515151515137,
      "V": 0.39015151515151514,
      "B": 0.4621212121212121,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.32575757575757575,
       0.4431818181818182
      ],
      "dV": [
       0.32575757575757575,
       0.4431818181818182
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06515151515151509,
       0.08863636363636354
      ],
      "V": [
       0.32954545454545453,
       0.45075757575757575
      ],
      "B": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.32575757575757575,
       0.4431818181818182
      ],
      "T": [
       0.06515151515151509,
       0.08863636363636354
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 103,
      "B": 122,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 142,
      "p_unparsed_truncated": 142,
      "p_non_commit": 0,
      "V": 103,
      "V_p_truncated": 103,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.4734848484848485,
      "dV": 0.4734848484848485,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09469696969696949,
      "V": 0.5189393939393939,
      "B": 0.4621212121212121,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4128787878787879,
       0.5340909090909091
      ],
      "dV": [
       0.4128787878787879,
       0.5340909090909091
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0825757575757575,
       0.1068181818181817
      ],
      "V": [
       0.4583333333333333,
       0.5795454545454546
      ],
      "B": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4128787878787879,
       0.5340909090909091
      ],
      "T": [
       0.0825757575757575,
       0.1068181818181817
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 137,
      "B": 122,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 142,
      "p_unparsed_truncated": 142,
      "p_non_commit": 0,
      "V": 137,
      "V_p_truncated": 137,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.3522727272727273,
     "adjusted": [
      -0.4393939393939394,
      -0.2689393939393939
     ],
     "unadjusted": [
      -0.4090909090909091,
      -0.29545454545454547
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.2727272727272727,
     "adjusted": [
      -0.3446969696969697,
      -0.20075757575757575
     ],
     "unadjusted": [
      -0.3446969696969697,
      -0.20075757575757575
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.6553030303030303,
     "adjusted": [
      -0.7159090909090909,
      -0.5946969696969697
     ],
     "unadjusted": [
      -0.7159090909090909,
      -0.5946969696969697
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.7462121212121212,
     "adjusted": [
      -0.7992424242424242,
      -0.6931818181818182
     ],
     "unadjusted": [
      -0.7992424242424242,
      -0.6931818181818182
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.5113636363636364,
      "D_P": 0.5189393939393939,
      "trunc512": 0.5378787878787878
     },
     "adjusted": {
      "D_T": [
       0.42424242424242425,
       0.5946969696969697
      ],
      "D_P": [
       0.4318181818181818,
       0.6060606060606061
      ],
      "trunc512": [
       0.45075757575757575,
       0.6212121212121212
      ]
     },
     "unadjusted": {
      "D_T": [
       0.45075757575757575,
       0.571969696969697
      ],
      "D_P": [
       0.4583333333333333,
       0.5795454545454546
      ],
      "trunc512": [
       0.4772727272727273,
       0.5984848484848485
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.026515151515151516,
      "D_P": -0.01893939393939394,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.04924242424242424,
       -0.007575757575757576
      ],
      "D_P": [
       -0.03787878787878788,
       -0.003787878787878788
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.04924242424242424,
       -0.007575757575757576
      ],
      "D_P": [
       -0.03787878787878788,
       -0.003787878787878788
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.35984848484848486,
       "interval": [
        0.30303030303030304,
        0.4166666666666667
       ]
      },
      "parse": {
       "estimate": 0.36742424242424243,
       "interval": [
        0.3106060606060606,
        0.42424242424242425
       ]
      },
      "trunc": {
       "estimate": 0.6363636363636364,
       "interval": [
        0.5795454545454546,
        0.6931818181818182
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.8106060606060606,
       "interval": [
        0.7613636363636364,
        0.8560606060606061
       ]
      },
      "parse": {
       "estimate": 0.8181818181818182,
       "interval": [
        0.7689393939393939,
        0.8636363636363636
       ]
      },
      "trunc": {
       "estimate": 0.17803030303030304,
       "interval": [
        0.13257575757575757,
        0.22727272727272727
       ]
      },
      "non_commit": {
       "estimate": 0.003787878787878788,
       "interval": [
        0.0,
        0.011363636363636364
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.9015151515151515,
       "interval": [
        0.8636363636363636,
        0.9356060606060606
       ]
      },
      "parse": {
       "estimate": 0.9696969696969697,
       "interval": [
        0.946969696969697,
        0.9886363636363636
       ]
      },
      "trunc": {
       "estimate": 0.022727272727272728,
       "interval": [
        0.007575757575757576,
        0.041666666666666664
       ]
      },
      "non_commit": {
       "estimate": 0.011363636363636364,
       "interval": [
        0.0,
        0.026515151515151516
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.10227272727272728,
       "interval": [
        -0.1590909090909091,
        -0.04924242424242424
       ]
      },
      "parsed": {
       "estimate": -0.0946969696969697,
       "interval": [
        -0.14772727272727273,
        -0.041666666666666664
       ]
      },
      "truncated": {
       "estimate": 0.09848484848484848,
       "interval": [
        0.045454545454545456,
        0.1553030303030303
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.03409090909090909,
       "interval": [
        -0.07954545454545454,
        0.011363636363636364
       ]
      },
      "parsed": {
       "estimate": -0.03409090909090909,
       "interval": [
        -0.07954545454545454,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": 0.030303030303030304,
       "interval": [
        -0.015151515151515152,
        0.07575757575757576
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.03409090909090909,
       "interval": [
        -0.07196969696969698,
        0.003787878787878788
       ]
      },
      "parsed": {
       "estimate": -0.011363636363636364,
       "interval": [
        -0.03787878787878788,
        0.011363636363636364
       ]
      },
      "truncated": {
       "estimate": -0.003787878787878788,
       "interval": [
        -0.026515151515151516,
        0.01893939393939394
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 264,
      "estimates": {
       "delta": 0.35984848484848486,
       "dV": 0.35984848484848486,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.07196969696969684,
       "V": 0.36742424242424243,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.30303030303030304,
        0.4166666666666667
       ],
       "dV": [
        0.30303030303030304,
        0.4166666666666667
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.060606060606060566,
        0.08333333333333329
       ],
       "V": [
        0.3106060606060606,
        0.42424242424242425
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.30303030303030304,
        0.4166666666666667
       ],
       "T": [
        0.060606060606060566,
        0.08333333333333329
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 97,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 264,
      "estimates": {
       "delta": 0.8106060606060606,
       "dV": 0.8106060606060606,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.1621212121212124,
       "V": 0.8181818181818182,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.7613636363636364,
        0.8560606060606061
       ],
       "dV": [
        0.7613636363636364,
        0.8560606060606061
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.15227272727272725,
        0.17121212121212132
       ],
       "V": [
        0.7689393939393939,
        0.8636363636363636
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.7613636363636364,
        0.8560606060606061
       ],
       "T": [
        0.15227272727272725,
        0.17121212121212132
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 216,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 264,
      "estimates": {
       "delta": 0.9015151515151515,
       "dV": 0.9015151515151515,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.18030303030303083,
       "V": 0.9696969696969697,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.8636363636363636,
        0.9356060606060606
       ],
       "dV": [
        0.8636363636363636,
        0.9356060606060606
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.1727272727272728,
        0.18712121212121227
       ],
       "V": [
        0.946969696969697,
        0.9886363636363636
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.8636363636363636,
        0.9356060606060606
       ],
       "T": [
        0.1727272727272728,
        0.18712121212121227
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 256,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 264,
      "estimates": {
       "delta": 0.45075757575757575,
       "dV": 0.45075757575757575,
       "dB": 0.007575757575757576,
       "dL": -0.007575757575757576,
       "T": 0.08409090909090892,
       "V": 0.4583333333333333,
       "B": 0.35984848484848486,
       "L": 0.007575757575757576
      },
      "unadjusted": {
       "delta": [
        0.39015151515151514,
        0.5151515151515151
       ],
       "dV": [
        0.39015151515151514,
        0.5113636363636364
       ],
       "dB": [
        0.0,
        0.01893939393939394
       ],
       "dL": [
        -0.01893939393939394,
        0.0
       ],
       "T": [
        0.06818181818181814,
        0.09848484848484841
       ],
       "V": [
        0.3977272727272727,
        0.5189393939393939
       ],
       "B": [
        0.30303030303030304,
        0.4166666666666667
       ],
       "L": [
        0.0,
        0.01893939393939394
       ]
      },
      "adjusted": {
       "delta": [
        0.39015151515151514,
        0.5151515151515151
       ],
       "T": [
        0.06818181818181814,
        0.09848484848484841
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 121,
       "B": 95,
       "L": 2
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 264,
      "estimates": {
       "delta": 0.5416666666666666,
       "dV": 0.5492424242424242,
       "dB": 0.0,
       "dL": -0.007575757575757576,
       "T": 0.10984848484848461,
       "V": 0.6098484848484849,
       "B": 0.35984848484848486,
       "L": 0.007575757575757576
      },
      "unadjusted": {
       "delta": [
        0.4772727272727273,
        0.6060606060606061
       ],
       "dV": [
        0.48863636363636365,
        0.6098484848484849
       ],
       "dB": [
        -0.015151515151515152,
        0.015151515151515152
       ],
       "dL": [
        -0.01893939393939394,
        0.0
       ],
       "T": [
        0.09242424242424234,
        0.12651515151515144
       ],
       "V": [
        0.5492424242424242,
        0.6666666666666666
       ],
       "B": [
        0.30303030303030304,
        0.4166666666666667
       ],
       "L": [
        0.0,
        0.01893939393939394
       ]
      },
      "adjusted": {
       "delta": [
        0.4772727272727273,
        0.6060606060606061
       ],
       "T": [
        0.09242424242424234,
        0.12651515151515144
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.013986013986014,
      "sizes": {
       "V": 161,
       "B": 95,
       "L": 2
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.6136363636363636,
      "D_P": 0.6022727272727273,
      "trunc512": 0.6363636363636364
     },
     "adjusted": {
      "D_T": [
       0.553030303030303,
       0.6704545454545454
      ],
      "D_P": [
       0.5416666666666666,
       0.6628787878787878
      ],
      "trunc512": [
       0.5795454545454546,
       0.6931818181818182
      ]
     },
     "unadjusted": {
      "D_T": [
       0.553030303030303,
       0.6704545454545454
      ],
      "D_P": [
       0.5416666666666666,
       0.6628787878787878
      ],
      "trunc512": [
       0.5795454545454546,
       0.6931818181818182
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  }
 },
 "test": {
  "qwen3-1.7b-longevity|LB-letters": {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "LB-letters",
   "rows": 3942,
   "units": 789,
   "seed": 1099780859,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3942,
     "n_non_commit": 0,
     "n_unparsed": 3942
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.6349568746829021,
      "interval": [
       0.6210045662100456,
       0.6489091831557585
      ]
     },
     "parse": {
      "estimate": 0.9997463216641299,
      "interval": [
       0.9992383853769993,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0002536783358701167,
      "interval": [
       0.0,
       0.0007616146230007616
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 1,
     "n_non_commit": 0,
     "n_unparsed": 1
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.6352105530187722,
      "interval": [
       0.6212582445459158,
       0.6491628614916286
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.6321664129883308,
      "interval": [
       0.6184310738766184,
       0.6456273764258555
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.6352105530187722,
      "interval": [
       0.6212582445459158,
       0.6491628614916286
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.6352105530187722,
      "interval": [
       0.6212582445459158,
       0.6491628614916286
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": -0.0027904616945712835,
      "dV": 0.0002536783358701167,
      "dB": -0.0030441400304414,
      "dL": 0.0,
      "T": 0.002486047691527142,
      "V": 0.0002536783358701167,
      "B": 0.9997463216641299,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.013191273465246067,
       0.0076045627376425855
      ],
      "dV": [
       0.0,
       0.0007616146230007616
      ],
      "dB": [
       -0.013455191673013456,
       0.007351077313054499
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       -0.005830164765525983,
       0.010823170731707318
      ],
      "V": [
       0.0,
       0.0007616146230007616
      ],
      "B": [
       0.9992383853769993,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.01750380517503805,
       0.011660329531051965
      ],
      "T": [
       -0.009125475285171103,
       0.014115257679614114
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.09090909090909091,
     "sizes": {
      "V": 1,
      "B": 3941,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.6321664129883308,
      "dV": 0.6321664129883308,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.12643328259766115,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6184310738766184,
       0.6456273764258555
      ],
      "dV": [
       0.6184310738766184,
       0.6456273764258555
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12368621477532361,
       0.12912547528517104
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6126742712294043,
       0.6514459665144596
      ],
      "T": [
       0.12253485424588081,
       0.13028919330289185
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 3942,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 3942,
      "V_p_truncated": 3942,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.6352105530187722,
      "dV": 0.6352105530187722,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1270421106037494,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dV": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 3942,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 3942,
      "V_p_truncated": 3942,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 3942,
     "estimates": {
      "delta": 0.6349568746829021,
      "dV": 0.6349568746829021,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.12699137493657536,
      "V": 0.9997463216641299,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6210045662100456,
       0.6489091831557585
      ],
      "dV": [
       0.6210045662100456,
       0.6489091831557585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1242009132420091,
       0.12978183663115161
      ],
      "V": [
       0.9992383853769993,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6210045662100456,
       0.6489091831557585
      ],
      "T": [
       0.1242009132420091,
       0.12978183663115161
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 3941,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 3941,
      "V_p_truncated": 3941,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.6352105530187722,
      "dV": 0.6352105530187722,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1270421106037494,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dV": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 3942,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 3942,
      "V_p_truncated": 3942,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.6352105530187722,
      "dV": 0.6352105530187722,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1270421106037494,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dV": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6212582445459158,
       0.6491628614916286
      ],
      "T": [
       0.12425164890918314,
       0.12983257229832565
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 3942,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 3942,
      "V_p_truncated": 3942,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.0002536783358701167,
      "dV": 0.0002536783358701167,
      "dB": 0.0,
      "dL": 0.0,
      "T": 5.0735667174023325e-05,
      "V": 0.0002536783358701167,
      "B": 0.9997463216641299,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "dV": [
       0.0,
       0.0007616146230007616
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ],
      "V": [
       0.0,
       0.0007616146230007616
      ],
      "B": [
       0.9992383853769993,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 3941,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.0002536783358701167,
      "dV": 0.0002536783358701167,
      "dB": 0.0,
      "dL": 0.0,
      "T": 5.0735667174023325e-05,
      "V": 0.0002536783358701167,
      "B": 0.9997463216641299,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "dV": [
       0.0,
       0.0007616146230007616
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ],
      "V": [
       0.0,
       0.0007616146230007616
      ],
      "B": [
       0.9992383853769993,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 3941,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.0002536783358701167,
      "dV": 0.0002536783358701167,
      "dB": 0.0,
      "dL": 0.0,
      "T": 5.0735667174023325e-05,
      "V": 0.0002536783358701167,
      "B": 0.9997463216641299,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "dV": [
       0.0,
       0.0007616146230007616
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ],
      "V": [
       0.0,
       0.0007616146230007616
      ],
      "B": [
       0.9992383853769993,
       1.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0007616146230007616
      ],
      "T": [
       0.0,
       0.00015232292460015228
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 3941,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1,
      "p_unparsed_truncated": 1,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.0030441400304414,
     "adjusted": [
      -0.018250950570342206,
      0.011931962427011932
     ],
     "unadjusted": [
      -0.013455191673013456,
      0.007351077313054499
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s0": {
     "theta": 0.0035514967021816335,
     "adjusted": [
      -0.008892276422764227,
      0.01596958174904943
     ],
     "unadjusted": [
      -0.004816223067173638,
      0.011913814955640051
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s1": {
     "theta": 0.0121765601217656,
     "adjusted": [
      -0.001520912547528517,
      0.02614876872302615
     ],
     "unadjusted": [
      0.0027904616945712835,
      0.021562658548959918
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s0": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s1": {
     "theta": 0.0015220700152207,
     "adjusted": [
      -0.021816336884830034,
      0.02513328255902513
     ],
     "unadjusted": [
      -0.014702154626108998,
      0.01750380517503805
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.0027904616945712835,
     "adjusted": [
      -0.013191273465246067,
      0.0076045627376425855
     ],
     "unadjusted": [
      -0.013191273465246067,
      0.0076045627376425855
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.0030441400304414,
     "adjusted": [
      -0.013455191673013456,
      0.007351077313054499
     ],
     "unadjusted": [
      -0.013455191673013456,
      0.007351077313054499
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.0030441400304414,
     "adjusted": [
      -0.013455191673013456,
      0.007351077313054499
     ],
     "unadjusted": [
      -0.013455191673013456,
      0.007351077313054499
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0002536783358701167,
      "D_P": 0.0002536783358701167,
      "trunc512": 0.0002536783358701167
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0012674271229404308
      ],
      "D_P": [
       0.0,
       0.0012674271229404308
      ],
      "trunc512": [
       0.0,
       0.0012674271229404308
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0007616146230007616
      ],
      "D_P": [
       0.0,
       0.0007616146230007616
      ],
      "trunc512": [
       0.0,
       0.0007616146230007616
      ]
     },
     "family": "H3",
     "verdict": "no room",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.6220192795535261,
       "interval": [
        0.608022340695608,
        0.635948210205636
       ]
      },
      "parse": {
       "estimate": 0.9994926433282597,
       "interval": [
        0.9987306422949987,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0005073566717402334,
       "interval": [
        0.0,
        0.0012693577050012694
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.6207508878741755,
       "interval": [
        0.607006854531607,
        0.6346544715447154
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.6177067478437341,
       "interval": [
        0.6043092522179975,
        0.6309252217997465
       ]
      },
      "parse": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.01293759512937595,
       "interval": [
        -0.025621511922881784,
        -0.0005069708491761723
       ]
      },
      "parsed": {
       "estimate": -0.0002536783358701167,
       "interval": [
        -0.0012674271229404308,
        0.0005077430820005078
       ]
      },
      "truncated": {
       "estimate": 0.0002536783358701167,
       "interval": [
        -0.0005077430820005078,
        0.0012674271229404308
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.01445966514459665,
       "interval": [
        -0.027143581938102485,
        -0.0017743979721166034
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.01750380517503805,
       "interval": [
        -0.030187721968543885,
        -0.004819888381532217
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 3942,
      "estimates": {
       "delta": 0.6220192795535261,
       "dV": 0.6220192795535261,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12440385591070033,
       "V": 0.9994926433282597,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.608022340695608,
        0.635948210205636
       ],
       "dV": [
        0.608022340695608,
        0.635948210205636
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.12160446813912157,
        0.12718964204112712
       ],
       "V": [
        0.9987306422949987,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.608022340695608,
        0.635948210205636
       ],
       "T": [
        0.12160446813912157,
        0.12718964204112712
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 3940,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 3942,
      "estimates": {
       "delta": 0.6207508878741755,
       "dV": 0.6207508878741755,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12415017757483023,
       "V": 1.0,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.607006854531607,
        0.6346544715447154
       ],
       "dV": [
        0.607006854531607,
        0.6346544715447154
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.12140137090632136,
        0.126930894308943
       ],
       "V": [
        1.0,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.607006854531607,
        0.6346544715447154
       ],
       "T": [
        0.12140137090632136,
        0.126930894308943
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 3942,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 3942,
      "estimates": {
       "delta": 0.6177067478437341,
       "dV": 0.6177067478437341,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.12354134956874198,
       "V": 1.0,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.6043092522179975,
        0.6309252217997465
       ],
       "dV": [
        0.6043092522179975,
        0.6309252217997465
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.12086185044359948,
        0.1261850443599493
       ],
       "V": [
        1.0,
        1.0
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.6043092522179975,
        0.6309252217997465
       ],
       "T": [
        0.12086185044359948,
        0.1261850443599493
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 3942,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 3942,
      "estimates": {
       "delta": -0.0012683916793505834,
       "dV": 0.0005073566717402334,
       "dB": -0.0017757483510908167,
       "dL": 0.0,
       "T": 0.0015220700152206994,
       "V": 0.0005073566717402334,
       "B": 0.9994926433282597,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.015232292460015232,
        0.012683916793505834
       ],
       "dV": [
        0.0,
        0.0012693577050012694
       ],
       "dB": [
        -0.015752032520325202,
        0.0121765601217656
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.009683143219264894,
        0.01278538812785388
       ],
       "V": [
        0.0,
        0.0012693577050012694
       ],
       "B": [
        0.9987306422949987,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.015232292460015232,
        0.012683916793505834
       ],
       "T": [
        -0.009683143219264894,
        0.01278538812785388
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": -0.4,
      "sizes": {
       "V": 2,
       "B": 3940,
       "L": 0
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 3942,
      "estimates": {
       "delta": -0.0043125317097919835,
       "dV": 0.0002536783358701167,
       "dB": -0.0045662100456621,
       "dL": 0.0,
       "T": 0.0037037037037037043,
       "V": 0.0005073566717402334,
       "B": 0.9994926433282597,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.01827875095201828,
        0.009639776763064434
       ],
       "dV": [
        0.0,
        0.0007616146230007616
       ],
       "dB": [
        -0.018532622493018534,
        0.009393247017009393
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.007503168567807352,
        0.014927646610814927
       ],
       "V": [
        0.0,
        0.0012693577050012694
       ],
       "B": [
        0.9987306422949987,
        1.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.01827875095201828,
        0.009639776763064434
       ],
       "T": [
        -0.007503168567807352,
        0.014927646610814927
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": -0.058823529411764705,
      "sizes": {
       "V": 2,
       "B": 3940,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.0005073566717402334,
      "D_P": 0.0005073566717402334,
      "trunc512": 0.0005073566717402334
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0012693577050012694
      ],
      "D_P": [
       0.0,
       0.0012693577050012694
      ],
      "trunc512": [
       0.0,
       0.0012693577050012694
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0012693577050012694
      ],
      "D_P": [
       0.0,
       0.0012693577050012694
      ],
      "trunc512": [
       0.0,
       0.0012693577050012694
      ]
     },
     "family": null,
     "verdict": "no room"
    }
   }
  },
  "qwen3-1.7b-longevity|MMLU-Pro": {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "MMLU-Pro",
   "rows": 799,
   "units": 799,
   "seed": 1727665417,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.14017521902377972,
      "interval": [
       0.11639549436795996,
       0.16520650813516896
      ]
     },
     "parse": {
      "estimate": 0.6570713391739674,
      "interval": [
       0.6245306633291614,
       0.6896120150187734
      ]
     },
     "trunc": {
      "estimate": 0.3429286608260325,
      "interval": [
       0.31038798498122655,
       0.37546933667083854
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 274,
     "n_non_commit": 0,
     "n_unparsed": 274
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.2165206508135169,
      "interval": [
       0.18898623279098872,
       0.2453066332916145
      ]
     },
     "parse": {
      "estimate": 0.9399249061326659,
      "interval": [
       0.9224030037546934,
       0.9561952440550688
      ]
     },
     "trunc": {
      "estimate": 0.060075093867334166,
      "interval": [
       0.04380475594493116,
       0.07759699624530664
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 48,
     "n_non_commit": 0,
     "n_unparsed": 48
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.23404255319148937,
      "interval": [
       0.20525657071339173,
       0.2640801001251564
      ]
     },
     "parse": {
      "estimate": 0.9974968710888611,
      "interval": [
       0.9937421777221527,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0025031289111389237,
      "interval": [
       0.0,
       0.006257822277847309
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 2,
     "n_non_commit": 0,
     "n_unparsed": 2
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.22903629536921152,
      "interval": [
       0.2002503128911139,
       0.2590738423028786
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.23153942428035043,
      "interval": [
       0.20275344180225283,
       0.2615769712140175
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.23153942428035043,
      "interval": [
       0.20275344180225283,
       0.2615769712140175
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.012515644555694618,
      "dV": 0.015018773466833541,
      "dB": -0.0025031289111389237,
      "dL": 0.0,
      "T": 0.0050062578222778474,
      "V": 0.060075093867334166,
      "B": 0.9399249061326659,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.0012515644555694619,
       0.026282853566958697
      ],
      "dV": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "dB": [
       -0.01376720901126408,
       0.008760951188986232
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       -0.0040050062578222785,
       0.01401752190237797
      ],
      "V": [
       0.04380475594493116,
       0.07759699624530664
      ],
      "B": [
       0.9224030037546934,
       0.9561952440550688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.006257822277847309,
       0.03254067584480601
      ],
      "T": [
       -0.007759699624530666,
       0.017521902377972465
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": 1.2,
     "sizes": {
      "V": 48,
      "B": 751,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 48,
      "p_unparsed_truncated": 48,
      "p_non_commit": 0,
      "V": 48,
      "V_p_truncated": 48,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.08886107634543179,
      "dV": 0.08886107634543179,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.017772215269086334,
      "V": 0.3429286608260325,
      "B": 0.6570713391739674,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07008760951188986,
       0.10888610763454318
      ],
      "dV": [
       0.07008760951188986,
       0.10888610763454318
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.014017521902377969,
       0.021777221526908634
      ],
      "V": [
       0.31038798498122655,
       0.37546933667083854
      ],
      "B": [
       0.6245306633291614,
       0.6896120150187734
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0625782227784731,
       0.11889862327909888
      ],
      "T": [
       0.012515644555694616,
       0.023779724655819765
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 274,
      "B": 525,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 274,
      "V_p_truncated": 274,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.09136420525657071,
      "dV": 0.09136420525657071,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.018272841051314118,
      "V": 0.3429286608260325,
      "B": 0.6570713391739674,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "dV": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.014267834793491866,
       0.022277847309136418
      ],
      "V": [
       0.31038798498122655,
       0.37546933667083854
      ],
      "B": [
       0.6245306633291614,
       0.6896120150187734
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "T": [
       0.014267834793491866,
       0.022277847309136418
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 274,
      "B": 525,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 274,
      "V_p_truncated": 274,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 799,
     "estimates": {
      "delta": 0.07634543178973717,
      "dV": 0.07634543178973717,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.01526908635794742,
      "V": 0.2828535669586984,
      "B": 0.6570713391739674,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.058823529411764705,
       0.0951188986232791
      ],
      "dV": [
       0.058823529411764705,
       0.0951188986232791
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.01176470588235294,
       0.01902377972465582
      ],
      "V": [
       0.25156445556946183,
       0.3141426783479349
      ],
      "B": [
       0.6245306633291614,
       0.6896120150187734
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.058823529411764705,
       0.0951188986232791
      ],
      "T": [
       0.01176470588235294,
       0.01902377972465582
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 226,
      "B": 525,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 226,
      "V_p_truncated": 226,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.09386733416770963,
      "dV": 0.09386733416770963,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0187734668335419,
      "V": 0.3404255319148936,
      "B": 0.6570713391739674,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07384230287859825,
       0.11389236545682102
      ],
      "dV": [
       0.07384230287859825,
       0.11389236545682102
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.014768460575719648,
       0.02277847309136421
      ],
      "V": [
       0.3078848560700876,
       0.37296620775969963
      ],
      "B": [
       0.6245306633291614,
       0.6896120150187734
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07384230287859825,
       0.11389236545682102
      ],
      "T": [
       0.014768460575719648,
       0.02277847309136421
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 272,
      "B": 525,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 272,
      "V_p_truncated": 272,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.09136420525657071,
      "dV": 0.09136420525657071,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.018272841051314118,
      "V": 0.3429286608260325,
      "B": 0.6570713391739674,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "dV": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.014267834793491866,
       0.022277847309136418
      ],
      "V": [
       0.31038798498122655,
       0.37546933667083854
      ],
      "B": [
       0.6245306633291614,
       0.6896120150187734
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07133917396745933,
       0.1113892365456821
      ],
      "T": [
       0.014267834793491866,
       0.022277847309136418
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 274,
      "B": 525,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 274,
      "V_p_truncated": 274,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.015018773466833541,
      "dV": 0.015018773466833541,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0030037546933667078,
      "V": 0.060075093867334166,
      "B": 0.9399249061326659,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "dV": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0015018773466833539,
       0.004755944931163954
      ],
      "V": [
       0.04380475594493116,
       0.07759699624530664
      ],
      "B": [
       0.9224030037546934,
       0.9561952440550688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "T": [
       0.0015018773466833539,
       0.004755944931163954
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 48,
      "B": 751,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 48,
      "p_unparsed_truncated": 48,
      "p_non_commit": 0,
      "V": 48,
      "V_p_truncated": 48,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.017521902377972465,
      "dV": 0.017521902377972465,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0035043804755944927,
      "V": 0.057571964956195244,
      "B": 0.9399249061326659,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.008760951188986232,
       0.02753441802252816
      ],
      "dV": [
       0.008760951188986232,
       0.02753441802252816
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0017521902377972461,
       0.00550688360450563
      ],
      "V": [
       0.0425531914893617,
       0.07384230287859825
      ],
      "B": [
       0.9224030037546934,
       0.9561952440550688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.008760951188986232,
       0.02753441802252816
      ],
      "T": [
       0.0017521902377972461,
       0.00550688360450563
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 46,
      "B": 751,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 48,
      "p_unparsed_truncated": 48,
      "p_non_commit": 0,
      "V": 46,
      "V_p_truncated": 46,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.015018773466833541,
      "dV": 0.015018773466833541,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0030037546933667078,
      "V": 0.060075093867334166,
      "B": 0.9399249061326659,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "dV": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0015018773466833539,
       0.004755944931163954
      ],
      "V": [
       0.04380475594493116,
       0.07759699624530664
      ],
      "B": [
       0.9224030037546934,
       0.9561952440550688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.007509386733416771,
       0.023779724655819776
      ],
      "T": [
       0.0015018773466833539,
       0.004755944931163954
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 48,
      "B": 751,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 48,
      "p_unparsed_truncated": 48,
      "p_non_commit": 0,
      "V": 48,
      "V_p_truncated": 48,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.0025031289111389237,
     "adjusted": [
      -0.01877346683354193,
      0.01376720901126408
     ],
     "unadjusted": [
      -0.01376720901126408,
      0.008760951188986232
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.012515644555694618,
     "adjusted": [
      -0.0012515644555694619,
      0.026282853566958697
     ],
     "unadjusted": [
      -0.0012515644555694619,
      0.026282853566958697
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.0050062578222778474,
     "adjusted": [
      -0.017521902377972465,
      0.007509386733416771
     ],
     "unadjusted": [
      -0.017521902377972465,
      0.007509386733416771
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.0025031289111389237,
     "adjusted": [
      -0.015018773466833541,
      0.010012515644555695
     ],
     "unadjusted": [
      -0.015018773466833541,
      0.010012515644555695
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.060075093867334166,
      "D_P": 0.060075093867334166,
      "trunc512": 0.060075093867334166
     },
     "adjusted": {
      "D_T": [
       0.03754693366708386,
       0.0851063829787234
      ],
      "D_P": [
       0.03754693366708386,
       0.0851063829787234
      ],
      "trunc512": [
       0.03754693366708386,
       0.0851063829787234
      ]
     },
     "unadjusted": {
      "D_T": [
       0.04380475594493116,
       0.07759699624530664
      ],
      "D_P": [
       0.04380475594493116,
       0.07759699624530664
      ],
      "trunc512": [
       0.04380475594493116,
       0.07759699624530664
      ]
     },
     "family": "H3",
     "verdict": "inconclusive",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.13516896120150187,
       "interval": [
        0.1113892365456821,
        0.15894868585732166
       ]
      },
      "parse": {
       "estimate": 0.6408010012515645,
       "interval": [
        0.6070087609511889,
        0.6733416770963705
       ]
      },
      "trunc": {
       "estimate": 0.3591989987484355,
       "interval": [
        0.32665832290362956,
        0.392991239048811
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.2127659574468085,
       "interval": [
        0.18523153942428036,
        0.24155193992490614
       ]
      },
      "parse": {
       "estimate": 0.932415519399249,
       "interval": [
        0.9148936170212766,
        0.9486858573216521
       ]
      },
      "trunc": {
       "estimate": 0.06758448060075094,
       "interval": [
        0.05131414267834793,
        0.0851063829787234
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.23779724655819776,
       "interval": [
        0.20901126408010012,
        0.26783479349186484
       ]
      },
      "parse": {
       "estimate": 0.9974968710888611,
       "interval": [
        0.9937421777221527,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0025031289111389237,
       "interval": [
        0.0,
        0.006257822277847309
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.21777221526908636,
       "interval": [
        0.18898623279098872,
        0.246558197747184
       ]
      },
      "parse": {
       "estimate": 0.9987484355444305,
       "interval": [
        0.9962453066332916,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0012515644555694619,
       "interval": [
        0.0,
        0.0037546933667083854
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": -0.0050062578222778474,
       "interval": [
        -0.026282853566958697,
        0.016270337922403004
       ]
      },
      "parsed": {
       "estimate": -0.016270337922403004,
       "interval": [
        -0.03879849812265332,
        0.0050062578222778474
       ]
      },
      "truncated": {
       "estimate": 0.016270337922403004,
       "interval": [
        -0.0050062578222778474,
        0.03879849812265332
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.0037546933667083854,
       "interval": [
        -0.028785982478097622,
        0.02127659574468085
       ]
      },
      "parsed": {
       "estimate": -0.007509386733416771,
       "interval": [
        -0.026282853566958697,
        0.011264080100125156
       ]
      },
      "truncated": {
       "estimate": 0.007509386733416771,
       "interval": [
        -0.011264080100125156,
        0.026282853566958697
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": 0.0037546933667083854,
       "interval": [
        -0.02127659574468085,
        0.028785982478097622
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        -0.0037546933667083854,
        0.0037546933667083854
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        -0.0037546933667083854,
        0.0037546933667083854
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.01376720901126408,
       "interval": [
        -0.03879849812265332,
        0.011264080100125156
       ]
      },
      "parsed": {
       "estimate": -0.0012515644555694619,
       "interval": [
        -0.0037546933667083854,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 799,
      "estimates": {
       "delta": 0.07759699624530664,
       "dV": 0.0688360450563204,
       "dB": 0.011264080100125156,
       "dL": -0.0025031289111389237,
       "T": 0.004755944931163951,
       "V": 0.30287859824780977,
       "B": 0.6295369211514393,
       "L": 0.011264080100125156
      },
      "unadjusted": {
       "delta": [
        0.04881101376720901,
        0.10638297872340426
       ],
       "dV": [
        0.05131414267834793,
        0.08635794743429287
       ],
       "dB": [
        -0.011264080100125156,
        0.03379224030037547
       ],
       "dL": [
        -0.006257822277847309,
        0.0
       ],
       "T": [
        -0.013516896120150187,
        0.02277847309136421
       ],
       "V": [
        0.2715894868585732,
        0.3354192740926158
       ],
       "B": [
        0.5957446808510638,
        0.6620775969962454
       ],
       "L": [
        0.0050062578222778474,
        0.01877346683354193
       ]
      },
      "adjusted": {
       "delta": [
        0.04881101376720901,
        0.10638297872340426
       ],
       "T": [
        -0.013516896120150187,
        0.02277847309136421
       ]
      },
      "family": null,
      "verdict": "inconclusive",
      "visibility_share": 0.8870967741935484,
      "sizes": {
       "V": 242,
       "B": 503,
       "L": 9
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 799,
      "estimates": {
       "delta": 0.10262828535669587,
       "dV": 0.09136420525657071,
       "dB": 0.011264080100125156,
       "dL": 0.0,
       "T": 0.009261576971213962,
       "V": 0.3566958698372966,
       "B": 0.6408010012515645,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.07384230287859825,
        0.13266583229036297
       ],
       "dV": [
        0.07259073842302878,
        0.1113892365456821
       ],
       "dB": [
        -0.010012515644555695,
        0.03254067584480601
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.00876095118898623,
        0.026783479349186474
       ],
       "V": [
        0.3241551939924906,
        0.3904881101376721
       ],
       "B": [
        0.6070087609511889,
        0.6733416770963705
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.07384230287859825,
        0.13266583229036297
       ],
       "T": [
        -0.00876095118898623,
        0.026783479349186474
       ]
      },
      "family": null,
      "verdict": "inconclusive",
      "visibility_share": 0.8902439024390244,
      "sizes": {
       "V": 285,
       "B": 512,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 799,
      "estimates": {
       "delta": 0.08260325406758448,
       "dV": 0.07759699624530664,
       "dB": 0.0050062578222778474,
       "dL": 0.0,
       "T": 0.011514392991239013,
       "V": 0.3579474342928661,
       "B": 0.6408010012515645,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.05506883604505632,
        0.11013767209011265
       ],
       "dV": [
        0.060075093867334166,
        0.09637046307884856
       ],
       "dB": [
        -0.016270337922403004,
        0.026282853566958697
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.0057571964956195255,
        0.029036295369211502
       ],
       "V": [
        0.32540675844806005,
        0.39173967459324155
       ],
       "B": [
        0.6070087609511889,
        0.6733416770963705
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.05506883604505632,
        0.11013767209011265
       ],
       "T": [
        -0.0057571964956195255,
        0.029036295369211502
       ]
      },
      "family": null,
      "verdict": "inconclusive",
      "visibility_share": 0.9393939393939394,
      "sizes": {
       "V": 286,
       "B": 512,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 799,
      "estimates": {
       "delta": 0.025031289111389236,
       "dV": 0.016270337922403004,
       "dB": 0.008760951188986232,
       "dL": 0.0,
       "T": -0.0037546933667083823,
       "V": 0.06633291614518148,
       "B": 0.9311639549436797,
       "L": 0.0012515644555694619
      },
      "unadjusted": {
       "delta": [
        -0.0025031289111389237,
        0.052565707133917394
       ],
       "dV": [
        0.008760951188986232,
        0.025031289111389236
       ],
       "dB": [
        -0.017521902377972465,
        0.03504380475594493
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.024530663329161453,
        0.017021276595744678
       ],
       "V": [
        0.05006257822277847,
        0.08385481852315395
       ],
       "B": [
        0.9136420525657072,
        0.9474342928660826
       ],
       "L": [
        0.0,
        0.0037546933667083854
       ]
      },
      "adjusted": {
       "delta": [
        -0.0025031289111389237,
        0.052565707133917394
       ],
       "T": [
        -0.024530663329161453,
        0.017021276595744678
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.65,
      "sizes": {
       "V": 53,
       "B": 744,
       "L": 1
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 799,
      "estimates": {
       "delta": 0.0050062578222778474,
       "dV": 0.011264080100125156,
       "dB": -0.006257822277847309,
       "dL": 0.0,
       "T": 0.007259073842302881,
       "V": 0.06633291614518148,
       "B": 0.932415519399249,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.023779724655819776,
        0.03254067584480601
       ],
       "dV": [
        0.0050062578222778474,
        0.01877346683354193
       ],
       "dB": [
        -0.03379224030037547,
        0.02127659574468085
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.014518147684605754,
        0.029286608260325406
       ],
       "V": [
        0.05006257822277847,
        0.08385481852315395
       ],
       "B": [
        0.9148936170212766,
        0.9486858573216521
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.023779724655819776,
        0.03254067584480601
       ],
       "T": [
        -0.014518147684605754,
        0.029286608260325406
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 2.25,
      "sizes": {
       "V": 53,
       "B": 745,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.06758448060075094,
      "D_P": 0.06633291614518148,
      "trunc512": 0.06758448060075094
     },
     "adjusted": {
      "D_T": [
       0.05131414267834793,
       0.0851063829787234
      ],
      "D_P": [
       0.05006257822277847,
       0.08385481852315395
      ],
      "trunc512": [
       0.05131414267834793,
       0.0851063829787234
      ]
     },
     "unadjusted": {
      "D_T": [
       0.05131414267834793,
       0.0851063829787234
      ],
      "D_P": [
       0.05006257822277847,
       0.08385481852315395
      ],
      "trunc512": [
       0.05131414267834793,
       0.0851063829787234
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  },
  "qwen3-1.7b-longevity|GSM8K": {
   "partition": "test",
   "model": "qwen3-1.7b-longevity",
   "pool": "GSM8K",
   "rows": 527,
   "units": 527,
   "seed": 3915615929,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0683111954459203,
      "interval": [
       0.04743833017077799,
       0.09108159392789374
      ]
     },
     "parse": {
      "estimate": 0.9905123339658444,
      "interval": [
       0.9810246679316889,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0056925996204933585,
      "interval": [
       0.0,
       0.013282732447817837
      ]
     },
     "non_commit": {
      "estimate": 0.003795066413662239,
      "interval": [
       0.0,
       0.009487666034155597
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 3,
     "n_non_commit": 2,
     "n_unparsed": 5
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.07020872865275142,
      "interval": [
       0.04933586337760911,
       0.09297912713472485
      ]
     },
     "parse": {
      "estimate": 0.9924098671726755,
      "interval": [
       0.9848197343453511,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.007590132827324478,
      "interval": [
       0.0018975332068311196,
       0.015180265654648957
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 4,
     "n_unparsed": 4
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.07020872865275142,
      "interval": [
       0.04933586337760911,
       0.09297912713472485
      ]
     },
     "parse": {
      "estimate": 0.9924098671726755,
      "interval": [
       0.9848197343453511,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.007590132827324478,
      "interval": [
       0.0018975332068311196,
       0.015180265654648957
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 4,
     "n_unparsed": 4
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.07020872865275142,
      "interval": [
       0.04933586337760911,
       0.09297912713472485
      ]
     },
     "parse": {
      "estimate": 0.9924098671726755,
      "interval": [
       0.9848197343453511,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.007590132827324478,
      "interval": [
       0.0018975332068311196,
       0.015180265654648957
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 4,
     "n_unparsed": 4
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.07020872865275142,
      "interval": [
       0.04933586337760911,
       0.09297912713472485
      ]
     },
     "parse": {
      "estimate": 0.9924098671726755,
      "interval": [
       0.9848197343453511,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.007590132827324478,
      "interval": [
       0.0018975332068311196,
       0.015180265654648957
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 4,
     "n_unparsed": 4
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.07020872865275142,
      "interval": [
       0.04933586337760911,
       0.09297912713472485
      ]
     },
     "parse": {
      "estimate": 0.9924098671726755,
      "interval": [
       0.9848197343453511,
       0.9981024667931688
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.007590132827324478,
      "interval": [
       0.0018975332068311196,
       0.015180265654648957
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 4,
     "n_unparsed": 4
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9924098671726755,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9848197343453511,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 523,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 4,
      "p_unparsed_truncated": 0,
      "p_non_commit": 4,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0018975332068311196,
      "dV": 0.0018975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00037950664136622385,
      "V": 0.0018975332068311196,
      "B": 0.9905123339658444,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "dV": [
       0.0,
       0.0056925996204933585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ],
      "V": [
       0.0,
       0.0056925996204933585
      ],
      "B": [
       0.9810246679316889,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.009487666034155597
      ],
      "T": [
       0.0,
       0.0018975332068311191
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 522,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 5,
      "p_unparsed_truncated": 3,
      "p_non_commit": 2,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0018975332068311196,
      "dV": 0.0018975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00037950664136622385,
      "V": 0.0018975332068311196,
      "B": 0.9905123339658444,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "dV": [
       0.0,
       0.0056925996204933585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ],
      "V": [
       0.0,
       0.0056925996204933585
      ],
      "B": [
       0.9810246679316889,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 522,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 5,
      "p_unparsed_truncated": 3,
      "p_non_commit": 2,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 527,
     "estimates": {
      "delta": 0.0018975332068311196,
      "dV": 0.0018975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00037950664136622385,
      "V": 0.0018975332068311196,
      "B": 0.9905123339658444,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "dV": [
       0.0,
       0.0056925996204933585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ],
      "V": [
       0.0,
       0.0056925996204933585
      ],
      "B": [
       0.9810246679316889,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 522,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 5,
      "p_unparsed_truncated": 3,
      "p_non_commit": 2,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.0018975332068311196,
      "dV": 0.0018975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00037950664136622385,
      "V": 0.0018975332068311196,
      "B": 0.9905123339658444,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "dV": [
       0.0,
       0.0056925996204933585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ],
      "V": [
       0.0,
       0.0056925996204933585
      ],
      "B": [
       0.9810246679316889,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 522,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 5,
      "p_unparsed_truncated": 3,
      "p_non_commit": 2,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0018975332068311196,
      "dV": 0.0018975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00037950664136622385,
      "V": 0.0018975332068311196,
      "B": 0.9905123339658444,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "dV": [
       0.0,
       0.0056925996204933585
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ],
      "V": [
       0.0,
       0.0056925996204933585
      ],
      "B": [
       0.9810246679316889,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0056925996204933585
      ],
      "T": [
       0.0,
       0.0011385199240986714
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1,
      "B": 522,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 5,
      "p_unparsed_truncated": 3,
      "p_non_commit": 2,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9924098671726755,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9848197343453511,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 523,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 4,
      "p_unparsed_truncated": 0,
      "p_non_commit": 4,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9924098671726755,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9848197343453511,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 523,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 4,
      "p_unparsed_truncated": 0,
      "p_non_commit": 4,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.9924098671726755,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.9848197343453511,
       0.9981024667931688
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 523,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 4,
      "p_unparsed_truncated": 0,
      "p_non_commit": 4,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": "H3",
     "verdict": "no room",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.0,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.04364326375711575,
       "interval": [
        0.026565464895635674,
        0.06261859582542695
       ]
      },
      "parse": {
       "estimate": 0.9905123339658444,
       "interval": [
        0.9810246679316889,
        0.9981024667931688
       ]
      },
      "trunc": {
       "estimate": 0.0056925996204933585,
       "interval": [
        0.0,
        0.013282732447817837
       ]
      },
      "non_commit": {
       "estimate": 0.003795066413662239,
       "interval": [
        0.0,
        0.009487666034155597
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.058823529411764705,
       "interval": [
        0.03984819734345351,
        0.07969639468690702
       ]
      },
      "parse": {
       "estimate": 0.9981024667931688,
       "interval": [
        0.9943074003795066,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0018975332068311196,
       "interval": [
        0.0,
        0.0056925996204933585
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.058823529411764705,
       "interval": [
        0.03984819734345351,
        0.07969639468690702
       ]
      },
      "parse": {
       "estimate": 0.9943074003795066,
       "interval": [
        0.9867172675521821,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.0056925996204933585,
       "interval": [
        0.0,
        0.013282732447817837
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.06261859582542695,
       "interval": [
        0.04364326375711575,
        0.08349146110056926
       ]
      },
      "parse": {
       "estimate": 0.9962049335863378,
       "interval": [
        0.9905123339658444,
        1.0
       ]
      },
      "trunc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "non_commit": {
       "estimate": 0.003795066413662239,
       "interval": [
        0.0,
        0.009487666034155597
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": -0.024667931688804556,
       "interval": [
        -0.04364326375711575,
        -0.007590132827324478
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        -0.0056925996204933585,
        0.0056925996204933585
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        -0.0056925996204933585,
        0.0056925996204933585
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.011385199240986717,
       "interval": [
        -0.028462998102466792,
        0.0056925996204933585
       ]
      },
      "parsed": {
       "estimate": 0.0056925996204933585,
       "interval": [
        0.0,
        0.013282732447817837
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.011385199240986717,
       "interval": [
        -0.030360531309297913,
        0.007590132827324478
       ]
      },
      "parsed": {
       "estimate": 0.0018975332068311196,
       "interval": [
        -0.003795066413662239,
        0.009487666034155597
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.007590132827324478,
       "interval": [
        -0.026565464895635674,
        0.011385199240986717
       ]
      },
      "parsed": {
       "estimate": 0.003795066413662239,
       "interval": [
        0.0,
        0.009487666034155597
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 527,
      "estimates": {
       "delta": 0.015180265654648957,
       "dV": 0.0018975332068311196,
       "dB": 0.013282732447817837,
       "dL": 0.0,
       "T": -0.010246679316888045,
       "V": 0.007590132827324478,
       "B": 0.9905123339658444,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.003795066413662239,
        0.03415559772296015
       ],
       "dV": [
        0.0,
        0.0056925996204933585
       ],
       "dB": [
        -0.0056925996204933585,
        0.03225806451612903
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.025426944971537007,
        0.0045540796963946875
       ],
       "V": [
        0.0018975332068311196,
        0.015180265654648957
       ],
       "B": [
        0.9810246679316889,
        0.9981024667931688
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.003795066413662239,
        0.03415559772296015
       ],
       "T": [
        -0.025426944971537007,
        0.0045540796963946875
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.125,
      "sizes": {
       "V": 4,
       "B": 522,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 527,
      "estimates": {
       "delta": 0.015180265654648957,
       "dV": 0.0,
       "dB": 0.015180265654648957,
       "dL": 0.0,
       "T": -0.012144212523719163,
       "V": 0.003795066413662239,
       "B": 0.9905123339658444,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        -0.0056925996204933585,
        0.036053130929791274
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.0056925996204933585,
        0.036053130929791274
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.02884250474383302,
        0.0045540796963946875
       ],
       "V": [
        0.0,
        0.009487666034155597
       ],
       "B": [
        0.9810246679316889,
        0.9981024667931688
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        -0.0056925996204933585,
        0.036053130929791274
       ],
       "T": [
        -0.02884250474383302,
        0.0045540796963946875
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.0,
      "sizes": {
       "V": 2,
       "B": 522,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 527,
      "estimates": {
       "delta": 0.018975332068311195,
       "dV": 0.003795066413662239,
       "dB": 0.015180265654648957,
       "dL": 0.0,
       "T": -0.011385199240986715,
       "V": 0.0056925996204933585,
       "B": 0.9905123339658444,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.0,
        0.03795066413662239
       ],
       "dV": [
        0.0,
        0.009487666034155597
       ],
       "dB": [
        -0.003795066413662239,
        0.03415559772296015
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.026565464895635677,
        0.0034155597722960174
       ],
       "V": [
        0.0,
        0.013282732447817837
       ],
       "B": [
        0.9810246679316889,
        0.9981024667931688
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.0,
        0.03795066413662239
       ],
       "T": [
        -0.026565464895635677,
        0.0034155597722960174
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.2,
      "sizes": {
       "V": 3,
       "B": 522,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 527,
      "estimates": {
       "delta": 0.0,
       "dV": 0.0,
       "dB": 0.0018975332068311196,
       "dL": -0.0018975332068311196,
       "T": -0.001518026565464896,
       "V": 0.0,
       "B": 0.9943074003795066,
       "L": 0.003795066413662239
      },
      "unadjusted": {
       "delta": [
        -0.020872865275142316,
        0.020872865275142316
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.018975332068311195,
        0.022770398481973434
       ],
       "dL": [
        -0.0056925996204933585,
        0.0
       ],
       "T": [
        -0.01821631878557875,
        0.015180265654648957
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        0.9867172675521821,
        1.0
       ],
       "L": [
        0.0,
        0.009487666034155597
       ]
      },
      "adjusted": {
       "delta": [
        -0.020872865275142316,
        0.020872865275142316
       ],
       "T": [
        -0.01821631878557875,
        0.015180265654648957
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": null,
      "sizes": {
       "V": 0,
       "B": 524,
       "L": 2
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 527,
      "estimates": {
       "delta": 0.003795066413662239,
       "dV": 0.0,
       "dB": 0.003795066413662239,
       "dL": 0.0,
       "T": -0.0030360531309297912,
       "V": 0.0,
       "B": 0.9962049335863378,
       "L": 0.0018975332068311196
      },
      "unadjusted": {
       "delta": [
        -0.015180265654648957,
        0.022770398481973434
       ],
       "dV": [
        0.0,
        0.0
       ],
       "dB": [
        -0.015180265654648957,
        0.022770398481973434
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        -0.01821631878557875,
        0.012144212523719165
       ],
       "V": [
        0.0,
        0.0
       ],
       "B": [
        0.9905123339658444,
        1.0
       ],
       "L": [
        0.0,
        0.0056925996204933585
       ]
      },
      "adjusted": {
       "delta": [
        -0.015180265654648957,
        0.022770398481973434
       ],
       "T": [
        -0.01821631878557875,
        0.012144212523719165
       ]
      },
      "family": null,
      "verdict": "no gain: not tested",
      "visibility_share": 0.0,
      "sizes": {
       "V": 0,
       "B": 525,
       "L": 1
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.0,
      "D_P": -0.0018975332068311196,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       -0.0056925996204933585,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.0,
       0.0
      ],
      "D_P": [
       -0.0056925996204933585,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room"
    }
   }
  },
  "smollm3-3b|LB-letters": {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "LB-letters",
   "rows": 3942,
   "units": 789,
   "seed": 443196460,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3942,
     "n_non_commit": 0,
     "n_unparsed": 3942
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.06950786402841197,
      "interval": [
       0.06254767353165523,
       0.07655259822560202
      ]
     },
     "parse": {
      "estimate": 0.13901572805682394,
      "interval": [
       0.13115169964485032,
       0.14687975646879756
      ]
     },
     "trunc": {
      "estimate": 0.7250126839167935,
      "interval": [
       0.7130544993662864,
       0.7371356147021546
      ]
     },
     "non_commit": {
      "estimate": 0.13774733637747336,
      "interval": [
       0.1278538812785388,
       0.14775323686214775
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 2851,
     "n_non_commit": 543,
     "n_unparsed": 3394
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.15702688990360222,
      "interval": [
       0.1467680608365019,
       0.16755386565272498
      ]
     },
     "parse": {
      "estimate": 0.3394216133942161,
      "interval": [
       0.3264840182648402,
       0.3523592085235921
      ]
     },
     "trunc": {
      "estimate": 0.48528665651953323,
      "interval": [
       0.47209538305428717,
       0.4984779299847793
      ]
     },
     "non_commit": {
      "estimate": 0.18138001014713342,
      "interval": [
       0.17008871989860583,
       0.19268849961919268
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 1889,
     "n_non_commit": 715,
     "n_unparsed": 2604
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.1293759512937595,
      "interval": [
       0.11973617453069507,
       0.13901572805682394
      ]
     },
     "parse": {
      "estimate": 0.3036529680365297,
      "interval": [
       0.2922686945500634,
       0.3150684931506849
      ]
     },
     "trunc": {
      "estimate": 0.023084728564180618,
      "interval": [
       0.018518518518518517,
       0.02788339670468948
      ]
     },
     "non_commit": {
      "estimate": 0.6768138001014713,
      "interval": [
       0.6651457541191381,
       0.6882293252156266
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 77,
     "n_non_commit": 2668,
     "n_unparsed": 2745
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.12075088787417554,
      "interval": [
       0.11153358681875793,
       0.13008130081300814
      ]
     },
     "parse": {
      "estimate": 0.2899543378995434,
      "interval": [
       0.27824320893627824,
       0.30164765525982257
      ]
     },
     "trunc": {
      "estimate": 0.2965499746321664,
      "interval": [
       0.2833206397562833,
       0.30975918884664133
      ]
     },
     "non_commit": {
      "estimate": 0.42364282090309485,
      "interval": [
       0.4094947956334095,
       0.4378488077118214
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 1129,
     "n_non_commit": 1670,
     "n_unparsed": 2799
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.12810755961440892,
      "interval": [
       0.1187214611872146,
       0.13774733637747336
      ]
     },
     "parse": {
      "estimate": 0.3082191780821918,
      "interval": [
       0.2972835745112973,
       0.3193916349809886
      ]
     },
     "trunc": {
      "estimate": 0.0197869101978691,
      "interval": [
       0.015716096324461342,
       0.024099441907661084
      ]
     },
     "non_commit": {
      "estimate": 0.6745306950786403,
      "interval": [
       0.6631178707224334,
       0.6856780735107731
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 68,
     "n_non_commit": 2659,
     "n_unparsed": 2727
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.059868087265347536,
      "dV": 0.07052257737189244,
      "dB": 0.0010147133434804667,
      "dL": -0.011669203450025367,
      "T": 0.013292744799594176,
      "V": 0.1900050735667174,
      "B": 0.11364789446981227,
      "L": 0.025367833587011668
     },
     "unadjusted": {
      "delta": [
       0.04993662864385298,
       0.06981467377506982
      ],
      "dV": [
       0.0621985275450622,
       0.07908745247148288
      ],
      "dB": [
       -0.0022865853658536584,
       0.0045627376425855515
      ],
      "dL": [
       -0.015220700152207,
       -0.00837138508371385
      ],
      "T": [
       0.010045662100456617,
       0.016476552598225596
      ],
      "V": [
       0.17772692601067888,
       0.2024353120243531
      ],
      "B": [
       0.106544901065449,
       0.12075088787417554
      ],
      "L": [
       0.020563594821020565,
       0.030418250950570342
      ]
     },
     "adjusted": {
      "delta": [
       0.046169457128361235,
       0.07376425855513308
      ],
      "T": [
       0.008726534753932012,
       0.01777100787001776
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.1779661016949152,
     "sizes": {
      "V": 749,
      "B": 448,
      "L": 100
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 3394,
      "p_unparsed_truncated": 2851,
      "p_non_commit": 543,
      "V": 749,
      "V_p_truncated": 672,
      "V_p_non_commit": 77
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.1293759512937595,
      "dV": 0.1293759512937595,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.025875190258752134,
      "V": 0.3036529680365297,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11973617453069507,
       0.13901572805682394
      ],
      "dV": [
       0.11973617453069507,
       0.13901572805682394
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.023947234906139,
       0.027803145611364783
      ],
      "V": [
       0.2922686945500634,
       0.3150684931506849
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11585365853658537,
       0.1432192648922687
      ],
      "T": [
       0.023170731707317056,
       0.028643852978453725
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1197,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1197,
      "V_p_truncated": 1197,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.12810755961440892,
      "dV": 0.12810755961440892,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.025621511922882013,
      "V": 0.3082191780821918,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1187214611872146,
       0.13774733637747336
      ],
      "dV": [
       0.1187214611872146,
       0.13774733637747336
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.023744292237442895,
       0.027549467275494663
      ],
      "V": [
       0.2972835745112973,
       0.3193916349809886
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1187214611872146,
       0.13774733637747336
      ],
      "T": [
       0.023744292237442895,
       0.027549467275494663
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1215,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1215,
      "V_p_truncated": 1215,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 3942,
     "estimates": {
      "delta": 0.06950786402841197,
      "dV": 0.06950786402841197,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.013901572805682456,
      "V": 0.13901572805682394,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.06254767353165523,
       0.07655259822560202
      ],
      "dV": [
       0.06254767353165523,
       0.07655259822560202
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.012509534706331038,
       0.015310519645120394
      ],
      "V": [
       0.13115169964485032,
       0.14687975646879756
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.06254767353165523,
       0.07655259822560202
      ],
      "T": [
       0.012509534706331038,
       0.015310519645120394
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 548,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 548,
      "V_p_truncated": 548,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.15702688990360222,
      "dV": 0.15702688990360222,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.03140537798072075,
      "V": 0.3394216133942161,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1467680608365019,
       0.16755386565272498
      ],
      "dV": [
       0.1467680608365019,
       0.16755386565272498
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.02935361216730038,
       0.03351077313054499
      ],
      "V": [
       0.3264840182648402,
       0.3523592085235921
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1467680608365019,
       0.16755386565272498
      ],
      "T": [
       0.02935361216730038,
       0.03351077313054499
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1338,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1338,
      "V_p_truncated": 1338,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.12075088787417554,
      "dV": 0.12075088787417554,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.024150177574835317,
      "V": 0.2899543378995434,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11153358681875793,
       0.13008130081300814
      ],
      "dV": [
       0.11153358681875793,
       0.13008130081300814
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.022306717363751564,
       0.026016260162601616
      ],
      "V": [
       0.27824320893627824,
       0.30164765525982257
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11153358681875793,
       0.13008130081300814
      ],
      "T": [
       0.022306717363751564,
       0.026016260162601616
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1143,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1143,
      "V_p_truncated": 1143,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.05859969558599695,
      "dV": 0.05961440892947742,
      "dB": 0.0002536783358701167,
      "dL": -0.0012683916793505834,
      "T": 0.011719939117199424,
      "V": 0.1704718417047184,
      "B": 0.13774733637747336,
      "L": 0.0012683916793505834
     },
     "unadjusted": {
      "delta": [
       0.050697084917617236,
       0.06676821528306677
      ],
      "dV": [
       0.05178979436405179,
       0.06768060836501902
      ],
      "dB": [
       0.0,
       0.0007616146230007616
      ],
      "dL": [
       -0.0025367833587011668,
       -0.0002536783358701167
      ],
      "T": [
       0.01009639776763064,
       0.01339421613394215
      ],
      "V": [
       0.15868187579214196,
       0.18250950570342206
      ],
      "B": [
       0.1300380228136882,
       0.14550063371356148
      ],
      "L": [
       0.0002536783358701167,
       0.0025367833587011668
      ]
     },
     "adjusted": {
      "delta": [
       0.050697084917617236,
       0.06676821528306677
      ],
      "T": [
       0.01009639776763064,
       0.01339421613394215
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0173160173160174,
     "sizes": {
      "V": 672,
      "B": 543,
      "L": 5
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3394,
      "p_unparsed_truncated": 2851,
      "p_non_commit": 543,
      "V": 672,
      "V_p_truncated": 672,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.08751902587519025,
      "dV": 0.08751902587519025,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.017503805175038162,
      "V": 0.20040588533739218,
      "B": 0.13901572805682394,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0791476407914764,
       0.09607097591888467
      ],
      "dV": [
       0.0791476407914764,
       0.09607097591888467
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.015829528158295268,
       0.019214195183776924
      ],
      "V": [
       0.18822932521562658,
       0.21258244545915778
      ],
      "B": [
       0.13115169964485032,
       0.14687975646879756
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0791476407914764,
       0.09607097591888467
      ],
      "T": [
       0.015829528158295268,
       0.019214195183776924
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 790,
      "B": 548,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3394,
      "p_unparsed_truncated": 2851,
      "p_non_commit": 543,
      "V": 790,
      "V_p_truncated": 790,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.05124302384576357,
      "dV": 0.05124302384576357,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.010248604769152724,
      "V": 0.15093860984271942,
      "B": 0.13901572805682394,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.04461343472750317,
       0.05804816223067174
      ],
      "dV": [
       0.04461343472750317,
       0.05804816223067174
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.00892268694550063,
       0.01160963244613434
      ],
      "V": [
       0.1400304414003044,
       0.16197004315816196
      ],
      "B": [
       0.13115169964485032,
       0.14687975646879756
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.04461343472750317,
       0.05804816223067174
      ],
      "T": [
       0.00892268694550063,
       0.01160963244613434
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 595,
      "B": 548,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3394,
      "p_unparsed_truncated": 2851,
      "p_non_commit": 543,
      "V": 595,
      "V_p_truncated": 595,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0012683916793505834,
     "adjusted": [
      -0.007351077313054499,
      0.009393247017009393
     ],
     "unadjusted": [
      -0.0045627376425855515,
      0.006854531607006854
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.059868087265347536,
     "adjusted": [
      0.04993662864385298,
      0.06981467377506982
     ],
     "unadjusted": [
      0.04993662864385298,
      0.06981467377506982
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.027650938609842718,
     "adjusted": [
      -0.040081177067478435,
      -0.015462610899873257
     ],
     "unadjusted": [
      -0.040081177067478435,
      -0.015462610899873257
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.008625063419583967,
     "adjusted": [
      -0.003041825095057034,
      0.020278833967046894
     ],
     "unadjusted": [
      -0.003041825095057034,
      0.020278833967046894
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.4284627092846271,
      "D_P": 0.15093860984271942,
      "trunc512": 0.7250126839167935
     },
     "adjusted": {
      "D_T": [
       0.4071537290715373,
       0.450025367833587
      ],
      "D_P": [
       0.1358681875792142,
       0.16653992395437262
      ],
      "trunc512": [
       0.7080162354134957,
       0.7419518377693283
      ]
     },
     "unadjusted": {
      "D_T": [
       0.4132420091324201,
       0.4435994930291508
      ],
      "D_P": [
       0.1400304414003044,
       0.16197004315816196
      ],
      "trunc512": [
       0.7130544993662864,
       0.7371356147021546
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.2767630644342973,
      "D_P": -0.0182648401826484,
      "trunc512": 0.0197869101978691
     },
     "adjusted": {
      "D_T": [
       -0.2907153729071537,
       -0.2628107559614409
      ],
      "D_P": [
       -0.03297818366311517,
       -0.003808073115003808
      ],
      "trunc512": [
       0.015716096324461342,
       0.024099441907661084
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.2907153729071537,
       -0.2628107559614409
      ],
      "D_P": [
       -0.03297818366311517,
       -0.003808073115003808
      ],
      "trunc512": [
       0.015716096324461342,
       0.024099441907661084
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "smollm3-3b|MMLU-Pro": {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "MMLU-Pro",
   "rows": 799,
   "units": 799,
   "seed": 167065707,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 799,
     "n_non_commit": 0,
     "n_unparsed": 799
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.09762202753441802,
      "interval": [
       0.07759699624530664,
       0.11889862327909888
      ]
     },
     "parse": {
      "estimate": 0.11764705882352941,
      "interval": [
       0.09637046307884856,
       0.14017521902377972
      ]
     },
     "trunc": {
      "estimate": 0.904881101376721,
      "interval": [
       0.8836045056320401,
       0.9249061326658323
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 705,
     "n_non_commit": 0,
     "n_unparsed": 705
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.3141426783479349,
      "interval": [
       0.2816020025031289,
       0.34668335419274093
      ]
     },
     "parse": {
      "estimate": 0.46057571964956195,
      "interval": [
       0.425531914893617,
       0.4956195244055069
      ]
     },
     "trunc": {
      "estimate": 0.5256570713391739,
      "interval": [
       0.490613266583229,
       0.5607008760951189
      ]
     },
     "non_commit": {
      "estimate": 0.023779724655819776,
      "interval": [
       0.01376720901126408,
       0.03504380475594493
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 412,
     "n_non_commit": 19,
     "n_unparsed": 431
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.35294117647058826,
      "interval": [
       0.32040050062578224,
       0.3867334167709637
      ]
     },
     "parse": {
      "estimate": 0.7634543178973717,
      "interval": [
       0.7334167709637046,
       0.7922403003754693
      ]
     },
     "trunc": {
      "estimate": 0.17897371714643304,
      "interval": [
       0.15269086357947434,
       0.2065081351689612
      ]
     },
     "non_commit": {
      "estimate": 0.10513141426783479,
      "interval": [
       0.08385481852315395,
       0.12640801001251564
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 105,
     "n_non_commit": 84,
     "n_unparsed": 189
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.25782227784730916,
      "interval": [
       0.22778473091364204,
       0.2878598247809762
      ]
     },
     "parse": {
      "estimate": 0.36545682102628285,
      "interval": [
       0.33291614518147683,
       0.3992490613266583
      ]
     },
     "trunc": {
      "estimate": 0.37922403003754696,
      "interval": [
       0.3454317897371715,
       0.4130162703379224
      ]
     },
     "non_commit": {
      "estimate": 0.3041301627033792,
      "interval": [
       0.27284105131414266,
       0.33667083854818525
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 264,
     "n_non_commit": 243,
     "n_unparsed": 507
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.37797246558197745,
      "interval": [
       0.344180225281602,
       0.4117647058823529
      ]
     },
     "parse": {
      "estimate": 0.7784730913642053,
      "interval": [
       0.7496871088861077,
       0.8072590738423029
      ]
     },
     "trunc": {
      "estimate": 0.16896120150187735,
      "interval": [
       0.1439299123904881,
       0.19524405506883605
      ]
     },
     "non_commit": {
      "estimate": 0.09637046307884856,
      "interval": [
       0.07634543178973717,
       0.11764705882352941
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 100,
     "n_non_commit": 77,
     "n_unparsed": 177
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.2553191489361702,
      "dV": 0.2816020025031289,
      "dB": -0.01376720901126408,
      "dL": -0.012515644555694618,
      "T": 0.06733416770963731,
      "V": 0.6620775969962454,
      "B": 0.10137672090112641,
      "L": 0.016270337922403004
     },
     "unadjusted": {
      "delta": [
       0.2202753441802253,
       0.2903629536921151
      ],
      "dV": [
       0.2503128911138924,
       0.31289111389236546
      ],
      "dB": [
       -0.023779724655819776,
       -0.0050062578222778474
      ],
      "dL": [
       -0.02127659574468085,
       -0.0050062578222778474
      ],
      "T": [
       0.057822277847309124,
       0.07709637046307881
      ],
      "V": [
       0.6282853566958698,
       0.6946182728410513
      ],
      "B": [
       0.08135168961201501,
       0.12265331664580725
      ],
      "L": [
       0.008760951188986232,
       0.025031289111389236
      ]
     },
     "adjusted": {
      "delta": [
       0.2065081351689612,
       0.3041301627033792
      ],
      "T": [
       0.054067584480600735,
       0.08135168961201499
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.1029411764705883,
     "sizes": {
      "V": 529,
      "B": 81,
      "L": 13
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 705,
      "p_unparsed_truncated": 705,
      "p_non_commit": 0,
      "V": 529,
      "V_p_truncated": 529,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.35294117647058826,
      "dV": 0.35294117647058826,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07058823529411798,
      "V": 0.7634543178973717,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.32040050062578224,
       0.3867334167709637
      ],
      "dV": [
       0.32040050062578224,
       0.3867334167709637
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0640801001251564,
       0.07734668335419266
      ],
      "V": [
       0.7334167709637046,
       0.7922403003754693
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.30663329161451813,
       0.4005006257822278
      ],
      "T": [
       0.061326658322903585,
       0.08010012515644549
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 610,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 610,
      "V_p_truncated": 610,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.37797246558197745,
      "dV": 0.37797246558197745,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07559449311639589,
      "V": 0.7784730913642053,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.344180225281602,
       0.4117647058823529
      ],
      "dV": [
       0.344180225281602,
       0.4117647058823529
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06883604505632035,
       0.08235294117647052
      ],
      "V": [
       0.7496871088861077,
       0.8072590738423029
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.344180225281602,
       0.4117647058823529
      ],
      "T": [
       0.06883604505632035,
       0.08235294117647052
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 622,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 622,
      "V_p_truncated": 622,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 799,
     "estimates": {
      "delta": 0.09762202753441802,
      "dV": 0.09762202753441802,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.019524405506883575,
      "V": 0.11764705882352941,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07759699624530664,
       0.11889862327909888
      ],
      "dV": [
       0.07759699624530664,
       0.11889862327909888
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.015519399249061325,
       0.02377972465581977
      ],
      "V": [
       0.09637046307884856,
       0.14017521902377972
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07759699624530664,
       0.11889862327909888
      ],
      "T": [
       0.015519399249061325,
       0.02377972465581977
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 94,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 94,
      "V_p_truncated": 94,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.3141426783479349,
      "dV": 0.3141426783479349,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0628285356695872,
      "V": 0.46057571964956195,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2816020025031289,
       0.34668335419274093
      ],
      "dV": [
       0.2816020025031289,
       0.34668335419274093
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05632040050062575,
       0.06933667083854814
      ],
      "V": [
       0.425531914893617,
       0.4956195244055069
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2816020025031289,
       0.34668335419274093
      ],
      "T": [
       0.05632040050062575,
       0.06933667083854814
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 368,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 368,
      "V_p_truncated": 368,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.25782227784730916,
      "dV": 0.25782227784730916,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.05156445556946188,
      "V": 0.36545682102628285,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22778473091364204,
       0.2878598247809762
      ],
      "dV": [
       0.22778473091364204,
       0.2878598247809762
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0455569461827284,
       0.05757196495619522
      ],
      "V": [
       0.33291614518147683,
       0.3992490613266583
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22778473091364204,
       0.2878598247809762
      ],
      "T": [
       0.0455569461827284,
       0.05757196495619522
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 292,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 292,
      "V_p_truncated": 292,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.28035043804755944,
      "dV": 0.2816020025031289,
      "dB": -0.0012515644555694619,
      "dL": 0.0,
      "T": 0.057321652065081496,
      "V": 0.6620775969962454,
      "B": 0.11639549436795996,
      "L": 0.0012515644555694619
     },
     "unadjusted": {
      "delta": [
       0.2490613266583229,
       0.311639549436796
      ],
      "dV": [
       0.2503128911138924,
       0.31289111389236546
      ],
      "dB": [
       -0.0037546933667083854,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.050813516896120126,
       0.06382978723404253
      ],
      "V": [
       0.6282853566958698,
       0.6946182728410513
      ],
      "B": [
       0.0951188986232791,
       0.13892365456821026
      ],
      "L": [
       0.0,
       0.0037546933667083854
      ]
     },
     "adjusted": {
      "delta": [
       0.2490613266583229,
       0.311639549436796
      ],
      "T": [
       0.050813516896120126,
       0.06382978723404253
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0044642857142856,
     "sizes": {
      "V": 529,
      "B": 93,
      "L": 1
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 705,
      "p_unparsed_truncated": 705,
      "p_non_commit": 0,
      "V": 529,
      "V_p_truncated": 529,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.2165206508135169,
      "dV": 0.2190237797246558,
      "dB": 0.0,
      "dL": -0.0025031289111389237,
      "T": 0.04380475594493111,
      "V": 0.3454317897371715,
      "B": 0.11514392991239049,
      "L": 0.0025031289111389237
     },
     "unadjusted": {
      "delta": [
       0.18773466833541927,
       0.2453066332916145
      ],
      "dV": [
       0.1902377972465582,
       0.24780976220275344
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       -0.006257822277847309,
       0.0
      ],
      "T": [
       0.03804755944931163,
       0.049561952440550665
      ],
      "V": [
       0.31289111389236546,
       0.37797246558197745
      ],
      "B": [
       0.09386733416770963,
       0.1376720901126408
      ],
      "L": [
       0.0,
       0.006257822277847309
      ]
     },
     "adjusted": {
      "delta": [
       0.18773466833541927,
       0.2453066332916145
      ],
      "T": [
       0.03804755944931163,
       0.049561952440550665
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0115606936416184,
     "sizes": {
      "V": 276,
      "B": 92,
      "L": 2
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 705,
      "p_unparsed_truncated": 705,
      "p_non_commit": 0,
      "V": 276,
      "V_p_truncated": 276,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.16020025031289112,
      "dV": 0.16270337922403003,
      "dB": 0.0,
      "dL": -0.0025031289111389237,
      "T": 0.03254067584480593,
      "V": 0.2503128911138924,
      "B": 0.11514392991239049,
      "L": 0.0025031289111389237
     },
     "unadjusted": {
      "delta": [
       0.13516896120150187,
       0.18648310387984982
      ],
      "dV": [
       0.1376720901126408,
       0.18898623279098872
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       -0.006257822277847309,
       0.0
      ],
      "T": [
       0.02753441802252816,
       0.03779724655819773
      ],
      "V": [
       0.2202753441802253,
       0.28035043804755944
      ],
      "B": [
       0.09386733416770963,
       0.1376720901126408
      ],
      "L": [
       0.0,
       0.006257822277847309
      ]
     },
     "adjusted": {
      "delta": [
       0.13516896120150187,
       0.18648310387984982
      ],
      "T": [
       0.02753441802252816,
       0.03779724655819773
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.015625,
     "sizes": {
      "V": 200,
      "B": 92,
      "L": 2
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 705,
      "p_unparsed_truncated": 705,
      "p_non_commit": 0,
      "V": 200,
      "V_p_truncated": 200,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.025031289111389236,
     "adjusted": [
      -0.04380475594493116,
      -0.008760951188986232
     ],
     "unadjusted": [
      -0.03754693366708386,
      -0.01376720901126408
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.2553191489361702,
     "adjusted": [
      0.2202753441802253,
      0.2903629536921151
     ],
     "unadjusted": [
      0.2202753441802253,
      0.2903629536921151
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.03879849812265332,
     "adjusted": [
      0.0025031289111389237,
      0.07509386733416772
     ],
     "unadjusted": [
      0.0025031289111389237,
      0.07509386733416772
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.0951188986232791,
     "adjusted": [
      0.058823529411764705,
      0.13141426783479349
     ],
     "unadjusted": [
      0.058823529411764705,
      0.13141426783479349
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.5256570713391739,
      "D_P": 0.24780976220275344,
      "trunc512": 0.904881101376721
     },
     "adjusted": {
      "D_T": [
       0.4755944931163955,
       0.574468085106383
      ],
      "D_P": [
       0.20525657071339173,
       0.29161451814768463
      ],
      "trunc512": [
       0.8748435544430538,
       0.932415519399249
      ]
     },
     "unadjusted": {
      "D_T": [
       0.490613266583229,
       0.5594493116395495
      ],
      "D_P": [
       0.21777221526908636,
       0.27909887359199
      ],
      "trunc512": [
       0.8836045056320401,
       0.9249061326658323
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.21026282853566958,
      "D_P": -0.4130162703379224,
      "trunc512": 0.16896120150187735
     },
     "adjusted": {
      "D_T": [
       -0.2453066332916145,
       -0.17521902377972465
      ],
      "D_P": [
       -0.4530663329161452,
       -0.3717146433041302
      ],
      "trunc512": [
       0.1439299123904881,
       0.19524405506883605
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.2453066332916145,
       -0.17521902377972465
      ],
      "D_P": [
       -0.4530663329161452,
       -0.3717146433041302
      ],
      "trunc512": [
       0.1439299123904881,
       0.19524405506883605
      ]
     },
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   }
  },
  "smollm3-3b|GSM8K": {
   "partition": "test",
   "model": "smollm3-3b",
   "pool": "GSM8K",
   "rows": 527,
   "units": 527,
   "seed": 191352974,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 527,
     "n_non_commit": 0,
     "n_unparsed": 527
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.681214421252372,
      "interval": [
       0.6413662239089184,
       0.7210626185958254
      ]
     },
     "parse": {
      "estimate": 0.7001897533206831,
      "interval": [
       0.6603415559772297,
       0.7381404174573055
      ]
     },
     "trunc": {
      "estimate": 0.2998102466793169,
      "interval": [
       0.2618595825426945,
       0.3396584440227704
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 158,
     "n_non_commit": 0,
     "n_unparsed": 158
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.8804554079696395,
      "interval": [
       0.8519924098671727,
       0.9070208728652751
      ]
     },
     "parse": {
      "estimate": 0.9335863377609108,
      "interval": [
       0.9108159392789373,
       0.9544592030360531
      ]
     },
     "trunc": {
      "estimate": 0.06641366223908918,
      "interval": [
       0.04554079696394687,
       0.08918406072106262
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 35,
     "n_non_commit": 0,
     "n_unparsed": 35
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.7893738140417458,
      "interval": [
       0.7533206831119544,
       0.8235294117647058
      ]
     },
     "parse": {
      "estimate": 0.9127134724857685,
      "interval": [
       0.888045540796964,
       0.9354838709677419
      ]
     },
     "trunc": {
      "estimate": 0.022770398481973434,
      "interval": [
       0.011385199240986717,
       0.036053130929791274
      ]
     },
     "non_commit": {
      "estimate": 0.07400379506641366,
      "interval": [
       0.05313092979127135,
       0.0967741935483871
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 7,
     "n_non_commit": 39,
     "n_unparsed": 46
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.8349146110056926,
      "interval": [
       0.8026565464895635,
       0.8652751423149905
      ]
     },
     "parse": {
      "estimate": 0.889943074003795,
      "interval": [
       0.8633776091081594,
       0.9165085388994307
      ]
     },
     "trunc": {
      "estimate": 0.03984819734345351,
      "interval": [
       0.024667931688804556,
       0.056925996204933584
      ]
     },
     "non_commit": {
      "estimate": 0.07210626185958255,
      "interval": [
       0.051233396584440226,
       0.09487666034155598
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 20,
     "n_non_commit": 38,
     "n_unparsed": 58
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.8785578747628083,
      "interval": [
       0.8500948766603416,
       0.905123339658444
      ]
     },
     "parse": {
      "estimate": 0.967741935483871,
      "interval": [
       0.952561669829222,
       0.9810246679316889
      ]
     },
     "trunc": {
      "estimate": 0.011385199240986717,
      "interval": [
       0.003795066413662239,
       0.020872865275142316
      ]
     },
     "non_commit": {
      "estimate": 0.022770398481973434,
      "interval": [
       0.011385199240986717,
       0.036053130929791274
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 5,
     "n_non_commit": 12,
     "n_unparsed": 17
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.10815939278937381,
      "dV": 0.19734345351043645,
      "dB": -0.036053130929791274,
      "dL": -0.05313092979127135,
      "T": 0.06831119544592026,
      "V": 0.2675521821631879,
      "B": 0.6451612903225806,
      "L": 0.05502846299810247
     },
     "unadjusted": {
      "delta": [
       0.06261859582542695,
       0.15370018975332067
      ],
      "dV": [
       0.1650853889943074,
       0.2314990512333966
      ],
      "dB": [
       -0.05502846299810247,
       -0.018975332068311195
      ],
      "dL": [
       -0.07210626185958255,
       -0.03415559772296015
      ],
      "T": [
       0.05351043643263756,
       0.08349146110056926
      ],
      "V": [
       0.22960151802656548,
       0.3055028462998102
      ],
      "B": [
       0.603415559772296,
       0.6850094876660342
      ],
      "L": [
       0.036053130929791274,
       0.07590132827324478
      ]
     },
     "adjusted": {
      "delta": [
       0.04554079696394687,
       0.17267552182163187
      ],
      "T": [
       0.04743833017077798,
       0.09032258064516127
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.824561403508772,
     "sizes": {
      "V": 141,
      "B": 340,
      "L": 29
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 158,
      "p_unparsed_truncated": 158,
      "p_non_commit": 0,
      "V": 141,
      "V_p_truncated": 141,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.7893738140417458,
      "dV": 0.7893738140417458,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.15787476280835036,
      "V": 0.9127134724857685,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.7533206831119544,
       0.8235294117647058
      ],
      "dV": [
       0.7533206831119544,
       0.8235294117647058
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.15066413662239087,
       0.16470588235294123
      ],
      "V": [
       0.888045540796964,
       0.9354838709677419
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.7381404174573055,
       0.8368121442125237
      ],
      "T": [
       0.14762808349146103,
       0.16736242884250477
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 481,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 481,
      "V_p_truncated": 481,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.8785578747628083,
      "dV": 0.8785578747628083,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.17571157495256315,
      "V": 0.967741935483871,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8500948766603416,
       0.905123339658444
      ],
      "dV": [
       0.8500948766603416,
       0.905123339658444
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.17001897533206833,
       0.18102466793168898
      ],
      "V": [
       0.952561669829222,
       0.9810246679316889
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8500948766603416,
       0.905123339658444
      ],
      "T": [
       0.17001897533206833,
       0.18102466793168898
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 510,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 510,
      "V_p_truncated": 510,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 527,
     "estimates": {
      "delta": 0.681214421252372,
      "dV": 0.681214421252372,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1362428842504753,
      "V": 0.7001897533206831,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6413662239089184,
       0.7210626185958254
      ],
      "dV": [
       0.6413662239089184,
       0.7210626185958254
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12827324478178354,
       0.144212523719165
      ],
      "V": [
       0.6603415559772297,
       0.7381404174573055
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6413662239089184,
       0.7210626185958254
      ],
      "T": [
       0.12827324478178354,
       0.144212523719165
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 369,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 369,
      "V_p_truncated": 369,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.8804554079696395,
      "dV": 0.8804554079696395,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.17609108159392936,
      "V": 0.9335863377609108,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8519924098671727,
       0.9070208728652751
      ],
      "dV": [
       0.8519924098671727,
       0.9070208728652751
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.17039848197343457,
       0.1814041745730552
      ],
      "V": [
       0.9108159392789373,
       0.9544592030360531
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8519924098671727,
       0.9070208728652751
      ],
      "T": [
       0.17039848197343457,
       0.1814041745730552
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 492,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 492,
      "V_p_truncated": 492,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.8349146110056926,
      "dV": 0.8349146110056926,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.16698292220113986,
      "V": 0.889943074003795,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8026565464895635,
       0.8652751423149905
      ],
      "dV": [
       0.8026565464895635,
       0.8652751423149905
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1605313092979127,
       0.1730550284629982
      ],
      "V": [
       0.8633776091081594,
       0.9165085388994307
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8026565464895635,
       0.8652751423149905
      ],
      "T": [
       0.1605313092979127,
       0.1730550284629982
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 469,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 469,
      "V_p_truncated": 469,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.19734345351043645,
      "dV": 0.19734345351043645,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.03946869070208721,
      "V": 0.2675521821631879,
      "B": 0.7001897533206831,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1650853889943074,
       0.2314990512333966
      ],
      "dV": [
       0.1650853889943074,
       0.2314990512333966
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03301707779886147,
       0.046299810246679306
      ],
      "V": [
       0.22960151802656548,
       0.3055028462998102
      ],
      "B": [
       0.6603415559772297,
       0.7381404174573055
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1650853889943074,
       0.2314990512333966
      ],
      "T": [
       0.03301707779886147,
       0.046299810246679306
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 141,
      "B": 369,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 158,
      "p_unparsed_truncated": 158,
      "p_non_commit": 0,
      "V": 141,
      "V_p_truncated": 141,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.19924098671726756,
      "dV": 0.19924098671726756,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.03984819734345343,
      "V": 0.2333965844402277,
      "B": 0.7001897533206831,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.16698292220113853,
       0.2333965844402277
      ],
      "dV": [
       0.16698292220113853,
       0.2333965844402277
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.033396584440227695,
       0.04667931688804553
      ],
      "V": [
       0.19734345351043645,
       0.269449715370019
      ],
      "B": [
       0.6603415559772297,
       0.7381404174573055
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.16698292220113853,
       0.2333965844402277
      ],
      "T": [
       0.033396584440227695,
       0.04667931688804553
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 123,
      "B": 369,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 158,
      "p_unparsed_truncated": 158,
      "p_non_commit": 0,
      "V": 123,
      "V_p_truncated": 123,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.15370018975332067,
      "dV": 0.15370018975332067,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.030740037950664087,
      "V": 0.18975332068311196,
      "B": 0.7001897533206831,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.12333965844402277,
       0.1859582542694497
      ],
      "dV": [
       0.12333965844402277,
       0.1859582542694497
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.024667931688804556,
       0.03719165085388993
      ],
      "V": [
       0.15749525616698293,
       0.2239089184060721
      ],
      "B": [
       0.6603415559772297,
       0.7381404174573055
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.12333965844402277,
       0.1859582542694497
      ],
      "T": [
       0.024667931688804556,
       0.03719165085388993
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 100,
      "B": 369,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 158,
      "p_unparsed_truncated": 158,
      "p_non_commit": 0,
      "V": 100,
      "V_p_truncated": 100,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.08918406072106262,
     "adjusted": [
      -0.12903225806451613,
      -0.05313092979127135
     ],
     "unadjusted": [
      -0.1157495256166983,
      -0.06451612903225806
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.10815939278937381,
     "adjusted": [
      0.06261859582542695,
      0.15370018975332067
     ],
     "unadjusted": [
      0.06261859582542695,
      0.15370018975332067
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.09108159392789374,
     "adjusted": [
      -0.127134724857685,
      -0.05502846299810247
     ],
     "unadjusted": [
      -0.127134724857685,
      -0.05502846299810247
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.04554079696394687,
     "adjusted": [
      -0.08349146110056926,
      -0.007590132827324478
     ],
     "unadjusted": [
      -0.08349146110056926,
      -0.007590132827324478
     ],
     "family": null,
     "verdict": "inconclusive",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.25996204933586337,
      "D_P": 0.18975332068311196,
      "trunc512": 0.2998102466793169
     },
     "adjusted": {
      "D_T": [
       0.20872865275142316,
       0.31499051233396586
      ],
      "D_P": [
       0.1442125237191651,
       0.23908918406072105
      ],
      "trunc512": [
       0.24478178368121442,
       0.3567362428842505
      ]
     },
     "unadjusted": {
      "D_T": [
       0.2239089184060721,
       0.29791271347248577
      ],
      "D_P": [
       0.15749525616698293,
       0.2239089184060721
      ],
      "trunc512": [
       0.2618595825426945,
       0.3396584440227704
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.028462998102466792,
      "D_P": -0.0777988614800759,
      "trunc512": 0.011385199240986717
     },
     "adjusted": {
      "D_T": [
       -0.04743833017077799,
       -0.011385199240986717
      ],
      "D_P": [
       -0.10815939278937381,
       -0.04933586337760911
      ],
      "trunc512": [
       0.003795066413662239,
       0.020872865275142316
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.04743833017077799,
       -0.011385199240986717
      ],
      "D_P": [
       -0.10815939278937381,
       -0.04933586337760911
      ],
      "trunc512": [
       0.003795066413662239,
       0.020872865275142316
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "intern-s1-mini|LB-letters": {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "LB-letters",
   "rows": 3942,
   "units": 789,
   "seed": 599304768,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3942,
     "n_non_commit": 0,
     "n_unparsed": 3942
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0002536783358701167,
      "interval": [
       0.0,
       0.0007616146230007616
      ]
     },
     "trunc": {
      "estimate": 0.9997463216641299,
      "interval": [
       0.9992383853769993,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3941,
     "n_non_commit": 0,
     "n_unparsed": 3941
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.1248097412480974,
      "interval": [
       0.11482889733840304,
       0.13480578827113482
      ]
     },
     "parse": {
      "estimate": 0.19203450025367833,
      "interval": [
       0.18061897513952307,
       0.20335110434120335
      ]
     },
     "trunc": {
      "estimate": 0.8001014713343481,
      "interval": [
       0.7888466413181242,
       0.8114837398373984
      ]
     },
     "non_commit": {
      "estimate": 0.016235413495687467,
      "interval": [
       0.01243970550901244,
       0.020071138211382115
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3121,
     "n_non_commit": 64,
     "n_unparsed": 3185
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.31405377980720445,
      "interval": [
       0.3023373983739837,
       0.32598225602027886
      ]
     },
     "parse": {
      "estimate": 0.610857432775241,
      "interval": [
       0.6035487959442332,
       0.618140243902439
      ]
     },
     "trunc": {
      "estimate": 0.005580923389142567,
      "interval": [
       0.003297818366311517,
       0.008117706747843734
      ]
     },
     "non_commit": {
      "estimate": 0.3835616438356164,
      "interval": [
       0.37620497209538306,
       0.39096217314039095
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 22,
     "n_non_commit": 1512,
     "n_unparsed": 1534
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.25317097919837644,
      "interval": [
       0.24081115335868186,
       0.26554963188626557
      ]
     },
     "parse": {
      "estimate": 0.619482496194825,
      "interval": [
       0.6078580481622307,
       0.6311246509266312
      ]
     },
     "trunc": {
      "estimate": 0.020801623541349568,
      "interval": [
       0.016489091831557584,
       0.025348542458808618
      ]
     },
     "non_commit": {
      "estimate": 0.36250634195839676,
      "interval": [
       0.35133079847908744,
       0.37363751584283905
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 71,
     "n_non_commit": 1429,
     "n_unparsed": 1500
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.31405377980720445,
      "interval": [
       0.3023373983739837,
       0.32598225602027886
      ]
     },
     "parse": {
      "estimate": 0.610857432775241,
      "interval": [
       0.6035487959442332,
       0.618140243902439
      ]
     },
     "trunc": {
      "estimate": 0.005580923389142567,
      "interval": [
       0.003297818366311517,
       0.008117706747843734
      ]
     },
     "non_commit": {
      "estimate": 0.3835616438356164,
      "interval": [
       0.37620497209538306,
       0.39096217314039095
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 22,
     "n_non_commit": 1512,
     "n_unparsed": 1534
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.31405377980720445,
      "dV": 0.31405377980720445,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0628107559614395,
      "V": 0.6106037544393709,
      "B": 0.0002536783358701167,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dV": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ],
      "V": [
       0.6032953105196451,
       0.6179233307946179
      ],
      "B": [
       0.0,
       0.0007616146230007616
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.29705733130390666,
       0.3310502283105023
      ],
      "T": [
       0.05941146626078137,
       0.06621004566210051
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2407,
      "B": 1,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 3941,
      "p_unparsed_truncated": 3941,
      "p_non_commit": 0,
      "V": 2407,
      "V_p_truncated": 2407,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.31405377980720445,
      "dV": 0.31405377980720445,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0628107559614395,
      "V": 0.610857432775241,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dV": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ],
      "V": [
       0.6035487959442332,
       0.618140243902439
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.29705733130390666,
       0.3310502283105023
      ],
      "T": [
       0.05941146626078137,
       0.06621004566210051
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2408,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2408,
      "V_p_truncated": 2408,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.31405377980720445,
      "dV": 0.31405377980720445,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0628107559614395,
      "V": 0.610857432775241,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dV": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ],
      "V": [
       0.6035487959442332,
       0.618140243902439
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2408,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2408,
      "V_p_truncated": 2408,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 3942,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0002536783358701167,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0007616146230007616
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 1,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1,
      "V_p_truncated": 1,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.1248097412480974,
      "dV": 0.1248097412480974,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0249619482496197,
      "V": 0.19203450025367833,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "dV": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0229657794676806,
       0.02696115765422695
      ],
      "V": [
       0.18061897513952307,
       0.20335110434120335
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "T": [
       0.0229657794676806,
       0.02696115765422695
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 757,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 757,
      "V_p_truncated": 757,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.25317097919837644,
      "dV": 0.25317097919837644,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.05063419583967459,
      "V": 0.619482496194825,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "dV": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04816223067173641,
       0.05310992637725316
      ],
      "V": [
       0.6078580481622307,
       0.6311246509266312
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "T": [
       0.04816223067173641,
       0.05310992637725316
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2442,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2442,
      "V_p_truncated": 2442,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.31405377980720445,
      "dV": 0.31405377980720445,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0628107559614395,
      "V": 0.6106037544393709,
      "B": 0.0002536783358701167,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dV": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ],
      "V": [
       0.6032953105196451,
       0.6179233307946179
      ],
      "B": [
       0.0,
       0.0007616146230007616
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3023373983739837,
       0.32598225602027886
      ],
      "T": [
       0.060467479674796765,
       0.06519645120405582
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2407,
      "B": 1,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3941,
      "p_unparsed_truncated": 3941,
      "p_non_commit": 0,
      "V": 2407,
      "V_p_truncated": 2407,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.1248097412480974,
      "dV": 0.1248097412480974,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0249619482496197,
      "V": 0.1917808219178082,
      "B": 0.0002536783358701167,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "dV": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0229657794676806,
       0.02696115765422695
      ],
      "V": [
       0.18036529680365296,
       0.2030972328002031
      ],
      "B": [
       0.0,
       0.0007616146230007616
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.11482889733840304,
       0.13480578827113482
      ],
      "T": [
       0.0229657794676806,
       0.02696115765422695
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 756,
      "B": 1,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3941,
      "p_unparsed_truncated": 3941,
      "p_non_commit": 0,
      "V": 756,
      "V_p_truncated": 756,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.25317097919837644,
      "dV": 0.25317097919837644,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.05063419583967459,
      "V": 0.6192288178589549,
      "B": 0.0002536783358701167,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "dV": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04816223067173641,
       0.05310992637725316
      ],
      "V": [
       0.6076045627376426,
       0.6308707793856309
      ],
      "B": [
       0.0,
       0.0007616146230007616
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.24081115335868186,
       0.26554963188626557
      ],
      "T": [
       0.04816223067173641,
       0.05310992637725316
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2441,
      "B": 1,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3941,
      "p_unparsed_truncated": 3941,
      "p_non_commit": 0,
      "V": 2441,
      "V_p_truncated": 2441,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.31405377980720445,
     "adjusted": [
      0.3023373983739837,
      0.32598225602027886
     ],
     "unadjusted": [
      0.3023373983739837,
      0.32598225602027886
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.18924403855910704,
     "adjusted": [
      0.17491749174917492,
      0.2037037037037037
     ],
     "unadjusted": [
      0.17491749174917492,
      0.2037037037037037
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": 0.060882800608828,
     "adjusted": [
      0.04591577879249112,
      0.07590759075907591
     ],
     "unadjusted": [
      0.04591577879249112,
      0.07590759075907591
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.9789446981227803,
      "D_P": 0.6192288178589549,
      "trunc512": 0.9997463216641299
     },
     "adjusted": {
      "D_T": [
       0.9723700887198986,
       0.985010162601626
      ],
      "D_P": [
       0.603041825095057,
       0.6357179096905125
      ],
      "trunc512": [
       0.9987325728770595,
       1.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9743979721166033,
       0.9832699619771863
      ],
      "D_P": [
       0.6076045627376426,
       0.6308707793856309
      ],
      "trunc512": [
       0.9992383853769993,
       1.0
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.015220700152207,
      "D_P": 0.008625063419583967,
      "trunc512": 0.005580923389142567
     },
     "adjusted": {
      "D_T": [
       -0.020294266869609334,
       -0.010147133434804667
      ],
      "D_P": [
       -0.005077430820005078,
       0.022306717363751585
      ],
      "trunc512": [
       0.003297818366311517,
       0.008117706747843734
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.020294266869609334,
       -0.010147133434804667
      ],
      "D_P": [
       -0.005077430820005078,
       0.022306717363751585
      ],
      "trunc512": [
       0.003297818366311517,
       0.008117706747843734
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.0020294266869609334,
       "interval": [
        0.00076103500761035,
        0.0035514967021816335
       ]
      },
      "parse": {
       "estimate": 0.0030441400304414,
       "interval": [
        0.001520912547528517,
        0.004819888381532217
       ]
      },
      "trunc": {
       "estimate": 0.9969558599695586,
       "interval": [
        0.9951801116184678,
        0.9984790874524715
       ]
      },
      "non_commit": {
       "estimate": 0.0005073566717402334,
       "interval": [
        0.0,
        0.0012693577050012694
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.11466260781329274,
       "interval": [
        0.10492886178861789,
        0.12446134347275031
       ]
      },
      "parse": {
       "estimate": 0.1915271435819381,
       "interval": [
        0.17974105102817975,
        0.2032953105196451
       ]
      },
      "trunc": {
       "estimate": 0.8099949264332826,
       "interval": [
        0.7982256020278834,
        0.821664129883308
       ]
      },
      "non_commit": {
       "estimate": 0.0136986301369863,
       "interval": [
        0.009916094584286803,
        0.017517136329017517
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.2952815829528158,
       "interval": [
        0.2810755961440893,
        0.3097412480974125
       ]
      },
      "parse": {
       "estimate": 0.7054794520547946,
       "interval": [
        0.6925221799746515,
        0.7184564610307185
       ]
      },
      "trunc": {
       "estimate": 0.0334855403348554,
       "interval": [
        0.027925869510027925,
        0.03929024081115336
       ]
      },
      "non_commit": {
       "estimate": 0.2691527143581938,
       "interval": [
        0.2567224759005581,
        0.28162230671736377
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": 0.0020294266869609334,
       "interval": [
        0.00076103500761035,
        0.0035514967021816335
       ]
      },
      "parsed": {
       "estimate": 0.0027904616945712835,
       "interval": [
        0.0010154861640010156,
        0.00456968773800457
       ]
      },
      "truncated": {
       "estimate": -0.0027904616945712835,
       "interval": [
        -0.00456968773800457,
        -0.0010162601626016261
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.010147133434804667,
       "interval": [
        -0.02207001522070015,
        0.0017757483510908167
       ]
      },
      "parsed": {
       "estimate": -0.0005073566717402334,
       "interval": [
        -0.015462610899873257,
        0.014470677837014471
       ]
      },
      "truncated": {
       "estimate": 0.00989345509893455,
       "interval": [
        -0.0050735667174023336,
        0.024860476915271434
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": 0.04211060375443937,
       "interval": [
        0.02610899873257288,
        0.05818089430894309
       ]
      },
      "parsed": {
       "estimate": 0.08599695585996955,
       "interval": [
        0.0684931506849315,
        0.10332571718710333
       ]
      },
      "truncated": {
       "estimate": 0.012683916793505834,
       "interval": [
        0.005580923389142567,
        0.019801980198019802
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 3942,
      "estimates": {
       "delta": 0.0020294266869609334,
       "dV": 0.0020294266869609334,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0004058853373921866,
       "V": 0.0030441400304414,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.00076103500761035,
        0.0035514967021816335
       ],
       "dV": [
        0.00076103500761035,
        0.0035514967021816335
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.00015220700152206997,
        0.0007102993404363265
       ],
       "V": [
        0.001520912547528517,
        0.004819888381532217
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.00076103500761035,
        0.0035514967021816335
       ],
       "T": [
        0.00015220700152206997,
        0.0007102993404363265
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 12,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 3942,
      "estimates": {
       "delta": 0.11466260781329274,
       "dV": 0.11466260781329274,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.022932521562658736,
       "V": 0.1915271435819381,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.10492886178861789,
        0.12446134347275031
       ],
       "dV": [
        0.10492886178861789,
        0.12446134347275031
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.020985772357723573,
        0.024892268694550065
       ],
       "V": [
        0.17974105102817975,
        0.2032953105196451
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.10492886178861789,
        0.12446134347275031
       ],
       "T": [
        0.020985772357723573,
        0.024892268694550065
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 755,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 3942,
      "estimates": {
       "delta": 0.2952815829528158,
       "dV": 0.2952815829528158,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.05905631659056198,
       "V": 0.7054794520547946,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.2810755961440893,
        0.3097412480974125
       ],
       "dV": [
        0.2810755961440893,
        0.3097412480974125
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.056215119228817896,
        0.061948249619482545
       ],
       "V": [
        0.6925221799746515,
        0.7184564610307185
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.2810755961440893,
        0.3097412480974125
       ],
       "T": [
        0.056215119228817896,
        0.061948249619482545
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 2781,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 3942,
      "estimates": {
       "delta": 0.1126331811263318,
       "dV": 0.11339421613394216,
       "dB": 0.0002536783358701167,
       "dL": -0.0010147133434804667,
       "T": 0.02247590055809252,
       "V": 0.1902587519025875,
       "B": 0.0012683916793505834,
       "L": 0.0017757483510908167
      },
      "unadjusted": {
       "delta": [
        0.10281797410510282,
        0.12243346007604562
       ],
       "dV": [
        0.10375443937087772,
        0.12312769738512312
       ],
       "dB": [
        0.0,
        0.0007616146230007616
       ],
       "dL": [
        -0.002030972328002031,
        -0.00025348542458808617
       ],
       "T": [
        0.020481622306717358,
        0.024473216552424463
       ],
       "V": [
        0.17858954845256214,
        0.2020278833967047
       ],
       "B": [
        0.0002536783358701167,
        0.0025348542458808617
       ],
       "L": [
        0.0005077430820005078,
        0.0032953105196451204
       ]
      },
      "adjusted": {
       "delta": [
        0.10281797410510282,
        0.12243346007604562
       ],
       "T": [
        0.020481622306717358,
        0.024473216552424463
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0067567567567568,
      "sizes": {
       "V": 750,
       "B": 5,
       "L": 7
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 3942,
      "estimates": {
       "delta": 0.2932521562658549,
       "dV": 0.2932521562658549,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.05865043125316978,
       "V": 0.7024353120243532,
       "B": 0.0030441400304414,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.27904616945712835,
        0.30771182141045156
       ],
       "dV": [
        0.27908745247148287,
        0.3076923076923077
       ],
       "dB": [
        -0.001520912547528517,
        0.001520912547528517
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.05560629122272962,
        0.061745306950786456
       ],
       "V": [
        0.6892440385591071,
        0.7155893536121672
       ],
       "B": [
        0.001520912547528517,
        0.004819888381532217
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.27904616945712835,
        0.30771182141045156
       ],
       "T": [
        0.05560629122272962,
        0.061745306950786456
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 2769,
       "B": 12,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.9634703196347032,
      "D_P": 0.7024353120243532,
      "trunc512": 0.9969558599695586
     },
     "adjusted": {
      "D_T": [
       0.9574144486692016,
       0.9693049213597159
      ],
      "D_P": [
       0.6892440385591071,
       0.7155893536121672
      ],
      "trunc512": [
       0.9951801116184678,
       0.9984790874524715
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9574144486692016,
       0.9693049213597159
      ],
      "D_P": [
       0.6892440385591071,
       0.7155893536121672
      ],
      "trunc512": [
       0.9951801116184678,
       0.9984790874524715
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  },
  "intern-s1-mini|MMLU-Pro": {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "MMLU-Pro",
   "rows": 799,
   "units": 799,
   "seed": 1476733105,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 799,
     "n_non_commit": 0,
     "n_unparsed": 799
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.07384230287859825,
      "interval": [
       0.056320400500625784,
       0.09261576971214018
      ]
     },
     "parse": {
      "estimate": 0.08635794743429287,
      "interval": [
       0.06758448060075094,
       0.10638297872340426
      ]
     },
     "trunc": {
      "estimate": 0.9148936170212766,
      "interval": [
       0.8948685857321652,
       0.9336670838548186
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 730,
     "n_non_commit": 0,
     "n_unparsed": 730
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.27909887359199,
      "interval": [
       0.2490613266583229,
       0.31038798498122655
      ]
     },
     "parse": {
      "estimate": 0.3454317897371715,
      "interval": [
       0.31289111389236546,
       0.37797246558197745
      ]
     },
     "trunc": {
      "estimate": 0.6520650813516896,
      "interval": [
       0.6195244055068836,
       0.6846057571964956
      ]
     },
     "non_commit": {
      "estimate": 0.008760951188986232,
      "interval": [
       0.0025031289111389237,
       0.016270337922403004
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 516,
     "n_non_commit": 7,
     "n_unparsed": 523
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.47684605757196497,
      "interval": [
       0.44180225281602004,
       0.5118898623279099
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.541927409261577,
      "interval": [
       0.5068836045056321,
       0.5757196495619524
      ]
     },
     "parse": {
      "estimate": 0.7484355444305382,
      "interval": [
       0.718397997496871,
       0.7784730913642053
      ]
     },
     "trunc": {
      "estimate": 0.26783479349186484,
      "interval": [
       0.23779724655819776,
       0.29912390488110135
      ]
     },
     "non_commit": {
      "estimate": 0.03254067584480601,
      "interval": [
       0.02127659574468085,
       0.04505632040050062
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 175,
     "n_non_commit": 26,
     "n_unparsed": 201
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.493116395494368,
      "interval": [
       0.45807259073842305,
       0.5281602002503129
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.4030037546933667,
      "dV": 0.4192740926157697,
      "dB": -0.016270337922403004,
      "dL": 0.0,
      "T": 0.09687108886107688,
      "V": 0.9136420525657072,
      "B": 0.08635794743429287,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3667083854818523,
       0.43929912390488113
      ],
      "dV": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "dB": [
       -0.025031289111389236,
       -0.008760951188986232
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08785982478097619,
       0.1063829787234042
      ],
      "V": [
       0.8936170212765957,
       0.932415519399249
      ],
      "B": [
       0.06758448060075094,
       0.10638297872340426
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.35168961201501875,
       0.4555694618272841
      ],
      "T": [
       0.08410513141426779,
       0.11063829787234039
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0403726708074534,
     "sizes": {
      "V": 730,
      "B": 69,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 730,
      "p_unparsed_truncated": 730,
      "p_non_commit": 0,
      "V": 730,
      "V_p_truncated": 730,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.47684605757196497,
      "dV": 0.47684605757196497,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09536921151439368,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.44180225281602004,
       0.5118898623279099
      ],
      "dV": [
       0.44180225281602004,
       0.5118898623279099
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08836045056320396,
       0.10237797246558192
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4267834793491865,
       0.5256570713391739
      ],
      "T": [
       0.08535669586983723,
       0.10513141426783476
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 799,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 799,
      "V_p_truncated": 799,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.493116395494368,
      "dV": 0.493116395494368,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09862327909887432,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.45807259073842305,
       0.5281602002503129
      ],
      "dV": [
       0.45807259073842305,
       0.5281602002503129
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.09161451814768459,
       0.10563204005006255
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.45807259073842305,
       0.5281602002503129
      ],
      "T": [
       0.09161451814768459,
       0.10563204005006255
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 799,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 799,
      "V_p_truncated": 799,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 799,
     "estimates": {
      "delta": 0.07384230287859825,
      "dV": 0.07384230287859825,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.014768460575719638,
      "V": 0.08635794743429287,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.056320400500625784,
       0.09261576971214018
      ],
      "dV": [
       0.056320400500625784,
       0.09261576971214018
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.011264080100125154,
       0.018523153942428032
      ],
      "V": [
       0.06758448060075094,
       0.10638297872340426
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.056320400500625784,
       0.09261576971214018
      ],
      "T": [
       0.011264080100125154,
       0.018523153942428032
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 69,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 69,
      "V_p_truncated": 69,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.27909887359199,
      "dV": 0.27909887359199,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.055819774718398114,
      "V": 0.3454317897371715,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2490613266583229,
       0.31038798498122655
      ],
      "dV": [
       0.2490613266583229,
       0.31038798498122655
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04981226533166453,
       0.062077596996245266
      ],
      "V": [
       0.31289111389236546,
       0.37797246558197745
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2490613266583229,
       0.31038798498122655
      ],
      "T": [
       0.04981226533166453,
       0.062077596996245266
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 276,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 276,
      "V_p_truncated": 276,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.541927409261577,
      "dV": 0.541927409261577,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.10838548185231626,
      "V": 0.7484355444305382,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.5068836045056321,
       0.5757196495619524
      ],
      "dV": [
       0.5068836045056321,
       0.5757196495619524
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.10137672090112639,
       0.11514392991239047
      ],
      "V": [
       0.718397997496871,
       0.7784730913642053
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.5068836045056321,
       0.5757196495619524
      ],
      "T": [
       0.10137672090112639,
       0.11514392991239047
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 598,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 598,
      "V_p_truncated": 598,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.4192740926157697,
      "dV": 0.4192740926157697,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08385481852315446,
      "V": 0.9136420525657072,
      "B": 0.08635794743429287,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "dV": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07709637046307877,
       0.09061326658322903
      ],
      "V": [
       0.8936170212765957,
       0.932415519399249
      ],
      "B": [
       0.06758448060075094,
       0.10638297872340426
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "T": [
       0.07709637046307877,
       0.09061326658322903
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 730,
      "B": 69,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 730,
      "p_unparsed_truncated": 730,
      "p_non_commit": 0,
      "V": 730,
      "V_p_truncated": 730,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.20525657071339173,
      "dV": 0.20525657071339173,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04105131414267826,
      "V": 0.2590738423028786,
      "B": 0.08635794743429287,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.17772215269086358,
       0.23404255319148937
      ],
      "dV": [
       0.17772215269086358,
       0.23404255319148937
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0355444305381727,
       0.04680851063829784
      ],
      "V": [
       0.22903629536921152,
       0.28911138923654567
      ],
      "B": [
       0.06758448060075094,
       0.10638297872340426
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.17772215269086358,
       0.23404255319148937
      ],
      "T": [
       0.0355444305381727,
       0.04680851063829784
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 207,
      "B": 69,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 730,
      "p_unparsed_truncated": 730,
      "p_non_commit": 0,
      "V": 207,
      "V_p_truncated": 207,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.46808510638297873,
      "dV": 0.46808510638297873,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0936170212765964,
      "V": 0.6620775969962454,
      "B": 0.08635794743429287,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4330413016270338,
       0.5018773466833542
      ],
      "dV": [
       0.4330413016270338,
       0.5018773466833542
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08660826032540671,
       0.10037546933667083
      ],
      "V": [
       0.6295369211514393,
       0.6946182728410513
      ],
      "B": [
       0.06758448060075094,
       0.10638297872340426
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4330413016270338,
       0.5018773466833542
      ],
      "T": [
       0.08660826032540671,
       0.10037546933667083
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 529,
      "B": 69,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 730,
      "p_unparsed_truncated": 730,
      "p_non_commit": 0,
      "V": 529,
      "V_p_truncated": 529,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.016270337922403004,
     "adjusted": [
      -0.030037546933667083,
      -0.0050062578222778474
     ],
     "unadjusted": [
      -0.025031289111389236,
      -0.008760951188986232
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.4030037546933667,
     "adjusted": [
      0.3667083854818523,
      0.43929912390488113
     ],
     "unadjusted": [
      0.3667083854818523,
      0.43929912390488113
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.19774718397997496,
     "adjusted": [
      0.16145181476846057,
      0.23529411764705882
     ],
     "unadjusted": [
      0.16145181476846057,
      0.23529411764705882
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.06508135168961202,
     "adjusted": [
      -0.10387984981226533,
      -0.026282853566958697
     ],
     "unadjusted": [
      -0.10387984981226533,
      -0.026282853566958697
     ],
     "family": null,
     "verdict": "inconclusive",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.6470588235294118,
      "D_P": 0.6620775969962454,
      "trunc512": 0.9148936170212766
     },
     "adjusted": {
      "D_T": [
       0.6007509386733417,
       0.6933667083854819
      ],
      "D_P": [
       0.6145181476846058,
       0.7083854818523154
      ],
      "trunc512": [
       0.8873591989987485,
       0.9411764705882353
      ]
     },
     "unadjusted": {
      "D_T": [
       0.6132665832290363,
       0.6795994993742178
      ],
      "D_P": [
       0.6295369211514393,
       0.6946182728410513
      ],
      "trunc512": [
       0.8948685857321652,
       0.9336670838548186
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.26783479349186484,
      "D_P": -0.25156445556946183,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.29912390488110135,
       -0.23779724655819776
      ],
      "D_P": [
       -0.2816020025031289,
       -0.22152690863579474
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.29912390488110135,
       -0.23779724655819776
      ],
      "D_P": [
       -0.2816020025031289,
       -0.22152690863579474
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.08135168961201501,
       "interval": [
        0.0625782227784731,
        0.10012515644555695
       ]
      },
      "parse": {
       "estimate": 0.10012515644555695,
       "interval": [
        0.08010012515644556,
        0.1214017521902378
       ]
      },
      "trunc": {
       "estimate": 0.9023779724655819,
       "interval": [
        0.8811013767209012,
        0.9224030037546934
       ]
      },
      "non_commit": {
       "estimate": 0.0025031289111389237,
       "interval": [
        0.0,
        0.006257822277847309
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.28035043804755944,
       "interval": [
        0.2490613266583229,
        0.311639549436796
       ]
      },
      "parse": {
       "estimate": 0.3504380475594493,
       "interval": [
        0.31789737171464333,
        0.3829787234042553
       ]
      },
      "trunc": {
       "estimate": 0.6408010012515645,
       "interval": [
        0.6070087609511889,
        0.6733416770963705
       ]
      },
      "non_commit": {
       "estimate": 0.016270337922403004,
       "interval": [
        0.008760951188986232,
        0.025031289111389236
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.4655819774718398,
       "interval": [
        0.4305381727158949,
        0.5006257822277848
       ]
      },
      "parse": {
       "estimate": 0.6896120150187734,
       "interval": [
        0.6570713391739674,
        0.7221526908635795
       ]
      },
      "trunc": {
       "estimate": 0.28410513141426785,
       "interval": [
        0.2528160200250313,
        0.31539424280350437
       ]
      },
      "non_commit": {
       "estimate": 0.08135168961201501,
       "interval": [
        0.0625782227784731,
        0.10137672090112641
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": 0.007509386733416771,
       "interval": [
        -0.011264080100125156,
        0.02753441802252816
       ]
      },
      "parsed": {
       "estimate": 0.01376720901126408,
       "interval": [
        -0.007509386733416771,
        0.03504380475594493
       ]
      },
      "truncated": {
       "estimate": -0.012515644555694618,
       "interval": [
        -0.03379224030037547,
        0.008760951188986232
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": 0.0012515644555694619,
       "interval": [
        -0.023779724655819776,
        0.026282853566958697
       ]
      },
      "parsed": {
       "estimate": 0.0050062578222778474,
       "interval": [
        -0.02252816020025031,
        0.03254067584480601
       ]
      },
      "truncated": {
       "estimate": -0.011264080100125156,
       "interval": [
        -0.03879849812265332,
        0.016270337922403004
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.07634543178973717,
       "interval": [
        -0.1113892365456821,
        -0.04130162703379224
       ]
      },
      "parsed": {
       "estimate": -0.058823529411764705,
       "interval": [
        -0.0951188986232791,
        -0.02252816020025031
       ]
      },
      "truncated": {
       "estimate": 0.016270337922403004,
       "interval": [
        -0.01376720901126408,
        0.04630788485607009
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 799,
      "estimates": {
       "delta": 0.08135168961201501,
       "dV": 0.08135168961201501,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.016270337922402987,
       "V": 0.10012515644555695,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.0625782227784731,
        0.10012515644555695
       ],
       "dV": [
        0.0625782227784731,
        0.10012515644555695
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.012515644555694618,
        0.02002503128911139
       ],
       "V": [
        0.08010012515644556,
        0.1214017521902378
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.0625782227784731,
        0.10012515644555695
       ],
       "T": [
        0.012515644555694618,
        0.02002503128911139
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 80,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 799,
      "estimates": {
       "delta": 0.28035043804755944,
       "dV": 0.28035043804755944,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.05607008760951201,
       "V": 0.3504380475594493,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.2490613266583229,
        0.311639549436796
       ],
       "dV": [
        0.2490613266583229,
        0.311639549436796
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.049812265331664565,
        0.06232790988735916
       ],
       "V": [
        0.31789737171464333,
        0.3829787234042553
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.2490613266583229,
        0.311639549436796
       ],
       "T": [
        0.049812265331664565,
        0.06232790988735916
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 280,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 799,
      "estimates": {
       "delta": 0.4655819774718398,
       "dV": 0.4655819774718398,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.0931163954943686,
       "V": 0.6896120150187734,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.4305381727158949,
        0.5006257822277848
       ],
       "dV": [
        0.4305381727158949,
        0.5006257822277848
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.08610763454317893,
        0.10012515644555688
       ],
       "V": [
        0.6570713391739674,
        0.7221526908635795
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.4305381727158949,
        0.5006257822277848
       ],
       "T": [
        0.08610763454317893,
        0.10012515644555688
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 551,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 799,
      "estimates": {
       "delta": 0.19899874843554444,
       "dV": 0.21151439299123906,
       "dB": 0.0,
       "dL": -0.012515644555694618,
       "T": 0.042302878598247745,
       "V": 0.27033792240300375,
       "B": 0.08010012515644556,
       "L": 0.02002503128911139
      },
      "unadjusted": {
       "delta": [
        0.16896120150187735,
        0.23028785982478098
       ],
       "dV": [
        0.18397997496871088,
        0.24030037546933666
       ],
       "dB": [
        -0.0050062578222778474,
        0.0050062578222778474
       ],
       "dL": [
        -0.02127659574468085,
        -0.0050062578222778474
       ],
       "T": [
        0.0355444305381727,
        0.049311639549436764
       ],
       "V": [
        0.24030037546933666,
        0.3016270337922403
       ],
       "B": [
        0.0625782227784731,
        0.09887359198998748
       ],
       "L": [
        0.011264080100125156,
        0.030037546933667083
       ]
      },
      "adjusted": {
       "delta": [
        0.16896120150187735,
        0.23028785982478098
       ],
       "T": [
        0.0355444305381727,
        0.049311639549436764
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0628930817610063,
      "sizes": {
       "V": 216,
       "B": 64,
       "L": 16
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 799,
      "estimates": {
       "delta": 0.38423028785982477,
       "dV": 0.39424280350438046,
       "dB": -0.0037546933667083854,
       "dL": -0.006257822277847309,
       "T": 0.08185231539424326,
       "V": 0.5969962453066333,
       "B": 0.09261576971214018,
       "L": 0.007509386733416771
      },
      "unadjusted": {
       "delta": [
        0.34918648310387984,
        0.42052565707133915
       ],
       "dV": [
        0.360450563204005,
        0.42803504380475593
       ],
       "dB": [
        -0.011264080100125156,
        0.0037546933667083854
       ],
       "dL": [
        -0.012515644555694618,
        -0.0012515644555694619
       ],
       "T": [
        0.07309136420525651,
        0.09061326658322899
       ],
       "V": [
        0.5632040050062578,
        0.6307884856070087
       ],
       "B": [
        0.07259073842302878,
        0.11264080100125157
       ],
       "L": [
        0.0025031289111389237,
        0.01376720901126408
       ]
      },
      "adjusted": {
       "delta": [
        0.34918648310387984,
        0.42052565707133915
       ],
       "T": [
        0.07309136420525651,
        0.09061326658322899
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0260586319218241,
      "sizes": {
       "V": 477,
       "B": 74,
       "L": 6
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.6182728410513142,
      "D_P": 0.5894868585732165,
      "trunc512": 0.9023779724655819
     },
     "adjusted": {
      "D_T": [
       0.5844806007509387,
       0.6520650813516896
      ],
      "D_P": [
       0.5544430538172715,
       0.6245306633291614
      ],
      "trunc512": [
       0.8811013767209012,
       0.9224030037546934
      ]
     },
     "unadjusted": {
      "D_T": [
       0.5844806007509387,
       0.6520650813516896
      ],
      "D_P": [
       0.5544430538172715,
       0.6245306633291614
      ],
      "trunc512": [
       0.8811013767209012,
       0.9224030037546934
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  },
  "intern-s1-mini|GSM8K": {
   "partition": "test",
   "model": "intern-s1-mini",
   "pool": "GSM8K",
   "rows": 527,
   "units": 527,
   "seed": 1672891492,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 527,
     "n_non_commit": 0,
     "n_unparsed": 527
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.476280834914611,
      "interval": [
       0.43453510436432635,
       0.5180265654648957
      ]
     },
     "parse": {
      "estimate": 0.48007590132827327,
      "interval": [
       0.4364326375711575,
       0.523719165085389
      ]
     },
     "trunc": {
      "estimate": 0.5218216318785579,
      "interval": [
       0.48007590132827327,
       0.5635673624288425
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 274,
     "n_non_commit": 0,
     "n_unparsed": 274
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.8330170777988615,
      "interval": [
       0.8007590132827325,
       0.8633776091081594
      ]
     },
     "parse": {
      "estimate": 0.8519924098671727,
      "interval": [
       0.8216318785578748,
       0.8823529411764706
      ]
     },
     "trunc": {
      "estimate": 0.14800759013282733,
      "interval": [
       0.11764705882352941,
       0.17836812144212524
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 78,
     "n_non_commit": 0,
     "n_unparsed": 78
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.18975332068311196,
      "interval": [
       0.15749525616698293,
       0.2239089184060721
      ]
     },
     "parse": {
      "estimate": 0.9981024667931688,
      "interval": [
       0.9943074003795066,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0018975332068311196,
      "interval": [
       0.0,
       0.0056925996204933585
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.9222011385199241,
      "interval": [
       0.8994307400379506,
       0.9449715370018975
      ]
     },
     "parse": {
      "estimate": 0.9772296015180265,
      "interval": [
       0.9639468690702088,
       0.9886148007590133
      ]
     },
     "trunc": {
      "estimate": 0.028462998102466792,
      "interval": [
       0.015180265654648957,
       0.04364326375711575
      ]
     },
     "non_commit": {
      "estimate": 0.003795066413662239,
      "interval": [
       0.0,
       0.009487666034155597
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 10,
     "n_non_commit": 2,
     "n_unparsed": 12
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5313092979127134,
      "interval": [
       0.4876660341555977,
       0.573055028462998
      ]
     },
     "parse": {
      "estimate": 0.9981024667931688,
      "interval": [
       0.9943074003795066,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0018975332068311196,
      "interval": [
       0.0,
       0.0056925996204933585
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1,
     "n_unparsed": 1
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": -0.286527514231499,
      "dV": 0.056925996204933584,
      "dB": -0.34345351043643263,
      "dL": 0.0,
      "T": 0.2861480075901329,
      "V": 0.5180265654648957,
      "B": 0.48007590132827327,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.33396584440227706,
       -0.23719165085388993
      ],
      "dV": [
       0.03795066413662239,
       0.0777988614800759
      ],
      "dB": [
       -0.38519924098671726,
       -0.301707779886148
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.2535104364326375,
       0.31878557874762786
      ],
      "V": [
       0.47438330170777987,
       0.5597722960151803
      ],
      "B": [
       0.4364326375711575,
       0.523719165085389
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.3548387096774194,
       -0.21821631878557876
      ],
      "T": [
       0.24022770398481963,
       0.332447817836812
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.19867549668874174,
     "sizes": {
      "V": 273,
      "B": 253,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 273,
      "V_p_truncated": 273,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.18975332068311196,
      "dV": 0.18975332068311196,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.03795066413662232,
      "V": 0.9981024667931688,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.15749525616698293,
       0.2239089184060721
      ],
      "dV": [
       0.15749525616698293,
       0.2239089184060721
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03149905123339658,
       0.04478178368121441
      ],
      "V": [
       0.9943074003795066,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1442125237191651,
       0.23908918406072105
      ],
      "T": [
       0.028842504743833017,
       0.04781783681214419
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 526,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 526,
      "V_p_truncated": 526,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.5313092979127134,
      "dV": 0.5313092979127134,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.10626185958254318,
      "V": 0.9981024667931688,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4876660341555977,
       0.573055028462998
      ],
      "dV": [
       0.4876660341555977,
       0.573055028462998
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.09753320683111945,
       0.11461100569259952
      ],
      "V": [
       0.9943074003795066,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4876660341555977,
       0.573055028462998
      ],
      "T": [
       0.09753320683111945,
       0.11461100569259952
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 526,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 526,
      "V_p_truncated": 526,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 527,
     "estimates": {
      "delta": 0.476280834914611,
      "dV": 0.476280834914611,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09525616698292252,
      "V": 0.48007590132827327,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.43453510436432635,
       0.5180265654648957
      ],
      "dV": [
       0.43453510436432635,
       0.5180265654648957
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08690702087286516,
       0.10360531309297903
      ],
      "V": [
       0.4364326375711575,
       0.523719165085389
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.43453510436432635,
       0.5180265654648957
      ],
      "T": [
       0.08690702087286516,
       0.10360531309297903
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 253,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 253,
      "V_p_truncated": 253,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.8330170777988615,
      "dV": 0.8330170777988615,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.16660341555977365,
      "V": 0.8519924098671727,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8007590132827325,
       0.8633776091081594
      ],
      "dV": [
       0.8007590132827325,
       0.8633776091081594
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1601518026565465,
       0.17267552182163198
      ],
      "V": [
       0.8216318785578748,
       0.8823529411764706
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8007590132827325,
       0.8633776091081594
      ],
      "T": [
       0.1601518026565465,
       0.17267552182163198
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 449,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 449,
      "V_p_truncated": 449,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.9222011385199241,
      "dV": 0.9222011385199241,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1844402277039864,
      "V": 0.9772296015180265,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8994307400379506,
       0.9449715370018975
      ],
      "dV": [
       0.8994307400379506,
       0.9449715370018975
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.17988614800759015,
       0.18899430740037956
      ],
      "V": [
       0.9639468690702088,
       0.9886148007590133
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8994307400379506,
       0.9449715370018975
      ],
      "T": [
       0.17988614800759015,
       0.18899430740037956
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 515,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 515,
      "V_p_truncated": 515,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.05502846299810247,
      "dV": 0.056925996204933584,
      "dB": -0.0018975332068311196,
      "dL": 0.0,
      "T": 0.012903225806451618,
      "V": 0.5180265654648957,
      "B": 0.48007590132827327,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.036053130929791274,
       0.07590132827324478
      ],
      "dV": [
       0.03795066413662239,
       0.0777988614800759
      ],
      "dB": [
       -0.0056925996204933585,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.008349146110056924,
       0.018216318785578743
      ],
      "V": [
       0.47438330170777987,
       0.5597722960151803
      ],
      "B": [
       0.4364326375711575,
       0.523719165085389
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.036053130929791274,
       0.07590132827324478
      ],
      "T": [
       0.008349146110056924,
       0.018216318785578743
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0344827586206895,
     "sizes": {
      "V": 273,
      "B": 253,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 273,
      "V_p_truncated": 273,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.3567362428842505,
      "dV": 0.3567362428842505,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07134724857685008,
      "V": 0.3719165085388994,
      "B": 0.48007590132827327,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.31688804554079697,
       0.3984819734345351
      ],
      "dV": [
       0.31688804554079697,
       0.3984819734345351
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06337760910815933,
       0.07969639468690694
      ],
      "V": [
       0.3301707779886148,
       0.41366223908918404
      ],
      "B": [
       0.4364326375711575,
       0.523719165085389
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.31688804554079697,
       0.3984819734345351
      ],
      "T": [
       0.06337760910815933,
       0.07969639468690694
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 196,
      "B": 253,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 196,
      "V_p_truncated": 196,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.4459203036053131,
      "dV": 0.4459203036053131,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08918406072106286,
      "V": 0.4971537001897533,
      "B": 0.48007590132827327,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.40417457305502846,
       0.4876660341555977
      ],
      "dV": [
       0.40417457305502846,
       0.4876660341555977
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0808349146110056,
       0.09753320683111946
      ],
      "V": [
       0.45540796963946867,
       0.538899430740038
      ],
      "B": [
       0.4364326375711575,
       0.523719165085389
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.40417457305502846,
       0.4876660341555977
      ],
      "T": [
       0.0808349146110056,
       0.09753320683111946
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 262,
      "B": 253,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 274,
      "p_unparsed_truncated": 274,
      "p_non_commit": 0,
      "V": 262,
      "V_p_truncated": 262,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.3415559772296015,
     "adjusted": [
      -0.40227703984819735,
      -0.2808349146110057
     ],
     "unadjusted": [
      -0.38330170777988615,
      -0.2998102466793169
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.286527514231499,
     "adjusted": [
      -0.33396584440227706,
      -0.23719165085388993
     ],
     "unadjusted": [
      -0.33396584440227706,
      -0.23719165085388993
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.6432637571157496,
     "adjusted": [
      -0.6850094876660342,
      -0.5996204933586338
     ],
     "unadjusted": [
      -0.6850094876660342,
      -0.5996204933586338
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.7324478178368121,
     "adjusted": [
      -0.7703984819734345,
      -0.6925996204933587
     ],
     "unadjusted": [
      -0.7703984819734345,
      -0.6925996204933587
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.49335863377609107,
      "D_P": 0.4971537001897533,
      "trunc512": 0.5218216318785579
     },
     "adjusted": {
      "D_T": [
       0.43453510436432635,
       0.5540796963946869
      ],
      "D_P": [
       0.43833017077798864,
       0.5559772296015181
      ],
      "trunc512": [
       0.46110056925996207,
       0.5806451612903226
      ]
     },
     "unadjusted": {
      "D_T": [
       0.45161290322580644,
       0.5351043643263758
      ],
      "D_P": [
       0.45540796963946867,
       0.538899430740038
      ],
      "trunc512": [
       0.48007590132827327,
       0.5635673624288425
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.028462998102466792,
      "D_P": -0.020872865275142316,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.04364326375711575,
       -0.015180265654648957
      ],
      "D_P": [
       -0.03415559772296015,
       -0.009487666034155597
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.04364326375711575,
       -0.015180265654648957
      ],
      "D_P": [
       -0.03415559772296015,
       -0.009487666034155597
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   },
   "seeded": {
    "configs": {
     "THINK-64": {
      "acc": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parse": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "trunc": {
       "estimate": 1.0,
       "interval": [
        1.0,
        1.0
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "acc": {
       "estimate": 0.3757115749525617,
       "interval": [
        0.33396584440227706,
        0.4174573055028463
       ]
      },
      "parse": {
       "estimate": 0.3870967741935484,
       "interval": [
        0.34535104364326374,
        0.428842504743833
       ]
      },
      "trunc": {
       "estimate": 0.618595825426945,
       "interval": [
        0.5768500948766604,
        0.6603415559772297
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-1536": {
      "acc": {
       "estimate": 0.7836812144212524,
       "interval": [
        0.7495256166982922,
        0.8178368121442126
       ]
      },
      "parse": {
       "estimate": 0.8007590132827325,
       "interval": [
        0.7666034155597723,
        0.8330170777988615
       ]
      },
      "trunc": {
       "estimate": 0.19924098671726756,
       "interval": [
        0.16698292220113853,
        0.2333965844402277
       ]
      },
      "non_commit": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "BUDGET-512-1500": {
      "acc": {
       "estimate": 0.8842504743833017,
       "interval": [
        0.855787476280835,
        0.9108159392789373
       ]
      },
      "parse": {
       "estimate": 0.9544592030360531,
       "interval": [
        0.9354838709677419,
        0.9715370018975332
       ]
      },
      "trunc": {
       "estimate": 0.03795066413662239,
       "interval": [
        0.022770398481973434,
        0.05502846299810247
       ]
      },
      "non_commit": {
       "estimate": 0.017077798861480076,
       "interval": [
        0.007590132827324478,
        0.028462998102466792
       ]
      }
     }
    },
    "minus_greedy": {
     "THINK-64": {
      "correct": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "parsed": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "truncated": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      }
     },
     "THINK-512": {
      "correct": {
       "estimate": -0.10056925996204934,
       "interval": [
        -0.1461100569259962,
        -0.056925996204933584
       ]
      },
      "parsed": {
       "estimate": -0.09297912713472485,
       "interval": [
        -0.13851992409867173,
        -0.04743833017077799
       ]
      },
      "truncated": {
       "estimate": 0.0967741935483871,
       "interval": [
        0.051233396584440226,
        0.14231499051233396
       ]
      }
     },
     "THINK-1536": {
      "correct": {
       "estimate": -0.04933586337760911,
       "interval": [
        -0.08349146110056926,
        -0.015180265654648957
       ]
      },
      "parsed": {
       "estimate": -0.051233396584440226,
       "interval": [
        -0.0872865275142315,
        -0.017077798861480076
       ]
      },
      "truncated": {
       "estimate": 0.051233396584440226,
       "interval": [
        0.017077798861480076,
        0.0872865275142315
       ]
      }
     },
     "BUDGET-512-1500": {
      "correct": {
       "estimate": -0.03795066413662239,
       "interval": [
        -0.06451612903225806,
        -0.013282732447817837
       ]
      },
      "parsed": {
       "estimate": -0.022770398481973434,
       "interval": [
        -0.04174573055028463,
        -0.0056925996204933585
       ]
      },
      "truncated": {
       "estimate": 0.009487666034155597,
       "interval": [
        -0.009487666034155597,
        0.028462998102466792
       ]
      }
     }
    },
    "h1": {
     "THINK-64|THINK-512": {
      "rows": 527,
      "estimates": {
       "delta": 0.3757115749525617,
       "dV": 0.3757115749525617,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.07514231499051238,
       "V": 0.3870967741935484,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.33396584440227706,
        0.4174573055028463
       ],
       "dV": [
        0.33396584440227706,
        0.4174573055028463
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.06679316888045538,
        0.08349146110056918
       ],
       "V": [
        0.34535104364326374,
        0.428842504743833
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.33396584440227706,
        0.4174573055028463
       ],
       "T": [
        0.06679316888045538,
        0.08349146110056918
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 204,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|THINK-1536": {
      "rows": 527,
      "estimates": {
       "delta": 0.7836812144212524,
       "dV": 0.7836812144212524,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.15673624288425167,
       "V": 0.8007590132827325,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.7495256166982922,
        0.8178368121442126
       ],
       "dV": [
        0.7495256166982922,
        0.8178368121442126
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.14990512333965833,
        0.16356736242884254
       ],
       "V": [
        0.7666034155597723,
        0.8330170777988615
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.7495256166982922,
        0.8178368121442126
       ],
       "T": [
        0.14990512333965833,
        0.16356736242884254
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 422,
       "B": 0,
       "L": 0
      }
     },
     "THINK-64|BUDGET-512-1500": {
      "rows": 527,
      "estimates": {
       "delta": 0.8842504743833017,
       "dV": 0.8842504743833017,
       "dB": 0.0,
       "dL": 0.0,
       "T": 0.17685009487666184,
       "V": 0.9544592030360531,
       "B": 0.0,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.855787476280835,
        0.9108159392789373
       ],
       "dV": [
        0.855787476280835,
        0.9108159392789373
       ],
       "dB": [
        0.0,
        0.0
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.17115749525616708,
        0.18216318785578756
       ],
       "V": [
        0.9354838709677419,
        0.9715370018975332
       ],
       "B": [
        0.0,
        0.0
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.855787476280835,
        0.9108159392789373
       ],
       "T": [
        0.17115749525616708,
        0.18216318785578756
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.0,
      "sizes": {
       "V": 503,
       "B": 0,
       "L": 0
      }
     },
     "THINK-512|THINK-1536": {
      "rows": 527,
      "estimates": {
       "delta": 0.4079696394686907,
       "dV": 0.4250474383301708,
       "dB": 0.0056925996204933585,
       "dL": -0.022770398481973434,
       "T": 0.08045540796963957,
       "V": 0.4364326375711575,
       "B": 0.36432637571157495,
       "L": 0.022770398481973434
      },
      "unadjusted": {
       "delta": [
        0.36242884250474383,
        0.45351043643263755
       ],
       "dV": [
        0.38330170777988615,
        0.4667931688804554
       ],
       "dB": [
        -0.0018975332068311196,
        0.015180265654648957
       ],
       "dL": [
        -0.036053130929791274,
        -0.011385199240986717
       ],
       "T": [
        0.0690702087286527,
        0.09108159392789365
       ],
       "V": [
        0.3946869070208729,
        0.4781783681214421
       ],
       "B": [
        0.32447817836812143,
        0.4060721062618596
       ],
       "L": [
        0.011385199240986717,
        0.036053130929791274
       ]
      },
      "adjusted": {
       "delta": [
        0.36242884250474383,
        0.45351043643263755
       ],
       "T": [
        0.0690702087286527,
        0.09108159392789365
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 1.041860465116279,
      "sizes": {
       "V": 230,
       "B": 192,
       "L": 12
      }
     },
     "THINK-512|BUDGET-512-1500": {
      "rows": 527,
      "estimates": {
       "delta": 0.50853889943074,
       "dV": 0.5066413662239089,
       "dB": 0.0018975332068311196,
       "dL": 0.0,
       "T": 0.09981024667931722,
       "V": 0.5673624288425048,
       "B": 0.3870967741935484,
       "L": 0.0
      },
      "unadjusted": {
       "delta": [
        0.4648956356736243,
        0.5521821631878557
       ],
       "dV": [
        0.4648956356736243,
        0.5483870967741935
       ],
       "dB": [
        -0.007590132827324478,
        0.011385199240986717
       ],
       "dL": [
        0.0,
        0.0
       ],
       "T": [
        0.08804554079696382,
        0.11119544592030349
       ],
       "V": [
        0.5256166982922201,
        0.6091081593927894
       ],
       "B": [
        0.34535104364326374,
        0.428842504743833
       ],
       "L": [
        0.0,
        0.0
       ]
      },
      "adjusted": {
       "delta": [
        0.4648956356736243,
        0.5521821631878557
       ],
       "T": [
        0.08804554079696382,
        0.11119544592030349
       ]
      },
      "family": null,
      "verdict": "visibility dominates",
      "visibility_share": 0.9962686567164178,
      "sizes": {
       "V": 299,
       "B": 204,
       "L": 0
      }
     }
    },
    "h3": {
     "estimates": {
      "D_T": 0.5806451612903226,
      "D_P": 0.5673624288425048,
      "trunc512": 0.618595825426945
     },
     "adjusted": {
      "D_T": [
       0.538899430740038,
       0.6223908918406073
      ],
      "D_P": [
       0.5256166982922201,
       0.6091081593927894
      ],
      "trunc512": [
       0.5768500948766604,
       0.6603415559772297
      ]
     },
     "unadjusted": {
      "D_T": [
       0.538899430740038,
       0.6223908918406073
      ],
      "D_P": [
       0.5256166982922201,
       0.6091081593927894
      ],
      "trunc512": [
       0.5768500948766604,
       0.6603415559772297
      ]
     },
     "family": null,
     "verdict": "holds"
    }
   }
  }
 },
 "primary": [
  {
   "family": "H1",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "no gain: not tested",
   "replication": "no gain: not tested",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "GEPA-BROKEN-s0",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "GEPA-BROKEN-s1",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "GEPA-CLEAN-s0",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "GEPA-CLEAN-s1",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-1.7b-longevity|LB-letters",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "no room",
   "replication": "no room",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "qwen3-1.7b-longevity|MMLU-Pro",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "no gain: not tested",
   "replication": "no gain: not tested",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|MMLU-Pro",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-1.7b-longevity|MMLU-Pro",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "inconclusive",
   "replication": "inconclusive",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "qwen3-1.7b-longevity|GSM8K",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "no gain: not tested",
   "replication": "no gain: not tested",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-1.7b-longevity|GSM8K",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-1.7b-longevity|GSM8K",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "no room",
   "replication": "no room",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "smollm3-3b|LB-letters",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "smollm3-3b|LB-letters",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "smollm3-3b|LB-letters",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "smollm3-3b|MMLU-Pro",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "smollm3-3b|MMLU-Pro",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "smollm3-3b|MMLU-Pro",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "smollm3-3b|GSM8K",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "smollm3-3b|GSM8K",
   "endpoint": "RESCUE-1500",
   "test": "fails",
   "replication": "inconclusive",
   "label": "inconclusive replication"
  },
  {
   "family": "H3",
   "cell": "smollm3-3b|GSM8K",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "intern-s1-mini|LB-letters",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "intern-s1-mini|LB-letters",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "intern-s1-mini|LB-letters",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "intern-s1-mini|MMLU-Pro",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "intern-s1-mini|MMLU-Pro",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "intern-s1-mini|MMLU-Pro",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "intern-s1-mini|GSM8K",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "no gain: not tested",
   "replication": "no gain: not tested",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "intern-s1-mini|GSM8K",
   "endpoint": "RESCUE-1500",
   "test": "fails",
   "replication": "fails",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "intern-s1-mini|GSM8K",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  }
 ],
 "lb0038": {
  "replication|qwen3-1.7b-longevity": {
   "rows": 796,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.746231155778894,
     "exact_match": 0.02386934673366834
    },
    "THINK-1536": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.746231155778894,
     "exact_match": 0.02386934673366834
    },
    "AUTHORS-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 16.631909547738694,
     "exact_match": 0.028894472361809045
    },
    "BUDGET-512-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.746231155778894,
     "exact_match": 0.02386934673366834
    },
    "RESCUE-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.746231155778894,
     "exact_match": 0.02386934673366834
    }
   }
  },
  "replication|smollm3-3b": {
   "rows": 796,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.0,
     "truncated": 0.9886934673366834,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.0037688442211055275,
     "truncated": 0.49748743718592964,
     "mae_parsed": 8.333333333333334,
     "exact_match": 0.001256281407035176
    },
    "AUTHORS-1500": {
     "parse": 0.0,
     "truncated": 0.005025125628140704,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.005025125628140704,
     "truncated": 0.3492462311557789,
     "mae_parsed": 26.875,
     "exact_match": 0.001256281407035176
    },
    "RESCUE-1500": {
     "parse": 0.0,
     "truncated": 0.005025125628140704,
     "mae_parsed": null,
     "exact_match": 0.0
    }
   }
  },
  "replication|intern-s1-mini": {
   "rows": 796,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.001256281407035176,
     "truncated": 0.8442211055276382,
     "mae_parsed": 42.0,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.001256281407035176,
     "truncated": 0.292713567839196,
     "mae_parsed": 42.0,
     "exact_match": 0.0
    },
    "AUTHORS-1500": {
     "parse": 0.00628140703517588,
     "truncated": 0.01256281407035176,
     "mae_parsed": 21.0,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.002512562814070352,
     "truncated": 0.0,
     "mae_parsed": 37.5,
     "exact_match": 0.0
    },
    "RESCUE-1500": {
     "parse": 0.007537688442211055,
     "truncated": 0.010050251256281407,
     "mae_parsed": 24.5,
     "exact_match": 0.0
    }
   }
  },
  "test|qwen3-1.7b-longevity": {
   "rows": 1577,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.685478757133799,
     "exact_match": 0.027266962587190868
    },
    "THINK-1536": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.685478757133799,
     "exact_match": 0.027266962587190868
    },
    "AUTHORS-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 16.49714648065948,
     "exact_match": 0.029803424223208624
    },
    "BUDGET-512-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.685478757133799,
     "exact_match": 0.027266962587190868
    },
    "RESCUE-1500": {
     "parse": 1.0,
     "truncated": 0.0,
     "mae_parsed": 15.685478757133799,
     "exact_match": 0.027266962587190868
    }
   }
  },
  "test|smollm3-3b": {
   "rows": 1577,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.0,
     "truncated": 0.989854153455929,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.004438807863031071,
     "truncated": 0.527584020291693,
     "mae_parsed": 24.714285714285715,
     "exact_match": 0.0
    },
    "AUTHORS-1500": {
     "parse": 0.0006341154090044388,
     "truncated": 0.009511731135066582,
     "mae_parsed": 57.7,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.0025364616360177552,
     "truncated": 0.33608116677235256,
     "mae_parsed": 35.075,
     "exact_match": 0.0
    },
    "RESCUE-1500": {
     "parse": 0.0006341154090044388,
     "truncated": 0.009511731135066582,
     "mae_parsed": 57.7,
     "exact_match": 0.0
    }
   }
  },
  "test|intern-s1-mini": {
   "rows": 1577,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.0,
     "truncated": 0.87000634115409,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.0,
     "truncated": 0.31769181991122386,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "AUTHORS-1500": {
     "parse": 0.004438807863031071,
     "truncated": 0.010145846544071021,
     "mae_parsed": 16.571428571428573,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.0,
     "truncated": 0.0019023462270133164,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "RESCUE-1500": {
     "parse": 0.004438807863031071,
     "truncated": 0.008877615726062143,
     "mae_parsed": 16.571428571428573,
     "exact_match": 0.0
    }
   }
  }
 },
 "h4": {
  "endpoints": {
   "family_size": 16,
   "evaluable_pairs": 15,
   "q": 0.0015625,
   "endpoints": {
    "A|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.05223880597014918,
      "D_R": -0.02977667493796532,
      "Gamma": 0.022462131032183863
     },
     "adjusted": {
      "D_S": [
       -0.10617283950617284,
       0.002481389578163795
      ],
      "D_R": [
       -0.08706467661691542,
       0.02970297029702973
      ],
      "Gamma": [
       -0.05694168734491312,
       0.10224438902743149
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-512"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": -0.002481389578163795,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.05223880597014918,
         "D_R": -0.027295285359801524,
         "Gamma": 0.024943520610347658
        },
        "unadjusted": {
         "D_S": [
          -0.0879396984924623,
          -0.017326732673267342
         ],
         "D_R": [
          -0.06666666666666665,
          0.012376237623762387
         ],
         "Gamma": [
          -0.027295285359801524,
          0.077164055036538
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.002481389578163795,
         "Gamma": 0.002481389578163795
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.007481296758104716
         ],
         "Gamma": [
          0.0,
          0.007481296758104716
         ]
        }
       }
      }
     }
    },
    "A|smollm3-3b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.09701492537313433,
      "D_R": 0.11910669975186103,
      "Gamma": 0.022091774378726697
     },
     "adjusted": {
      "D_S": [
       0.022443890274314204,
       0.17250000000000001
      ],
      "D_R": [
       0.04197530864197532,
       0.19851116625310175
      ],
      "Gamma": [
       -0.08871164894267203,
       0.1326649958228906
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.027363184079601977,
        "g_S_clean": 0.0,
        "g_R_defective": 0.019851116625310194,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.00987654320987652,
         0.04726368159203981
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.12437810945273631,
         "D_R": 0.13895781637717122,
         "Gamma": 0.014579706924434915
        },
        "unadjusted": {
         "D_S": [
          0.0742574257425743,
          0.17617866004962782
         ],
         "D_R": [
          0.08706467661691544,
          0.19154228855721395
         ],
         "Gamma": [
          -0.057743460913255495,
          0.0875080045317965
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.027363184079601977,
         "D_R": 0.019851116625310194,
         "Gamma": -0.007512067454291782
        },
        "unadjusted": {
         "D_S": [
          0.007500000000000007,
          0.04726368159203981
         ],
         "D_R": [
          0.0,
          0.04228855721393038
         ],
         "Gamma": [
          -0.03494984622810218,
          0.022357042716591613
         ]
        }
       }
      }
     }
    },
    "A|intern-s1-mini": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.14179104477611942,
      "D_R": 0.16377171215880895,
      "Gamma": 0.021980667382689528
     },
     "adjusted": {
      "D_S": [
       0.08208955223880599,
       0.2009925558312655
      ],
      "D_R": [
       0.10173697270471466,
       0.22636815920398007
      ],
      "Gamma": [
       -0.0647925214357664,
       0.10774717258750327
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.30099502487562185,
        "g_S_clean": 0.18407960199004975,
        "g_R_defective": 0.33250620347394544,
        "g_R_clean": 0.1836228287841191,
        "g_S_defective_interval": [
         0.24189526184538657,
         0.3609022556390977
        ],
        "g_S_clean_interval": [
         0.14,
         0.22636815920398012
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.25870646766169153,
         "D_R": 0.3126550868486353,
         "Gamma": 0.05394861918694377
        },
        "unadjusted": {
         "D_S": [
          0.19602977667493793,
          0.32089552238805974
         ],
         "D_R": [
          0.25990099009900985,
          0.36543209876543215
         ],
         "Gamma": [
          -0.027363184079602032,
          0.1357089552238806
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.1169154228855721,
         "D_R": 0.14888337468982635,
         "Gamma": 0.03196795180425424
        },
        "unadjusted": {
         "D_S": [
          0.03960396039603967,
          0.19602977667493798
         ],
         "D_R": [
          0.08706467661691539,
          0.21039603960396036
         ],
         "Gamma": [
          -0.06955751130668619,
          0.1312903225806452
         ]
        }
       }
      }
     }
    },
    "B1|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.14472361809045226,
      "D_R": -0.1476407914764079,
      "Gamma": -0.0029171733859556515
     },
     "adjusted": {
      "D_S": [
       -0.17035175879396985,
       -0.118149824032177
      ],
      "D_R": [
       -0.16552598225602028,
       -0.12998222899213002
      ],
      "Gamma": [
       -0.034783761527067136,
       0.027715122285183358
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.14472361809045226,
         "D_R": -0.1476407914764079,
         "Gamma": -0.0029171733859556515
        },
        "unadjusted": {
         "D_S": [
          -0.16172777498744356,
          -0.1276381909547738
         ],
         "D_R": [
          -0.1596851992891597,
          -0.13582127443513586
         ],
         "Gamma": [
          -0.02376629867927471,
          0.01795443246192141
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          -5.551115123125783e-17,
          5.551115123125783e-17
         ],
         "Gamma": [
          -5.551115123125783e-17,
          5.551115123125783e-17
         ]
        }
       }
      }
     }
    },
    "B1|smollm3-3b": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.0010050251256281395,
      "D_R": 0.007356671740233384,
      "Gamma": 0.006351646614605244
     },
     "adjusted": {
      "D_S": [
       -0.019085886489201426,
       0.021094927172275235
      ],
      "D_R": [
       -0.006092916984006075,
       0.020833333333333315
      ],
      "Gamma": [
       -0.01763981343945034,
       0.030525724700583845
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0010050251256281395,
         "D_R": 0.007356671740233384,
         "Gamma": 0.006351646614605244
        },
        "unadjusted": {
         "D_S": [
          -0.012537612838515538,
          0.01408450704225353
         ],
         "D_R": [
          -0.0017743979721165926,
          0.016235413495687467
         ],
         "Gamma": [
          -0.009787849258969084,
          0.022306339304216993
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       }
      }
     }
    },
    "B1|intern-s1-mini": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.011557788944723618,
      "D_R": -0.018772196854388634,
      "Gamma": -0.007214407909665016
     },
     "adjusted": {
      "D_S": [
       -0.027638190954773878,
       0.004028197381671705
      ],
      "D_R": [
       -0.030418250950570325,
       -0.007362274689007367
      ],
      "Gamma": [
       -0.02661583926247514,
       0.012706844708436818
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.17336683417085427,
        "g_S_clean": 0.18944723618090453,
        "g_R_defective": 0.18975139523084728,
        "g_R_clean": 0.18924403855910704,
        "g_S_defective_interval": [
         0.15704967385850477,
         0.19487694625816174
        ],
        "g_S_clean_interval": [
         0.1697639377197388,
         0.2091503267973856
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.027638190954773878,
         "D_R": -0.0182648401826484,
         "Gamma": 0.009373350772125477
        },
        "unadjusted": {
         "D_S": [
          -0.04376257545271628,
          -0.006039255158530488
         ],
         "D_R": [
          -0.048415716096324446,
          -0.006337135614702172
         ],
         "Gamma": [
          -0.0291140296097967,
          0.02778552314417615
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.01608040201005026,
         "D_R": 0.0005073566717402334,
         "Gamma": 0.016587758681790493
        },
        "unadjusted": {
         "D_S": [
          -0.03264691109994977,
          0.0055359838953195906
         ],
         "D_R": [
          -0.0297029702970297,
          0.012683916793505862
         ],
         "Gamma": [
          -0.021968291266284246,
          0.035597488890111495
         ]
        }
       }
      }
     }
    },
    "B2|smollm3-3b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.20753768844221104,
      "D_R": 0.22272957889396247,
      "Gamma": 0.015191890451751427
     },
     "adjusted": {
      "D_S": [
       0.18140703517587942,
       0.23493975903614456
      ],
      "D_R": [
       0.20299796747967477,
       0.2432775240994419
      ],
      "Gamma": [
       -0.018406808129043745,
       0.04800036648495121
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.006030150753768837,
        "g_S_clean": 0.0,
        "g_R_defective": -0.002790461694571311,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.023103967855349072
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.21356783919597988,
         "D_R": 0.21993911719939116,
         "Gamma": 0.006371278003411279
        },
        "unadjusted": {
         "D_S": [
          0.19557566616390146,
          0.23783241344706474
         ],
         "D_R": [
          0.20506970849176173,
          0.23914699162223915
         ],
         "Gamma": [
          -0.02142365198346302,
          0.03232907364953733
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.006030150753768837,
         "D_R": -0.002790461694571311,
         "Gamma": -0.008820612448340148
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.023103967855349072
         ],
         "D_R": [
          -0.012420785804816203,
          0.011660329531052005
         ],
         "Gamma": [
          -0.027460041833956506,
          0.005082749643587681
         ]
        }
       }
      }
     }
    },
    "B2|intern-s1-mini": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.2894472361809045,
      "D_R": 0.2919837645865043,
      "Gamma": 0.002536528405599814
     },
     "adjusted": {
      "D_S": [
       0.2604323780794369,
       0.3189134808853119
      ],
      "D_R": [
       0.2714358193810249,
       0.31278538812785384
      ],
      "Gamma": [
       -0.0334827358507403,
       0.037463573575640785
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.18944723618090453,
        "g_R_defective": 0.0,
        "g_R_clean": 0.18924403855910704,
        "g_S_defective_interval": [
         0.0,
         0.006532663316582921
        ],
        "g_S_clean_interval": [
         0.1697639377197388,
         0.2091503267973856
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.09999999999999998,
         "D_R": 0.10273972602739728,
         "Gamma": 0.0027397260273973045
        },
        "unadjusted": {
         "D_S": [
          0.07684580612757408,
          0.12757408337518839
         ],
         "D_R": [
          0.08244545915778789,
          0.1209125475285171
         ],
         "Gamma": [
          -0.030740083424189324,
          0.029764415347844964
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.18944723618090453,
         "D_R": -0.18924403855910704,
         "Gamma": 0.00020319762179749068
        },
        "unadjusted": {
         "D_S": [
          -0.2069311903566047,
          -0.1697639377197388
         ],
         "D_R": [
          -0.20801623541349568,
          -0.17503805175038054
         ],
         "Gamma": [
          -0.02452556019993843,
          0.02174696354859243
         ]
        }
       }
      }
     }
    },
    "C|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.07166820015570818,
      "D_R": 0.10148412485237635,
      "Gamma": 0.02981592469666816
     },
     "adjusted": {
      "D_S": [
       0.0041178799705865465,
       0.13846698280133052
      ],
      "D_R": [
       0.04660071029934043,
       0.15676461230210947
      ],
      "Gamma": [
       -0.0569003446343066,
       0.11729472373503058
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.07166820015570818,
         "D_R": 0.10148412485237635,
         "Gamma": 0.02981592469666816
        },
        "unadjusted": {
         "D_S": [
          0.027433678375473725,
          0.11569883007723758
         ],
         "D_R": [
          0.06473097197499333,
          0.13838472984323114
         ],
         "Gamma": [
          -0.02760633841805271,
          0.087140350076509
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0007604562737643095
         ],
         "Gamma": [
          0.0,
          0.0007604562737643095
         ]
        }
       }
      }
     }
    },
    "C|smollm3-3b": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "open",
       "D_R": "fails",
       "Gamma": "open"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.0009413263500601676,
      "D_R": 0.005438096090795541,
      "Gamma": 0.006379422440855709
     },
     "adjusted": {
      "D_S": [
       -0.05228723065942066,
       0.05197112322174252
      ],
      "D_R": [
       -0.04802256268361002,
       0.06285013116696284
      ],
      "Gamma": [
       -0.0695061883364437,
       0.08209232368020714
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.0009413263500601676,
         "D_R": 0.005438096090795541,
         "Gamma": 0.006379422440855709
        },
        "unadjusted": {
         "D_S": [
          -0.034798762484637036,
          0.034036261769512105
         ],
         "D_R": [
          -0.03619560625264047,
          0.041937956455835756
         ],
         "Gamma": [
          -0.04678544601539458,
          0.055652631462624474
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       }
      }
     }
    },
    "C|intern-s1-mini": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.0026399603652063064,
      "D_R": 0.004041799368149079,
      "Gamma": 0.001401839002942773
     },
     "adjusted": {
      "D_S": [
       -0.0461551567469332,
       0.053690904846456944
      ],
      "D_R": [
       -0.04479234616220917,
       0.0565127116295529
      ],
      "Gamma": [
       -0.06982149306092966,
       0.07362429163046808
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.16056338028169015,
        "g_S_clean": 0.18944723618090453,
        "g_R_defective": 0.18487394957983194,
        "g_R_clean": 0.18924403855910704,
        "g_S_defective_interval": [
         0.11830985915492956,
         0.2056338028169014
        ],
        "g_S_clean_interval": [
         0.1697639377197388,
         0.2091503267973856
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.026243895534008077,
         "D_R": -0.0003282896111260203,
         "Gamma": 0.025915605922882057
        },
        "unadjusted": {
         "D_S": [
          -0.06356430037511501,
          0.012345696479226953
         ],
         "D_R": [
          -0.10143328259766618,
          0.03695606252640471
         ],
         "Gamma": [
          -0.061513984975300806,
          0.07832667887419265
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.028883855899214383,
         "D_R": -0.0043700889792751,
         "Gamma": 0.024513766919939284
        },
        "unadjusted": {
         "D_S": [
          -0.07625451199660271,
          0.01981031920164203
         ],
         "D_R": [
          -0.10321726572528886,
          0.04694703471639983
         ],
         "Gamma": [
          -0.06907742475427064,
          0.0937260123732492
         ]
        }
       }
      }
     }
    },
    "D|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.6381909547738693,
      "D_R": 0.6352105530187722,
      "Gamma": -0.002980401755097173
     },
     "adjusted": {
      "D_S": [
       0.6095477386934673,
       0.6680060271220493
      ],
      "D_R": [
       0.6139015728056824,
       0.6557667934093789
      ],
      "Gamma": [
       -0.03934483179867765,
       0.03229727987673392
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.6381909547738693,
        "g_S_clean": 0.0,
        "g_R_defective": 0.6352105530187722,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.6189039718451483,
         0.6573005519317612
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.6381909547738693,
         "D_R": 0.6352105530187722,
         "Gamma": -0.002980401755097173
        },
        "unadjusted": {
         "D_S": [
          0.6189039718451483,
          0.6573005519317612
         ],
         "D_R": [
          0.6212236608276213,
          0.6491761723700887
         ],
         "Gamma": [
          -0.02688363320874143,
          0.020841181028331324
         ]
        }
       }
      }
     }
    },
    "D|smollm3-3b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.16432160804020102,
      "D_R": 0.15702688990360222,
      "Gamma": -0.007294718136598793
     },
     "adjusted": {
      "D_S": [
       0.14163736815670516,
       0.1870286576168929
      ],
      "D_R": [
       0.14166031987814165,
       0.17313054499366287
      ],
      "Gamma": [
       -0.03407898693958325,
       0.019823425949090312
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.16432160804020102,
        "g_S_clean": 0.0,
        "g_R_defective": 0.15702688990360222,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.14982403217697335,
         0.17916456970306996
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.16432160804020102,
         "D_R": 0.15702688990360222,
         "Gamma": -0.007294718136598793
        },
        "unadjusted": {
         "D_S": [
          0.14982403217697335,
          0.17916456970306996
         ],
         "D_R": [
          0.1467680608365019,
          0.167427701674277
         ],
         "Gamma": [
          -0.02528748298288991,
          0.01082769646275833
         ]
        }
       }
      }
     }
    },
    "D|intern-s1-mini": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.12412060301507538,
      "D_R": 0.1248097412480974,
      "Gamma": 0.0006891382330220241
     },
     "adjusted": {
      "D_S": [
       0.10412474849094568,
       0.14515318935208438
      ],
      "D_R": [
       0.10984271943176052,
       0.1400304414003044
      ],
      "Gamma": [
       -0.02462502627204463,
       0.025972993954509055
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.3135678391959799,
        "g_S_clean": 0.18944723618090453,
        "g_R_defective": 0.31405377980720445,
        "g_R_clean": 0.18924403855910704,
        "g_S_defective_interval": [
         0.2968357609241587,
         0.33015554440541894
        ],
        "g_S_clean_interval": [
         0.1697639377197388,
         0.2091503267973856
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.12412060301507538,
         "D_R": 0.1248097412480974,
         "Gamma": 0.0006891382330220241
        },
        "unadjusted": {
         "D_S": [
          0.11060834590246355,
          0.13761928679055752
         ],
         "D_R": [
          0.11491628614916286,
          0.13480578827113482
         ],
         "Gamma": [
          -0.016189418818061962,
          0.017304961290027038
         ]
        }
       }
      }
     }
    },
    "E|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.005025125628140725,
      "D_R": 0.013698630136986245,
      "Gamma": 0.00867350450884552
     },
     "adjusted": {
      "D_S": [
       -0.015554440541896586,
       0.025087807325639755
      ],
      "D_R": [
       -0.0015220700152206446,
       0.02896341463414631
      ],
      "Gamma": [
       -0.01681750834538276,
       0.033670242688162655
      ]
     },
     "start": {
      "defective": "CFG-THINK-1536-ORIG",
      "clean": "CFG-THINK-1536-ORIG"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "CFG-THINK-64-ANSWERONLY",
        "clean": "CFG-THINK-64-ANSWERONLY"
       },
       "gains": {
        "g_S_defective": 0.01859296482412054,
        "g_S_clean": 0.012562814070351758,
        "g_R_defective": 0.01268391679350589,
        "g_R_clean": 0.0121765601217656,
        "g_S_defective_interval": [
         0.0035158211953792984,
         0.03371917463512841
        ],
        "g_S_clean_interval": [
         -0.003012048192771122,
         0.02812656956303372
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.011055276381909507,
         "D_R": 0.014205986808726534,
         "Gamma": 0.003150710426817027
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.022121669180492742
         ],
         "D_R": [
          0.006590621039290312,
          0.021832952526021798
         ],
         "Gamma": [
          -0.010241749215428753,
          0.0167201123887184
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0060301507537687815,
         "D_R": 0.0005073566717402889,
         "Gamma": -0.005522794082028493
        },
        "unadjusted": {
         "D_S": [
          -0.01005025125628145,
          0.02216624685138535
         ],
         "D_R": [
          -0.010908168442415045,
          0.011931962427012
         ],
         "Gamma": [
          -0.025470128887980614,
          0.01417200543583752
         ]
        }
       }
      }
     }
    }
   },
   "not_evaluable": {
    "B2": {
     "qwen3-1.7b-longevity": "B2's largest possible distortion on S is 0.000 (the share of the letter pool that the start leaves unparsed or conflicting and whose gold is A; the start leaves 0.000 of the pool unparsed and 0.375 of it has gold A), not above 0.05"
    }
   },
   "evaluability": {
    "A": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 1.0
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 1.0
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 1.0
     }
    },
    "B1": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 0.2050251256281407,
      "start_parse": 1.0,
      "changed_gold_share": 0.2050251256281407,
      "product_of_marginals": 0.2050251256281407
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.08341708542713568,
      "start_parse": 0.3522613065326633,
      "changed_gold_share": 0.2050251256281407,
      "product_of_marginals": 0.07222241862579228
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.05678391959798995,
      "start_parse": 0.18894472361809045,
      "changed_gold_share": 0.2050251256281407,
      "product_of_marginals": 0.03873841569657332
     }
    },
    "B2": {
     "qwen3-1.7b-longevity": {
      "evaluable": false,
      "bound": 0.0,
      "start_parse": 1.0,
      "unparsed_share": 0.0,
      "gold_a_share": 0.3748743718592965,
      "product_of_marginals": 0.0
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.20753768844221104,
      "start_parse": 0.3522613065326633,
      "unparsed_share": 0.6477386934673367,
      "gold_a_share": 0.3748743718592965,
      "product_of_marginals": 0.24282063584252925
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.2894472361809045,
      "start_parse": 0.18894472361809045,
      "unparsed_share": 0.8110552763819096,
      "gold_a_share": 0.3748743718592965,
      "product_of_marginals": 0.3040438372768365
     }
    },
    "C": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     },
     "smollm3-3b": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     },
     "intern-s1-mini": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     }
    },
    "D": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 1.0,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.3522613065326633,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.18894472361809045,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     }
    },
    "E": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 0.13919597989949747,
      "starts": [
       "CFG-THINK-1536-ORIG",
       "CFG-THINK-1536-ORIG"
      ]
     }
    }
   },
   "defect_summary": {
    "A": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "B1": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "B2": {
     "evaluable_in": [
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "C": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "D": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "E": {
     "evaluable_in": [
      "qwen3-1.7b-longevity"
     ]
    }
   }
  },
  "matrix": {
   "D": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "SCF1",
      "SCF3"
     ]
    },
    "smollm3-3b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "SCF1",
      "SCF3"
     ]
    },
    "intern-s1-mini": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "SCF1",
      "SCF3"
     ]
    }
   },
   "B1": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR3",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR3",
      "IR4"
     ],
     "_expected_rules": [
      "IR3"
     ]
    },
    "smollm3-3b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR3",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR3",
      "IR4",
      "SCF1"
     ],
     "_expected_rules": [
      "IR3"
     ]
    },
    "intern-s1-mini": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR3",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR3",
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "IR3"
     ]
    }
   },
   "B2": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB4"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "SCF2"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "PR.gain",
      "SCF2",
      "TB4"
     ],
     "_expected_rules": [
      "TB4"
     ]
    },
    "smollm3-3b": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB4"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "PR.gain",
      "SCF1",
      "SCF2",
      "TB4"
     ],
     "_expected_rules": [
      "TB4"
     ]
    },
    "intern-s1-mini": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB4"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "SCF1",
      "TB4"
     ],
     "_expected_rules": [
      "TB4"
     ]
    }
   },
   "C": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB2"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "SCF2"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4",
       "IR5"
      ]
     },
     "_fired_rules": [
      "IR4",
      "IR5",
      "PR.gain",
      "SCF2",
      "TB2"
     ],
     "_expected_rules": [
      "IR4",
      "IR5",
      "TB1"
     ]
    },
    "smollm3-3b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB2"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4",
       "IR5"
      ]
     },
     "_fired_rules": [
      "IR4",
      "IR5",
      "SCF1",
      "TB2"
     ],
     "_expected_rules": [
      "IR4",
      "IR5",
      "TB1"
     ]
    },
    "intern-s1-mini": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB2"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4",
       "IR5"
      ]
     },
     "_fired_rules": [
      "IR4",
      "IR5",
      "SCF1",
      "SCF2",
      "SCF3",
      "TB2"
     ],
     "_expected_rules": [
      "IR4",
      "IR5",
      "TB1"
     ]
    }
   },
   "A": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TR"
      ]
     },
     "TB": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "TB2",
       "TB3"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF2"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR1",
       "IR2",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR1",
      "IR2",
      "IR4",
      "PR.gain",
      "SCF2",
      "TB2",
      "TB3",
      "TR"
     ],
     "_expected_rules": [
      "IR1",
      "IR2",
      "TB3",
      "TR"
     ]
    },
    "smollm3-3b": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TR"
      ]
     },
     "TB": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "TB2"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR1",
       "IR2",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR1",
      "IR2",
      "IR4",
      "PR.gain",
      "SCF1",
      "SCF2",
      "SCF3",
      "TB2",
      "TR"
     ],
     "_expected_rules": [
      "IR1",
      "IR2",
      "TB3",
      "TR"
     ]
    },
    "intern-s1-mini": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TR"
      ]
     },
     "TB": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "TB2",
       "TB3"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR1",
       "IR2",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR1",
      "IR2",
      "IR4",
      "SCF1",
      "SCF3",
      "TB2",
      "TB3",
      "TR"
     ],
     "_expected_rules": [
      "IR1",
      "IR2",
      "TB3",
      "TR"
     ]
    }
   },
   "E": {
    "qwen3-1.7b-longevity": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.level"
      ]
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF2"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "SMI": {
      "defective": true,
      "clean": null,
      "outcome": "detects",
      "rules_fired": [
       "SMI"
      ]
     },
     "_fired_rules": [
      "IR4",
      "PR.level",
      "SCF2",
      "SMI"
     ],
     "_expected_rules": [
      "SMI"
     ]
    }
   }
  },
  "matrix_counts": {
   "PR": {
    "misses": 10,
    "detects": 5,
    "uninformative": 1
   },
   "TR": {
    "misses": 13,
    "detects": 3
   },
   "TB": {
    "misses": 7,
    "detects": 6,
    "uninformative": 3
   },
   "SCF": {
    "detects": 3,
    "uninformative": 12,
    "misses": 1
   },
   "IR": {
    "uninformative": 16
   },
   "SMI": {
    "detects": 1
   }
  },
  "false_alarms": {
   "PR": {
    "PR.gain": {
     "fired_on": [
      "clean/A|qwen3-1.7b-longevity"
     ],
     "of": 7
    },
    "PR.level": {
     "fired_on": [],
     "of": 7
    }
   },
   "TR": {
    "TR": {
     "fired_on": [],
     "of": 7
    }
   },
   "TB": {
    "TB1": {
     "fired_on": [],
     "of": 7
    },
    "TB2": {
     "fired_on": [
      "clean/A|intern-s1-mini",
      "clean/A|qwen3-1.7b-longevity",
      "clean/A|smollm3-3b"
     ],
     "of": 7
    },
    "TB3": {
     "fired_on": [],
     "of": 7
    },
    "TB4": {
     "fired_on": [],
     "of": 7
    }
   },
   "SCF": {
    "SCF1": {
     "fired_on": [
      "clean|intern-s1-mini",
      "clean|smollm3-3b",
      "clean/A|intern-s1-mini",
      "clean/A|smollm3-3b"
     ],
     "of": 7
    },
    "SCF2": {
     "fired_on": [
      "clean|intern-s1-mini",
      "clean/A|intern-s1-mini",
      "clean/A|qwen3-1.7b-longevity",
      "clean/E|qwen3-1.7b-longevity"
     ],
     "of": 7
    },
    "SCF3": {
     "fired_on": [
      "clean|intern-s1-mini",
      "clean/A|intern-s1-mini"
     ],
     "of": 7
    }
   },
   "IR": {
    "IR1": {
     "fired_on": [],
     "of": 7
    },
    "IR2": {
     "fired_on": [],
     "of": 7
    },
    "IR3": {
     "fired_on": [],
     "of": 7
    },
    "IR4": {
     "fired_on": [
      "clean|intern-s1-mini",
      "clean|qwen3-1.7b-longevity",
      "clean|smollm3-3b",
      "clean/A|intern-s1-mini",
      "clean/A|qwen3-1.7b-longevity",
      "clean/A|smollm3-3b",
      "clean/E|qwen3-1.7b-longevity"
     ],
     "of": 7
    },
    "IR5": {
     "fired_on": [],
     "of": 7
    }
   }
  },
  "instances": {
   "D|qwen3-1.7b-longevity": {
    "label": "D",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-64",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-64",
      "g_S": {
       "estimate": 0.6381909547738693,
       "interval": [
        0.6187845303867403,
        0.6576032225579054
       ]
      },
      "g_R": {
       "estimate": 0.6352105530187722,
       "interval": [
        0.6212927756653992,
        0.6489226869455006
       ]
      },
      "level": {
       "estimate": -0.002980401755097173,
       "interval": [
        -0.0268198019096072,
        0.020545649473933114
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.028894472361809045,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.029803424223208624,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.0,
       "start_truncation": 1.0,
       "selected": "THINK-1536",
       "g_S": 0.6381909547738693,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.6331658291457286
       },
       "delta_V": 0.6381909547738693
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B1|qwen3-1.7b-longevity": {
    "label": "B1",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.005897575141052824,
       "interval": [
        -0.03136189591533922,
        0.019429345813392673
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.6545226130653267,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.6544071020925808
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.6545226130653267,
         "on_R": 0.6544071020925808
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.028894472361809045,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.029803424223208624,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": false,
      "rules": {
       "SCF1": false,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": true,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR3",
     "IR4"
    ]
   },
   "B2|qwen3-1.7b-longevity": {
    "label": "B2",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-512",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "THINK-512",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": -0.0002536783358701167,
       "interval": [
        -0.0007616146230007616,
        0.0
       ]
      },
      "level": {
       "estimate": -0.003234080090967262,
       "interval": [
        -0.026777405803937837,
        0.020790138137788405
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": true
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.028894472361809045,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.029803424223208624,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        }
       },
       "TB4": [
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 788
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 1577
        }
       ]
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-512",
       "g_S": 0.0,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.6331658291457286
       }
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "PR.gain",
     "SCF2",
     "TB4"
    ]
   },
   "C|qwen3-1.7b-longevity": {
    "label": "C",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-512",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "THINK-512",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": 0.02683552294157099,
       "interval": [
        -0.026131932839977723,
        0.07822869419909295
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 4985,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.29577464788732394,
        "S:LB-0034": 0.5070422535211268,
        "S:LB-0042": 0.5774647887323944,
        "R:LB-0030": 0.22377622377622378,
        "R:LB-0034": 0.5774647887323944,
        "R:LB-0042": 0.5104895104895105
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.29577464788732394,
         "on_R": 0.1958041958041958
        },
        "LB-0034": {
         "constant": "A",
         "on_S": 0.5070422535211268,
         "on_R": 0.5774647887323944
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5774647887323944,
         "on_R": 0.48951048951048953
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-512": {
         "exact": 0.04929577464788732,
         "constant": 0.07042253521126761
        },
        "S:THINK-1536": {
         "exact": 0.04929577464788732,
         "constant": 0.07042253521126761
        },
        "S:AUTHORS-1500": {
         "exact": 0.06338028169014084,
         "constant": 0.07042253521126761
        },
        "S:BUDGET-512-1500": {
         "exact": 0.04929577464788732,
         "constant": 0.07042253521126761
        },
        "S:RESCUE-1500": {
         "exact": 0.04929577464788732,
         "constant": 0.07042253521126761
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-512": {
         "exact": 0.06293706293706294,
         "constant": 0.055944055944055944
        },
        "R:THINK-1536": {
         "exact": 0.06293706293706294,
         "constant": 0.055944055944055944
        },
        "R:AUTHORS-1500": {
         "exact": 0.02097902097902098,
         "constant": 0.055944055944055944
        },
        "R:BUDGET-512-1500": {
         "exact": 0.06293706293706294,
         "constant": 0.055944055944055944
        },
        "R:RESCUE-1500": {
         "exact": 0.06293706293706294,
         "constant": 0.055944055944055944
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-512",
       "g_S": 0.0,
       "panel": {
        "chance": 0.37999999999999995,
        "strong_trivial": 0.4507042253521127,
        "AUTHORS-1500": 0.7352112676056338
       }
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": true
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": -0.29232551753698605,
         "bands": {
          "18-30": 0.11817122420686746,
          "30-45": 0.264735823404526,
          "45-60": -0.043834093481478514,
          "60-75": -0.21781760462920174,
          "75+": -0.12125534950071326
         },
         "smd": -0.7738342875308851
        },
        "R": {
         "row_share": {
          "LB-0030": 0.00026630434782604073,
          "LB-0034": -0.000798913043478261,
          "LB-0038": 0.00026630434782604073,
          "LB-0042": 0.00026630434782604073
         },
         "deceased": -0.3204945316214931,
         "bands": {
          "18-30": 0.15106790499087216,
          "30-45": 0.15614722890043858,
          "45-60": 0.02501255282995654,
          "60-75": -0.21097233722055406,
          "75+": -0.12125534950071326
         },
         "smd": -0.7520087590059082
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5070422535211268,
           "B": 0.49295774647887325
          },
          "LB-0042": {
           "alive": 0.971830985915493,
           "deceased": 0.028169014084507043
          }
         },
         "absent_bands": [
          "75+"
         ]
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5774647887323944,
           "B": 0.4225352112676056
          },
          "LB-0042": {
           "alive": 1.0,
           "deceased": 0.0
          }
         },
         "absent_bands": [
          "75+"
         ]
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "IR5",
     "PR.gain",
     "SCF2",
     "TB2"
    ]
   },
   "A|qwen3-1.7b-longevity": {
    "label": "A",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-512",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "THINK-512",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.006456550991938648,
       "interval": [
        -0.05210918114143914,
        0.039009900990098934
       ]
      }
     },
     "TR": {
      "fires": true,
      "rules": {
       "TR": true
      },
      "calls": 5635,
      "calls_mismatched": 5635
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": true,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.35625,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.35625,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.475,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.35625,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.35625,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.006172839506172839,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.3395061728395062,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.3395061728395062,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.5555555555555556,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.3395061728395062,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.3395061728395062,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-512",
       "g_S": 0.0,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.6094527363184079
       }
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": true,
       "IR2": true,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR1",
     "IR2",
     "IR4",
     "PR.gain",
     "SCF2",
     "TB2",
     "TB3",
     "TR"
    ]
   },
   "D|smollm3-3b": {
    "label": "D",
    "model": "smollm3-3b",
    "start": "THINK-64",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-64",
      "g_S": {
       "estimate": 0.16432160804020102,
       "interval": [
        0.1496735308890005,
        0.17916456970306996
       ]
      },
      "g_R": {
       "estimate": 0.15702688990360222,
       "interval": [
        0.14662607813292744,
        0.16755386565272498
       ]
      },
      "level": {
       "estimate": -0.007294718136598793,
       "interval": [
        -0.02524523595580977,
        0.01069194938868745
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.0,
       "start_truncation": 1.0,
       "selected": "THINK-1536",
       "g_S": 0.16432160804020102,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.12110552763819095
       },
       "delta_V": 0.16432160804020102
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B1|smollm3-3b": {
    "label": "B1",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.0009430715219935493,
       "interval": [
        -0.019918582503785753,
        0.017766029996664823
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.6545226130653267,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.6544071020925808
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.6545226130653267,
         "on_R": 0.6544071020925808
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 0.3522613065326633,
       "start_truncation": 0.46331658291457284,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": true,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR3",
     "IR4",
     "SCF1"
    ]
   },
   "B2|smollm3-3b": {
    "label": "B2",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "THINK-512",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "THINK-512",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.006030150753768844,
       "interval": [
        -0.009058882737795673,
        0.021597187343043698
       ]
      },
      "g_R": {
       "estimate": -0.0027904616945712835,
       "interval": [
        -0.01293759512937595,
        0.007108403148007108
       ]
      },
      "level": {
       "estimate": -0.0009234401331875142,
       "interval": [
        -0.025053106086319776,
        0.02331342149611576
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": true
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": [
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 713
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 617
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 690
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 618
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 153
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 82
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "AUTHORS-1500",
         "calls": 50
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "BUDGET-512-1500",
         "calls": 112
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 763
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 494
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 704
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "BUDGET-512-1500",
         "calls": 620
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 703
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 1441
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 1222
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 1355
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 1222
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 788
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 310
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 181
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "AUTHORS-1500",
         "calls": 106
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "BUDGET-512-1500",
         "calls": 225
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "RESCUE-1500",
         "calls": 94
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 1507
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 982
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 1417
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "BUDGET-512-1500",
         "calls": 1219
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 1411
        }
       ]
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.46331658291457284,
       "selected": "THINK-512",
       "g_S": 0.006030150753768837,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.37035175879396987
       },
       "delta_V": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "PR.gain",
     "SCF1",
     "SCF2",
     "TB4"
    ]
   },
   "C|smollm3-3b": {
    "label": "C",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.0009152956957430847,
       "interval": [
        -0.047521285907535626,
        0.04564335163523514
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 4985,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.29577464788732394,
        "S:LB-0034": 0.5070422535211268,
        "S:LB-0042": 0.5774647887323944,
        "R:LB-0030": 0.22377622377622378,
        "R:LB-0034": 0.5774647887323944,
        "R:LB-0042": 0.5104895104895105
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.29577464788732394,
         "on_R": 0.1958041958041958
        },
        "LB-0034": {
         "constant": "A",
         "on_S": 0.5070422535211268,
         "on_R": 0.5774647887323944
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5774647887323944,
         "on_R": 0.48951048951048953
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-1536": {
         "exact": 0.007042253521126761,
         "constant": 0.07042253521126761
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:BUDGET-512-1500": {
         "exact": 0.007042253521126761,
         "constant": 0.07042253521126761
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 0.35492957746478876,
       "start_truncation": 0.4676056338028169,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": true
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": -0.29232551753698605,
         "bands": {
          "18-30": 0.11817122420686746,
          "30-45": 0.264735823404526,
          "45-60": -0.043834093481478514,
          "60-75": -0.21781760462920174,
          "75+": -0.12125534950071326
         },
         "smd": -0.7738342875308851
        },
        "R": {
         "row_share": {
          "LB-0030": 0.00026630434782604073,
          "LB-0034": -0.000798913043478261,
          "LB-0038": 0.00026630434782604073,
          "LB-0042": 0.00026630434782604073
         },
         "deceased": -0.3204945316214931,
         "bands": {
          "18-30": 0.15106790499087216,
          "30-45": 0.15614722890043858,
          "45-60": 0.02501255282995654,
          "60-75": -0.21097233722055406,
          "75+": -0.12125534950071326
         },
         "smd": -0.7520087590059082
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5070422535211268,
           "B": 0.49295774647887325
          },
          "LB-0042": {
           "alive": 0.971830985915493,
           "deceased": 0.028169014084507043
          }
         },
         "absent_bands": [
          "75+"
         ]
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5774647887323944,
           "B": 0.4225352112676056
          },
          "LB-0042": {
           "alive": 1.0,
           "deceased": 0.0
          }
         },
         "absent_bands": [
          "75+"
         ]
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "IR5",
     "SCF1",
     "TB2"
    ]
   },
   "A|smollm3-3b": {
    "label": "A",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.02736318407960199,
       "interval": [
        0.0075,
        0.04714640198511166
       ]
      },
      "g_R": {
       "estimate": 0.019851116625310174,
       "interval": [
        0.0,
        0.0399002493765586
       ]
      },
      "level": {
       "estimate": -0.008178709430514908,
       "interval": [
        -0.06717741935483867,
        0.051286145984325515
       ]
      }
     },
     "TR": {
      "fires": true,
      "rules": {
       "TR": true
      },
      "calls": 5635,
      "calls_mismatched": 5635
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.025,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.025,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.0125,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.025,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.03125,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.04938271604938271,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.04938271604938271,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.006172839506172839,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.04938271604938271,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.04938271604938271,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.3208955223880597,
       "start_truncation": 0.017412935323383085,
       "selected": "RESCUE-1500",
       "g_S": 0.027363184079601977,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.2835820895522388
       },
       "delta_V": 0.03731343283582089
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": true,
       "IR2": true,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR1",
     "IR2",
     "IR4",
     "PR.gain",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2",
     "TR"
    ]
   },
   "D|intern-s1-mini": {
    "label": "D",
    "model": "intern-s1-mini",
    "start": "THINK-64",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-64",
      "g_S": {
       "estimate": 0.3135678391959799,
       "interval": [
        0.29678068410462777,
        0.33032128514056225
       ]
      },
      "g_R": {
       "estimate": 0.31405377980720445,
       "interval": [
        0.30210713379030213,
        0.32598225602027886
       ]
      },
      "level": {
       "estimate": 0.00048594061122453347,
       "interval": [
        -0.020114261281535928,
        0.021129175077455653
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.0,
       "start_truncation": 1.0,
       "selected": "RESCUE-1500",
       "g_S": 0.3135678391959799,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.3135678391959799
       },
       "delta_V": 0.3135678391959799
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B1|intern-s1-mini": {
    "label": "B1",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.17336683417085427,
       "interval": [
        0.15268709191361124,
        0.19406737053795878
       ]
      },
      "g_R": {
       "estimate": 0.18975139523084728,
       "interval": [
        0.17566539923954372,
        0.2039573820395738
       ]
      },
      "level": {
       "estimate": 0.00985929138335001,
       "interval": [
        -0.012445407187274937,
        0.032368521162974284
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.6545226130653267,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.6544071020925808
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.6545226130653267,
         "on_R": 0.6544071020925808
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.18894472361809045,
       "start_truncation": 0.800502512562814,
       "selected": "RESCUE-1500",
       "g_S": 0.17336683417085427,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.4487437185929648,
        "AUTHORS-1500": 0.28592964824120604
       },
       "delta_V": 0.1914572864321608
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": true,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR3",
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B2|intern-s1-mini": {
    "label": "B2",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": 0.003225666638621838,
       "interval": [
        -0.021538092608757775,
        0.02776213682602585
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": true
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": [
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 784
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 739
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 635
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 739
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 261
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 569
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 61
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "BUDGET-512-1500",
         "calls": 111
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 61
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 1551
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 1433
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 1225
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 1433
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 788
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 787
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 513
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "BUDGET-512-1500",
         "calls": 68
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 1121
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 96
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "BUDGET-512-1500",
         "calls": 207
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 96
        }
       ]
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.800502512562814,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "TB4"
    ]
   },
   "C|intern-s1-mini": {
    "label": "C",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.16056338028169015,
       "interval": [
        0.11549295774647887,
        0.2056338028169014
       ]
      },
      "g_R": {
       "estimate": 0.18487394957983194,
       "interval": [
        0.1361111111111111,
        0.23529411764705882
       ]
      },
      "level": {
       "estimate": 0.02640154653410659,
       "interval": [
        -0.02394366197183101,
        0.0769164003629621
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 4985,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.29577464788732394,
        "S:LB-0034": 0.5070422535211268,
        "S:LB-0042": 0.5774647887323944,
        "R:LB-0030": 0.22377622377622378,
        "R:LB-0034": 0.5774647887323944,
        "R:LB-0042": 0.5104895104895105
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.29577464788732394,
         "on_R": 0.1958041958041958
        },
        "LB-0034": {
         "constant": "A",
         "on_S": 0.5070422535211268,
         "on_R": 0.5774647887323944
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5774647887323944,
         "on_R": 0.48951048951048953
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.19718309859154928,
       "start_truncation": 0.7915492957746478,
       "selected": "RESCUE-1500",
       "g_S": 0.16056338028169015,
       "panel": {
        "chance": 0.37999999999999995,
        "strong_trivial": 0.4507042253521127,
        "AUTHORS-1500": 0.28732394366197184
       },
       "delta_V": 0.2028169014084507
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": true
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": -0.29232551753698605,
         "bands": {
          "18-30": 0.11817122420686746,
          "30-45": 0.264735823404526,
          "45-60": -0.043834093481478514,
          "60-75": -0.21781760462920174,
          "75+": -0.12125534950071326
         },
         "smd": -0.7738342875308851
        },
        "R": {
         "row_share": {
          "LB-0030": 0.00026630434782604073,
          "LB-0034": -0.000798913043478261,
          "LB-0038": 0.00026630434782604073,
          "LB-0042": 0.00026630434782604073
         },
         "deceased": -0.3204945316214931,
         "bands": {
          "18-30": 0.15106790499087216,
          "30-45": 0.15614722890043858,
          "45-60": 0.02501255282995654,
          "60-75": -0.21097233722055406,
          "75+": -0.12125534950071326
         },
         "smd": -0.7520087590059082
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5070422535211268,
           "B": 0.49295774647887325
          },
          "LB-0042": {
           "alive": 0.971830985915493,
           "deceased": 0.028169014084507043
          }
         },
         "absent_bands": [
          "75+"
         ]
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5774647887323944,
           "B": 0.4225352112676056
          },
          "LB-0042": {
           "alive": 1.0,
           "deceased": 0.0
          }
         },
         "absent_bands": [
          "75+"
         ]
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "IR5",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2"
    ]
   },
   "A|intern-s1-mini": {
    "label": "A",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.3009950248756219,
       "interval": [
        0.24257425742574257,
        0.36069651741293535
       ]
      },
      "g_R": {
       "estimate": 0.3325062034739454,
       "interval": [
        0.2803970223325062,
        0.3855721393034826
       ]
      },
      "level": {
       "estimate": 0.025857067022209135,
       "interval": [
        -0.03740648379052369,
        0.08863768648714887
       ]
      }
     },
     "TR": {
      "fires": true,
      "rules": {
       "TR": true
      },
      "calls": 5635,
      "calls_mismatched": 5635
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": true,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.00625,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.21875,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.7625,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.35625,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.7,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.012345679012345678,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.22839506172839505,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.6604938271604939,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.32098765432098764,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.6481481481481481,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.3781094527363184,
       "start_truncation": 0.4427860696517413,
       "selected": "BUDGET-512-1500",
       "g_S": 0.30099502487562185,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.2835820895522388
       },
       "delta_V": 0.32338308457711445
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": true,
       "IR2": true,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR1",
     "IR2",
     "IR4",
     "SCF1",
     "SCF3",
     "TB2",
     "TB3",
     "TR"
    ]
   },
   "E|qwen3-1.7b-longevity": {
    "label": "E",
    "model": "qwen3-1.7b-longevity",
    "start": "CFG-THINK-1536-ORIG",
    "selected": "CFG-THINK-64-ANSWERONLY",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": false,
       "PR.level": true
      },
      "selected": "CFG-THINK-64-ANSWERONLY",
      "start": "CFG-THINK-1536-ORIG",
      "g_S": {
       "estimate": 0.0185929648241206,
       "interval": [
        0.0035158211953792064,
        0.033719174635128336
       ]
      },
      "g_R": {
       "estimate": 0.0121765601217656,
       "interval": [
        0.0017757483510908167,
        0.022577371892440384
       ]
      },
      "level": {
       "estimate": -0.02452546854006199,
       "interval": [
        -0.04869936017835608,
        -0.0002789186929064158
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 58135,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:CFG-THINK-64-ORIG": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:B1": {
         "exact": 0.02763819095477387,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINKING-FALSE-64-ORIG": {
         "exact": 0.031407035175879394,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINK-1536-ORIG": {
         "exact": 0.026381909547738693,
         "constant": 0.03015075376884422
        },
        "S:CFG-NOTHINK-SUFFIX-64-ORIG": {
         "exact": 0.02763819095477387,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINK-64-ANSWERONLY": {
         "exact": 0.03768844221105527,
         "constant": 0.03015075376884422
        },
        "R:CFG-THINK-64-ORIG": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:B1": {
         "exact": 0.02599873176918199,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINKING-FALSE-64-ORIG": {
         "exact": 0.029169308814204185,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINK-1536-ORIG": {
         "exact": 0.033608116677235254,
         "constant": 0.027901077996195307
        },
        "R:CFG-NOTHINK-SUFFIX-64-ORIG": {
         "exact": 0.02599873176918199,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINK-64-ANSWERONLY": {
         "exact": 0.033608116677235254,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "CFG-THINK-64-ANSWERONLY",
       "g_S": 0.01859296482412054,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "CFG-THINKING-FALSE-64-ORIG": 0.6361809045226131
       },
       "delta_V": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     },
     "SMI": {
      "fires": true,
      "rules": {
       "SMI": true
      },
      "static": {
       "model": "qwen3-1.7b-longevity-tied",
       "model_dir": "/root/autodl-tmp/longevity_rsi_v21/models/Qwen3-1.7B-Longevity",
       "declares_tied": true,
       "lm_head_equals_embedding": false,
       "fires": true
      },
      "behavioural": {
       "share_differing": {
        "CFG-THINK-64-ORIG": 0.0,
        "B1": 0.2592414208308248,
        "CFG-THINKING-FALSE-64-ORIG": 0.26947621914509334,
        "CFG-THINK-1536-ORIG": 0.343889223359422,
        "CFG-NOTHINK-SUFFIX-64-ORIG": 0.2592414208308248,
        "CFG-THINK-64-ANSWERONLY": 0.26851294400963277
       },
       "threshold": 0.01,
       "fires": true
      }
     }
    },
    "fired_rules": [
     "IR4",
     "PR.level",
     "SCF2",
     "SMI"
    ]
   },
   "clean|qwen3-1.7b-longevity": {
    "label": "clean",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.002980401755097173,
       "interval": [
        -0.02688363320874143,
        0.020841181028331324
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.028894472361809045,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.029803424223208624,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.027266962587190868,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": false,
      "rules": {
       "SCF1": false,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4"
    ]
   },
   "clean/A|qwen3-1.7b-longevity": {
    "label": "clean/A",
    "model": "qwen3-1.7b-longevity",
    "start": "THINK-1536",
    "selected": "THINK-512",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "THINK-512",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": -0.0024813895781637717,
       "interval": [
        -0.007481296758104738,
        0.0
       ]
      },
      "level": {
       "estimate": -0.031400071602286306,
       "interval": [
        -0.09025203740029586,
        0.02643111983506785
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 5635,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.03125,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.03125,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.025,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.03125,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.03125,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.030864197530864196,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.030864197530864196,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.024691358024691357,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.030864197530864196,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.030864197530864196,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "THINK-512",
       "g_S": 0.0,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.6616915422885572
       }
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "PR.gain",
     "SCF2",
     "TB2"
    ]
   },
   "clean|smollm3-3b": {
    "label": "clean",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.007294718136598793,
       "interval": [
        -0.02528748298288991,
        0.01082769646275833
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 0.3522613065326633,
       "start_truncation": 0.46331658291457284,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1"
    ]
   },
   "clean/A|smollm3-3b": {
    "label": "clean/A",
    "model": "smollm3-3b",
    "start": "THINK-1536",
    "selected": "THINK-1536",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "THINK-1536",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "g_R": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "level": {
       "estimate": -0.022758416354949823,
       "interval": [
        -0.06965174129353233,
        0.024096087325111537
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 5635,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 0.34328358208955223,
       "start_truncation": 0.4626865671641791,
       "selected": "THINK-1536",
       "g_S": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "TB2"
    ]
   },
   "clean|intern-s1-mini": {
    "label": "clean",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.18944723618090453,
       "interval": [
        0.16976393771973883,
        0.20915032679738563
       ]
      },
      "g_R": {
       "estimate": 0.18924403855910704,
       "interval": [
        0.1747843734145104,
        0.2036049758822036
       ]
      },
      "level": {
       "estimate": 0.00048594061122453347,
       "interval": [
        -0.019990363138186917,
        0.02095543755495405
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.18894472361809045,
       "start_truncation": 0.800502512562814,
       "selected": "RESCUE-1500",
       "g_S": 0.18944723618090453,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.3135678391959799
       },
       "delta_V": 0.21256281407035177
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "clean/A|intern-s1-mini": {
    "label": "clean/A",
    "model": "intern-s1-mini",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.18407960199004975,
       "interval": [
        0.14,
        0.2263681592039801
       ]
      },
      "g_R": {
       "estimate": 0.18362282878411912,
       "interval": [
        0.141439205955335,
        0.22524752475247525
       ]
      },
      "level": {
       "estimate": -0.028091552164734634,
       "interval": [
        -0.07871930669234473,
        0.023206908102877122
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 5635,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.21393034825870647,
       "start_truncation": 0.7686567164179104,
       "selected": "RESCUE-1500",
       "g_S": 0.18407960199004975,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.3208955223880597
       },
       "delta_V": 0.2064676616915423
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2"
    ]
   },
   "clean/E|qwen3-1.7b-longevity": {
    "label": "clean/E",
    "model": "qwen3-1.7b-longevity",
    "start": "CFG-THINK-1536-ORIG",
    "selected": "CFG-THINK-64-ANSWERONLY",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "CFG-THINK-64-ANSWERONLY",
      "start": "CFG-THINK-1536-ORIG",
      "g_S": {
       "estimate": 0.01256281407035176,
       "interval": [
        -0.0030120481927710845,
        0.02812656956303365
       ]
      },
      "g_R": {
       "estimate": 0.0121765601217656,
       "interval": [
        0.0017743979721166034,
        0.02256020278833967
       ]
      },
      "level": {
       "estimate": -0.013470192158152483,
       "interval": [
        -0.037624703935711046,
        0.010978856924457436
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 58135,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:CFG-THINK-64-ORIG": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:B1": {
         "exact": 0.020100502512562814,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINKING-FALSE-64-ORIG": {
         "exact": 0.026381909547738693,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINK-1536-ORIG": {
         "exact": 0.03768844221105527,
         "constant": 0.03015075376884422
        },
        "S:CFG-NOTHINK-SUFFIX-64-ORIG": {
         "exact": 0.020100502512562814,
         "constant": 0.03015075376884422
        },
        "S:CFG-THINK-64-ANSWERONLY": {
         "exact": 0.02386934673366834,
         "constant": 0.03015075376884422
        },
        "R:CFG-THINK-64-ORIG": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:B1": {
         "exact": 0.02599873176918199,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINKING-FALSE-64-ORIG": {
         "exact": 0.029169308814204185,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINK-1536-ORIG": {
         "exact": 0.033608116677235254,
         "constant": 0.027901077996195307
        },
        "R:CFG-NOTHINK-SUFFIX-64-ORIG": {
         "exact": 0.02599873176918199,
         "constant": 0.027901077996195307
        },
        "R:CFG-THINK-64-ANSWERONLY": {
         "exact": 0.033608116677235254,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": false,
       "SCF2": true,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.0,
       "selected": "CFG-THINK-64-ANSWERONLY",
       "g_S": 0.012562814070351758,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "CFG-THINKING-FALSE-64-ORIG": 0.6336683417085427
       },
       "delta_V": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF2"
    ]
   }
  }
 },
 "sensitivity": {
  "strict_scorer": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": [
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "primary": "holds",
     "here": "inconclusive"
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "primary": "visibility dominates",
     "here": "no gain: not tested"
    }
   ]
  },
  "never_called_rows": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": [
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "primary": "holds",
     "here": "inconclusive"
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "primary": "holds",
     "here": "inconclusive"
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "primary": "visibility dominates",
     "here": "inconclusive"
    }
   ]
  },
  "flagged_rows_included": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "v05_pool": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": [
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "primary": "holds",
     "here": "inconclusive"
    }
   ]
  },
  "task_LB-0030": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": [
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "primary": "holds",
     "here": "inconclusive"
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "primary": "holds",
     "here": "inconclusive"
    }
   ]
  },
  "task_LB-0034": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "task_LB-0042": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "role_break_off": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "role_break_first": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "pooled_replication_and_test": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "inconclusive",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-1.7b-longevity|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "no room",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "smollm3-3b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "intern-s1-mini|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "flagged_rows_included_h4": {
   "family_size": 16,
   "evaluable_pairs": 15,
   "q": 0.0015625,
   "endpoints": {
    "A|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.05348837209302326,
      "D_R": -0.037209302325581395,
      "Gamma": 0.016279069767441867
     },
     "adjusted": {
      "D_S": [
       -0.10697674418604652,
       0.0
      ],
      "D_R": [
       -0.09069767441860466,
       0.018604651162790642
      ],
      "Gamma": [
       -0.06046511627906981,
       0.09302325581395354
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-512"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": -0.0023255813953487747,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.05348837209302326,
         "D_R": -0.03488372093023262,
         "Gamma": 0.018604651162790642
        },
        "unadjusted": {
         "D_S": [
          -0.08837209302325588,
          -0.018604651162790642
         ],
         "D_R": [
          -0.0720930232558139,
          0.0023255813953487747
         ],
         "Gamma": [
          -0.032558139534883734,
          0.06976744186046513
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0023255813953487747,
         "Gamma": 0.0023255813953487747
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.006976744186046546
         ],
         "Gamma": [
          0.0,
          0.006976744186046546
         ]
        }
       }
      }
     }
    },
    "A|smollm3-3b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.09767441860465115,
      "D_R": 0.1255813953488372,
      "Gamma": 0.027906976744186046
     },
     "adjusted": {
      "D_S": [
       0.027906976744186046,
       0.16976744186046513
      ],
      "D_R": [
       0.046511627906976744,
       0.20465116279069767
      ],
      "Gamma": [
       -0.07674418604651162,
       0.13488372093023254
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.023255813953488413,
        "g_S_clean": 0.0,
        "g_R_defective": 0.016279069767441867,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0046511627906976605,
         0.041860465116279055
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.12093023255813956,
         "D_R": 0.14186046511627906,
         "Gamma": 0.0209302325581395
        },
        "unadjusted": {
         "D_S": [
          0.07209302325581396,
          0.16976744186046513
         ],
         "D_R": [
          0.09069767441860466,
          0.1953488372093023
         ],
         "Gamma": [
          -0.048837209302325574,
          0.09302325581395346
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.023255813953488413,
         "D_R": 0.016279069767441867,
         "Gamma": -0.006976744186046546
        },
        "unadjusted": {
         "D_S": [
          0.0046511627906976605,
          0.041860465116279055
         ],
         "D_R": [
          -0.0023255813953488302,
          0.039534883720930225
         ],
         "Gamma": [
          -0.032558139534883734,
          0.023255813953488358
         ]
        }
       }
      }
     }
    },
    "A|intern-s1-mini": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.12790697674418602,
      "D_R": 0.16046511627906979,
      "Gamma": 0.03255813953488376
     },
     "adjusted": {
      "D_S": [
       0.06976744186046513,
       0.18604651162790697
      ],
      "D_R": [
       0.09767441860465115,
       0.22325581395348837
      ],
      "Gamma": [
       -0.053488372093023234,
       0.1186046511627907
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.3046511627906977,
        "g_S_clean": 0.18372093023255812,
        "g_R_defective": 0.3325581395348837,
        "g_R_clean": 0.18604651162790697,
        "g_S_defective_interval": [
         0.24883720930232556,
         0.36279069767441857
        ],
        "g_S_clean_interval": [
         0.1418604651162791,
         0.22325581395348837
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.2488372093023256,
         "D_R": 0.30697674418604654,
         "Gamma": 0.05813953488372092
        },
        "unadjusted": {
         "D_S": [
          0.1883720930232558,
          0.3093023255813953
         ],
         "D_R": [
          0.25581395348837205,
          0.35813953488372097
         ],
         "Gamma": [
          -0.020930232558139583,
          0.13720930232558143
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.12093023255813959,
         "D_R": 0.14651162790697675,
         "Gamma": 0.02558139534883716
        },
        "unadjusted": {
         "D_S": [
          0.04651162790697683,
          0.1953488372093024
         ],
         "D_R": [
          0.08837209302325577,
          0.20465116279069767
         ],
         "Gamma": [
          -0.0697674418604651,
          0.11860465116279079
         ]
        }
       }
      }
     }
    },
    "B1|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.14476190476190476,
      "D_R": -0.15093891133824583,
      "Gamma": -0.006177006576341071
     },
     "adjusted": {
      "D_S": [
       -0.16952380952380952,
       -0.1204761904761904
      ],
      "D_R": [
       -0.16793529971455756,
       -0.13368220742150327
      ],
      "Gamma": [
       -0.03638997517597847,
       0.023471070635675773
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.14476190476190476,
         "D_R": -0.15093891133824583,
         "Gamma": -0.006177006576341071
        },
        "unadjusted": {
         "D_S": [
          -0.160952380952381,
          -0.12809523809523815
         ],
         "D_R": [
          -0.1623484668409793,
          -0.1394299287410926
         ],
         "Gamma": [
          -0.02604117181314325,
          0.013906797873543708
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          -5.551115123125783e-17,
          5.551115123125783e-17
         ],
         "Gamma": [
          -5.551115123125783e-17,
          5.551115123125783e-17
         ]
        }
       }
      }
     }
    },
    "B1|smollm3-3b": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.0014285714285714457,
      "D_R": 0.00689327311623486,
      "Gamma": 0.005464701687663415
     },
     "adjusted": {
      "D_S": [
       -0.01809523809523808,
       0.020476190476190453
      ],
      "D_R": [
       -0.006650831353919251,
       0.020679819348704526
      ],
      "Gamma": [
       -0.018088451532632055,
       0.02900245622375408
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0014285714285714457,
         "D_R": 0.00689327311623486,
         "Gamma": 0.005464701687663415
        },
        "unadjusted": {
         "D_S": [
          -0.010952380952380963,
          0.014285714285714263
         ],
         "D_R": [
          -0.0019015925837889136,
          0.015914489311163904
         ],
         "Gamma": [
          -0.010015835312747412,
          0.020939703668489018
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       }
      }
     }
    },
    "B1|intern-s1-mini": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.01428571428571429,
      "D_R": -0.02067981934870454,
      "Gamma": -0.006394105062990249
     },
     "adjusted": {
      "D_S": [
       -0.030000000000000013,
       0.0014285714285714318
      ],
      "D_R": [
       -0.03187440532825879,
       -0.00974566199191823
      ],
      "Gamma": [
       -0.02568619455393957,
       0.013116234846684074
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.17380952380952383,
        "g_S_clean": 0.18714285714285714,
        "g_R_defective": 0.18635607321131448,
        "g_R_clean": 0.1835036843356311,
        "g_S_defective_interval": [
         0.15857142857142856,
         0.1947619047619048
        ],
        "g_S_clean_interval": [
         0.16809523809523808,
         0.20619047619047617
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.0276190476190476,
         "D_R": -0.017827430473021155,
         "Gamma": 0.009791617146026443
        },
        "unadjusted": {
         "D_S": [
          -0.04285714285714287,
          -0.006666666666666654
         ],
         "D_R": [
          -0.046351319229855026,
          -0.006650831353919251
         ],
         "Gamma": [
          -0.028046758189479437,
          0.026928135646937634
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.013333333333333308,
         "D_R": 0.0028523888756833704,
         "Gamma": 0.01618572220901668
        },
        "unadjusted": {
         "D_S": [
          -0.029047619047619044,
          0.0080952380952381
         ],
         "D_R": [
          -0.02592768791627023,
          0.014726840855106893
         ],
         "Gamma": [
          -0.022105221456303004,
          0.034242732722542635
         ]
        }
       }
      }
     }
    },
    "B2|smollm3-3b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.2119047619047619,
      "D_R": 0.21987164250059424,
      "Gamma": 0.007966880595832337
     },
     "adjusted": {
      "D_S": [
       0.18619047619047618,
       0.23857142857142857
      ],
      "D_R": [
       0.2009045465365389,
       0.23929590865842057
      ],
      "Gamma": [
       -0.02495491821847673,
       0.04073716641747091
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.006190476190476191,
        "g_S_clean": 0.0,
        "g_R_defective": -0.0028523888756833427,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.02238095238095239
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.2180952380952381,
         "D_R": 0.2170192536249109,
         "Gamma": -0.001075984470327196
        },
        "unadjusted": {
         "D_S": [
          0.20047619047619047,
          0.24142857142857144
         ],
         "D_R": [
          0.2024773701762744,
          0.23549000951474786
         ],
         "Gamma": [
          -0.028114466689288492,
          0.024308368447283762
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.006190476190476191,
         "D_R": -0.0028523888756833427,
         "Gamma": -0.009042865066159533
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.02238095238095239
         ],
         "D_R": [
          -0.01235154394299287,
          0.011171856429759874
         ],
         "Gamma": [
          -0.02711987956580303,
          0.004740413980318936
         ]
        }
       }
      }
     }
    },
    "B2|intern-s1-mini": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.29142857142857137,
      "D_R": 0.2890420727359163,
      "Gamma": -0.002386498692655059
     },
     "adjusted": {
      "D_S": [
       0.26285714285714284,
       0.32047619047619047
      ],
      "D_R": [
       0.2695961995249406,
       0.30926365795724464
      ],
      "Gamma": [
       -0.03734306073973531,
       0.0323922633186291
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.18714285714285714,
        "g_R_defective": 0.0,
        "g_R_clean": 0.1835036843356311,
        "g_S_defective_interval": [
         0.0,
         0.0009523809523809268
        ],
        "g_S_clean_interval": [
         0.16809523809523808,
         0.20619047619047617
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.10428571428571426,
         "D_R": 0.10553838840028523,
         "Gamma": 0.001252674114570973
        },
        "unadjusted": {
         "D_S": [
          0.0795238095238095,
          0.130952380952381
         ],
         "D_R": [
          0.08515699333967647,
          0.12315388280133399
         ],
         "Gamma": [
          -0.03111877030346244,
          0.03027731558513591
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.18714285714285714,
         "D_R": -0.1835036843356311,
         "Gamma": 0.003639172807226032
        },
        "unadjusted": {
         "D_S": [
          -0.20523809523809522,
          -0.16809523809523808
         ],
         "D_R": [
          -0.2013806236610331,
          -0.16948345631992381
         ],
         "Gamma": [
          -0.02039061880991999,
          0.025875130261429014
         ]
        }
       }
      }
     }
    },
    "C|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.06639849087386562,
      "D_R": 0.07860497055172588,
      "Gamma": 0.01220647967786026
     },
     "adjusted": {
      "D_S": [
       0.009532019704433514,
       0.12422657285612315
      ],
      "D_R": [
       0.02301039435055141,
       0.13546582211665348
      ],
      "Gamma": [
       -0.06739234854889653,
       0.09513353583904427
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-512",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.06639849087386562,
         "D_R": 0.07860497055172588,
         "Gamma": 0.01220647967786026
        },
        "unadjusted": {
         "D_S": [
          0.028315488936473954,
          0.1045361247947455
         ],
         "D_R": [
          0.04162322055832868,
          0.11647108573845022
         ],
         "Gamma": [
          -0.04128258036673094,
          0.0654519721911031
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0007125890736342511
         ],
         "Gamma": [
          0.0,
          0.0007125890736342511
         ]
        }
       }
      }
     }
    },
    "C|smollm3-3b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.004159273987967782,
      "D_R": -0.009418693711538972,
      "Gamma": -0.00525941972357119
     },
     "adjusted": {
      "D_S": [
       -0.05559159908504885,
       0.04742654508611954
      ],
      "D_R": [
       -0.05755080496173132,
       0.041579448144624165
      ],
      "Gamma": [
       -0.07580628089039529,
       0.06659678988244856
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.0,
        "g_S_clean": 0.0,
        "g_R_defective": 0.0,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.0,
         0.0
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.004159273987967782,
         "D_R": -0.009418693711538972,
         "Gamma": -0.00525941972357119
        },
        "unadjusted": {
         "D_S": [
          -0.037713877842357496,
          0.02998967048858589
         ],
         "D_R": [
          -0.04177355502771181,
          0.023345218286982022
         ],
         "Gamma": [
          -0.05185997557824654,
          0.04157312295150724
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       }
      }
     }
    },
    "C|intern-s1-mini": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "open"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.0005649026205771512,
      "D_R": 0.014815519108364372,
      "Gamma": 0.015380421728941523
     },
     "adjusted": {
      "D_S": [
       -0.04673702457428369,
       0.048452126032425824
      ],
      "D_R": [
       -0.030504090789126415,
       0.06093494968702956
      ],
      "Gamma": [
       -0.05199348588420798,
       0.08169814525160898
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.16702355460385437,
        "g_S_clean": 0.18714285714285714,
        "g_R_defective": 0.14666666666666664,
        "g_R_clean": 0.1835036843356311,
        "g_S_defective_interval": [
         0.1276595744680851,
         0.20770877944325478
        ],
        "g_S_clean_interval": [
         0.16809523809523808,
         0.20619047619047617
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.020684205159579916,
         "D_R": -0.022021498560600095,
         "Gamma": -0.0013372934010201787
        },
        "unadjusted": {
         "D_S": [
          -0.05807497467071937,
          0.016950354609929053
         ],
         "D_R": [
          -0.058563337038801566,
          0.01348640802322515
         ],
         "Gamma": [
          -0.05372494847907994,
          0.04999058794350919
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.020119302539002765,
         "D_R": -0.03683701766896447,
         "Gamma": -0.016717715129961702
        },
        "unadjusted": {
         "D_S": [
          -0.06377257799671596,
          0.024615070867747557
         ],
         "D_R": [
          -0.08486671945104246,
          0.009724139755084793
         ],
         "Gamma": [
          -0.08226477561586426,
          0.04693911736417858
         ]
        }
       }
      }
     }
    },
    "D|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.6423809523809524,
      "D_R": 0.6391728072260519,
      "Gamma": -0.0032081451549005324
     },
     "adjusted": {
      "D_S": [
       0.6138095238095238,
       0.67
      ],
      "D_R": [
       0.6185273159144893,
       0.6596048559866698
      ],
      "Gamma": [
       -0.037218640425291216,
       0.03155638502431857
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.6423809523809524,
        "g_S_clean": 0.0,
        "g_R_defective": 0.6391728072260519,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.6238095238095238,
         0.660952380952381
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.6423809523809524,
         "D_R": 0.6391728072260519,
         "Gamma": -0.0032081451549005324
        },
        "unadjusted": {
         "D_S": [
          0.6238095238095238,
          0.660952380952381
         ],
         "D_R": [
          0.6255946717411989,
          0.6524940617577197
         ],
         "Gamma": [
          -0.026077658465860187,
          0.019639181088112245
         ]
        }
       }
      }
     }
    },
    "D|smollm3-3b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.16047619047619047,
      "D_R": 0.15830758260042785,
      "Gamma": -0.002168607875762618
     },
     "adjusted": {
      "D_S": [
       0.13952380952380952,
       0.1823809523809524
      ],
      "D_R": [
       0.14261944378416924,
       0.17388201712654613
      ],
      "Gamma": [
       -0.028911887795498248,
       0.02412577590503376
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "THINK-1536",
        "clean": "THINK-1536"
       },
       "gains": {
        "g_S_defective": 0.16047619047619047,
        "g_S_clean": 0.0,
        "g_R_defective": 0.15830758260042785,
        "g_R_clean": 0.0,
        "g_S_defective_interval": [
         0.1461904761904762,
         0.17476190476190476
        ],
        "g_S_clean_interval": [
         0.0,
         0.0
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.16047619047619047,
         "D_R": 0.15830758260042785,
         "Gamma": -0.002168607875762618
        },
        "unadjusted": {
         "D_S": [
          0.1461904761904762,
          0.17476190476190476
         ],
         "D_R": [
          0.1479809976247031,
          0.1686489058039962
         ],
         "Gamma": [
          -0.019904852521408195,
          0.015204817367878931
         ]
        }
       }
      }
     }
    },
    "D|intern-s1-mini": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.12476190476190477,
      "D_R": 0.12740670311385785,
      "Gamma": 0.0026447983519530815
     },
     "adjusted": {
      "D_S": [
       0.10523809523809524,
       0.14476190476190476
      ],
      "D_R": [
       0.11258907363420427,
       0.14238174471119563
      ],
      "Gamma": [
       -0.022413754100214914,
       0.027348137064871186
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "RESCUE-1500"
       },
       "gains": {
        "g_S_defective": 0.3119047619047619,
        "g_S_clean": 0.18714285714285714,
        "g_R_defective": 0.31091038744948896,
        "g_R_clean": 0.1835036843356311,
        "g_S_defective_interval": [
         0.2957142857142857,
         0.3280952380952381
        ],
        "g_S_clean_interval": [
         0.16809523809523808,
         0.20619047619047617
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.12476190476190477,
         "D_R": 0.12740670311385785,
         "Gamma": 0.0026447983519530815
        },
        "unadjusted": {
         "D_S": [
          0.1119047619047619,
          0.1380952380952381
         ],
         "D_R": [
          0.11766104112193962,
          0.13729216152019003
         ],
         "Gamma": [
          -0.013772284288091297,
          0.019057919340781243
         ]
        }
       }
      }
     }
    },
    "E|qwen3-1.7b-longevity": {
     "claim": {
      "verdict": "fails",
      "components": {
       "D_S": "fails",
       "D_R": "fails",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.0019047619047619646,
      "D_R": 0.01426194437841699,
      "Gamma": 0.012357182473655026
     },
     "adjusted": {
      "D_S": [
       -0.018095238095238164,
       0.021428571428571463
      ],
      "D_R": [
       -0.0007130972189208773,
       0.029691211401425166
      ],
      "Gamma": [
       -0.012619443784169238,
       0.03781713017985899
      ]
     },
     "start": {
      "defective": "CFG-THINK-1536-ORIG",
      "clean": "CFG-THINK-1536-ORIG"
     },
     "paired": true,
     "descriptive": {
      "material": false,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "CFG-THINK-64-ANSWERONLY",
        "clean": "CFG-THINK-64-ANSWERONLY"
       },
       "gains": {
        "g_S_defective": 0.0195238095238095,
        "g_S_clean": 0.012380952380952381,
        "g_R_defective": 0.011884953648680696,
        "g_R_clean": 0.01331114808652245,
        "g_S_defective_interval": [
         0.004761904761904745,
         0.034285714285714364
        ],
        "g_S_clean_interval": [
         -0.0028571428571428914,
         0.027142857142857246
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.009047619047619082,
         "D_R": 0.012835749940575236,
         "Gamma": 0.003788130892956154
        },
        "unadjusted": {
         "D_S": [
          -0.0019047619047618536,
          0.020000000000000018
         ],
         "D_R": [
          0.0054670786783931336,
          0.02020442120275734
         ],
         "Gamma": [
          -0.009305508426648568,
          0.016878218841613224
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.0071428571428571175,
         "D_R": -0.0014261944378417546,
         "Gamma": -0.008569051580698872
        },
        "unadjusted": {
         "D_S": [
          -0.008571428571428452,
          0.02285714285714291
         ],
         "D_R": [
          -0.012598050867601684,
          0.009745661991918286
         ],
         "Gamma": [
          -0.02807261621988466,
          0.010481736787893214
         ]
        }
       }
      }
     }
    }
   },
   "not_evaluable": {
    "B2": {
     "qwen3-1.7b-longevity": "B2's largest possible distortion on S is 0.000 (the share of the letter pool that the start leaves unparsed or conflicting and whose gold is A; the start leaves 0.000 of the pool unparsed and 0.376 of it has gold A), not above 0.05"
    }
   },
   "evaluability": {
    "A": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 1.0
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 1.0
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 1.0
     }
    },
    "B1": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 0.20285714285714285,
      "start_parse": 1.0,
      "changed_gold_share": 0.20285714285714285,
      "product_of_marginals": 0.20285714285714285
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.08142857142857143,
      "start_parse": 0.3461904761904762,
      "changed_gold_share": 0.20285714285714285,
      "product_of_marginals": 0.07022721088435374
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.058095238095238096,
      "start_parse": 0.18904761904761905,
      "changed_gold_share": 0.20285714285714285,
      "product_of_marginals": 0.038349659863945576
     }
    },
    "B2": {
     "qwen3-1.7b-longevity": {
      "evaluable": false,
      "bound": 0.0,
      "start_parse": 1.0,
      "unparsed_share": 0.0,
      "gold_a_share": 0.3757142857142857,
      "product_of_marginals": 0.0
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.2119047619047619,
      "start_parse": 0.3461904761904762,
      "unparsed_share": 0.6538095238095238,
      "gold_a_share": 0.3757142857142857,
      "product_of_marginals": 0.24564557823129254
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.2914285714285714,
      "start_parse": 0.18904761904761905,
      "unparsed_share": 0.810952380952381,
      "gold_a_share": 0.3757142857142857,
      "product_of_marginals": 0.30468639455782315
     }
    },
    "C": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     },
     "smollm3-3b": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     },
     "intern-s1-mini": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     }
    },
    "D": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 1.0,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     },
     "smollm3-3b": {
      "evaluable": true,
      "bound": 0.3461904761904762,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     },
     "intern-s1-mini": {
      "evaluable": true,
      "bound": 0.18904761904761905,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     }
    },
    "E": {
     "qwen3-1.7b-longevity": {
      "evaluable": true,
      "bound": 0.13904761904761906,
      "starts": [
       "CFG-THINK-1536-ORIG",
       "CFG-THINK-1536-ORIG"
      ]
     }
    }
   },
   "defect_summary": {
    "A": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "B1": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "B2": {
     "evaluable_in": [
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "C": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "D": {
     "evaluable_in": [
      "qwen3-1.7b-longevity",
      "smollm3-3b",
      "intern-s1-mini"
     ]
    },
    "E": {
     "evaluable_in": [
      "qwen3-1.7b-longevity"
     ]
    }
   }
  }
 }
}


==> anc/analysis_report_ext2.json <==
{
 "b": 50000,
 "numpy": "2.3.5",
 "primary_rows": "the rows flagged v21_holdout or reading_exposed (2.3) are excluded",
 "excluded_rows": {
  "replication": {
   "v21_holdout": 147,
   "reading_exposed": 7
  },
  "test": {
   "v21_holdout": 371,
   "reading_exposed": 0
  }
 },
 "cells": [
  {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "LB-letters",
   "seed": 847959111
  },
  {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "MMLU-Pro",
   "seed": 2340609060
  },
  {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "GSM8K",
   "seed": 3655199287
  },
  {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "LB-letters",
   "seed": 3077743011
  },
  {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "MMLU-Pro",
   "seed": 2579350903
  },
  {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "GSM8K",
   "seed": 612427066
  }
 ],
 "instance_cells": [
  {
   "label": "clean",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 2283526245
  },
  {
   "label": "clean",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 1966306394
  },
  {
   "label": "clean/A",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 1605151199
  },
  {
   "label": "clean/A",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 3876920494
  },
  {
   "label": "A",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 603237032
  },
  {
   "label": "A",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 748753514
  },
  {
   "label": "B1",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 351759144
  },
  {
   "label": "B1",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 3353890624
  },
  {
   "label": "B2",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 203802570
  },
  {
   "label": "B2",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 3006739488
  },
  {
   "label": "C",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 3776127039
  },
  {
   "label": "C",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 492291837
  },
  {
   "label": "D",
   "model": "qwen3-14b",
   "sample": "S",
   "seed": 2196313202
  },
  {
   "label": "D",
   "model": "qwen3-14b",
   "sample": "R",
   "seed": 3774565929
  }
 ],
 "replication": {
  "qwen3-14b|LB-letters": {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "LB-letters",
   "rows": 1990,
   "units": 399,
   "seed": 847959111,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1990,
     "n_non_commit": 0,
     "n_unparsed": 1990
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.23919597989949748,
      "interval": [
       0.22328148519819369,
       0.2552763819095477
      ]
     },
     "parse": {
      "estimate": 0.34522613065326635,
      "interval": [
       0.32679738562091504,
       0.36363636363636365
      ]
     },
     "trunc": {
      "estimate": 0.729145728643216,
      "interval": [
       0.709904474610357,
       0.7483643683945647
      ]
     },
     "non_commit": {
      "estimate": 0.036180904522613064,
      "interval": [
       0.02814070351758794,
       0.04470115519839277
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 1231,
     "n_non_commit": 72,
     "n_unparsed": 1303
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.22160804020100502,
      "interval": [
       0.2046138415245737,
       0.23893360160965796
      ]
     },
     "parse": {
      "estimate": 0.5668341708542713,
      "interval": [
       0.5484194681384847,
       0.5851330989452537
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.43316582914572865,
      "interval": [
       0.4148669010547464,
       0.4515805318615153
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 862,
     "n_unparsed": 862
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.41557788944723617,
      "interval": [
       0.39748743718592966,
       0.4341046277665996
      ]
     },
     "parse": {
      "estimate": 0.728140703517588,
      "interval": [
       0.7119155354449472,
       0.7444779116465864
      ]
     },
     "trunc": {
      "estimate": 0.02613065326633166,
      "interval": [
       0.019133937562940583,
       0.03321590337191746
      ]
     },
     "non_commit": {
      "estimate": 0.2557788944723618,
      "interval": [
       0.23967774420946628,
       0.27181544633901705
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 32,
     "n_non_commit": 509,
     "n_unparsed": 541
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.22160804020100502,
      "interval": [
       0.2046138415245737,
       0.23893360160965796
      ]
     },
     "parse": {
      "estimate": 0.5668341708542713,
      "interval": [
       0.5484194681384847,
       0.5851330989452537
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.43316582914572865,
      "interval": [
       0.4148669010547464,
       0.4515805318615153
      ]
     },
     "rows": 1990,
     "n_unparsed_truncated": 0,
     "n_non_commit": 862,
     "n_unparsed": 862
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.22160804020100502,
      "dV": 0.22160804020100502,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04432160804020136,
      "V": 0.5668341708542713,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dV": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ],
      "V": [
       0.5484194681384847,
       0.5851330989452537
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.19718309859154928,
       0.24647887323943662
      ],
      "T": [
       0.039436619718309834,
       0.04929577464788731
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1128,
      "B": 0,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1128,
      "V_p_truncated": 1128,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.22160804020100502,
      "dV": 0.22160804020100502,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04432160804020136,
      "V": 0.5668341708542713,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dV": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ],
      "V": [
       0.5484194681384847,
       0.5851330989452537
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.19718309859154928,
       0.24647887323943662
      ],
      "T": [
       0.039436619718309834,
       0.04929577464788731
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1128,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1128,
      "V_p_truncated": 1128,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.22160804020100502,
      "dV": 0.22160804020100502,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04432160804020136,
      "V": 0.5668341708542713,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dV": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ],
      "V": [
       0.5484194681384847,
       0.5851330989452537
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1128,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1128,
      "V_p_truncated": 1128,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 1990,
     "estimates": {
      "delta": 0.0,
      "dV": 0.0,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0,
      "V": 0.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "dV": [
       0.0,
       0.0
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ],
      "V": [
       0.0,
       0.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": null,
     "sizes": {
      "V": 0,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 0,
      "V_p_truncated": 0,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.23919597989949748,
      "dV": 0.23919597989949748,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.047839195979899905,
      "V": 0.34522613065326635,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "dV": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04465629703963872,
       0.05105527638190953
      ],
      "V": [
       0.32679738562091504,
       0.36363636363636365
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "T": [
       0.04465629703963872,
       0.05105527638190953
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 687,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 687,
      "V_p_truncated": 687,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.41557788944723617,
      "dV": 0.41557788944723617,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0831155778894468,
      "V": 0.728140703517588,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "dV": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07949748743718589,
       0.08682092555331988
      ],
      "V": [
       0.7119155354449472,
       0.7444779116465864
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "T": [
       0.07949748743718589,
       0.08682092555331988
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1449,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1449,
      "V_p_truncated": 1449,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.22160804020100502,
      "dV": 0.22160804020100502,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04432160804020136,
      "V": 0.5668341708542713,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dV": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ],
      "V": [
       0.5484194681384847,
       0.5851330989452537
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2046138415245737,
       0.23893360160965796
      ],
      "T": [
       0.040922768304914724,
       0.047786720321931576
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1128,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1128,
      "V_p_truncated": 1128,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 1990,
     "estimates": {
      "delta": 0.23919597989949748,
      "dV": 0.23919597989949748,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.047839195979899905,
      "V": 0.34522613065326635,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "dV": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04465629703963872,
       0.05105527638190953
      ],
      "V": [
       0.32679738562091504,
       0.36363636363636365
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22328148519819369,
       0.2552763819095477
      ],
      "T": [
       0.04465629703963872,
       0.05105527638190953
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 687,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 687,
      "V_p_truncated": 687,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 1990,
     "estimates": {
      "delta": 0.41557788944723617,
      "dV": 0.41557788944723617,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.0831155778894468,
      "V": 0.728140703517588,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "dV": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07949748743718589,
       0.08682092555331988
      ],
      "V": [
       0.7119155354449472,
       0.7444779116465864
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.39748743718592966,
       0.4341046277665996
      ],
      "T": [
       0.07949748743718589,
       0.08682092555331988
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1449,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 1990,
      "p_unparsed_truncated": 1990,
      "p_non_commit": 0,
      "V": 1449,
      "V_p_truncated": 1449,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s0": {
     "theta": 0.22160804020100502,
     "adjusted": [
      0.19597989949748743,
      0.2472306143001007
     ],
     "unadjusted": [
      0.2046138415245737,
      0.23893360160965796
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s1": {
     "theta": 0.22160804020100502,
     "adjusted": [
      0.19597989949748743,
      0.2472306143001007
     ],
     "unadjusted": [
      0.2046138415245737,
      0.23893360160965796
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s0": {
     "theta": -0.2994974874371859,
     "adjusted": [
      -0.33500753390256155,
      -0.2636865896534405
     ],
     "unadjusted": [
      -0.32376636455186303,
      -0.27496236828901155
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "GEPA-CLEAN-s1": {
     "theta": -0.3170854271356784,
     "adjusted": [
      -0.357429718875502,
      -0.27551533433886377
     ],
     "unadjusted": [
      -0.34489693313222725,
      -0.28938097634625065
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.22160804020100502,
     "adjusted": [
      0.2046138415245737,
      0.23893360160965796
     ],
     "unadjusted": [
      0.2046138415245737,
      0.23893360160965796
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.017587939698492462,
     "adjusted": [
      -0.0407035175879397,
      0.005533199195171026
     ],
     "unadjusted": [
      -0.0407035175879397,
      0.005533199195171026
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.19396984924623115,
     "adjusted": [
      -0.21758793969849247,
      -0.1702661978905073
     ],
     "unadjusted": [
      -0.21758793969849247,
      -0.1702661978905073
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.9738693467336683,
      "D_P": 0.728140703517588,
      "trunc512": 1.0
     },
     "adjusted": {
      "D_T": [
       0.9633534136546185,
       0.9834087481146304
      ],
      "D_P": [
       0.7052313883299799,
       0.7510060362173038
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9667840966280825,
       0.9808660624370594
      ],
      "D_P": [
       0.7119155354449472,
       0.7444779116465864
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.02613065326633166,
      "D_P": 0.16130653266331657,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.03321590337191746,
       -0.019133937562940583
      ],
      "D_P": [
       0.13755020080321284,
       0.18561368209255533
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.03321590337191746,
       -0.019133937562940583
      ],
      "D_P": [
       0.13755020080321284,
       0.18561368209255533
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "qwen3-14b|MMLU-Pro": {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "MMLU-Pro",
   "rows": 399,
   "units": 399,
   "seed": 2340609060,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 399,
     "n_non_commit": 0,
     "n_unparsed": 399
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.11278195488721804,
      "interval": [
       0.08270676691729323,
       0.14536340852130325
      ]
     },
     "parse": {
      "estimate": 0.13032581453634084,
      "interval": [
       0.09774436090225563,
       0.16541353383458646
      ]
     },
     "trunc": {
      "estimate": 0.8721804511278195,
      "interval": [
       0.8370927318295739,
       0.9047619047619048
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 347,
     "n_non_commit": 0,
     "n_unparsed": 347
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.43107769423558895,
      "interval": [
       0.38345864661654133,
       0.47869674185463656
      ]
     },
     "parse": {
      "estimate": 0.5338345864661654,
      "interval": [
       0.48370927318295737,
       0.581453634085213
      ]
     },
     "trunc": {
      "estimate": 0.46616541353383456,
      "interval": [
       0.41854636591478694,
       0.5162907268170426
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 186,
     "n_non_commit": 0,
     "n_unparsed": 186
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.49122807017543857,
      "interval": [
       0.44360902255639095,
       0.5388471177944862
      ]
     },
     "parse": {
      "estimate": 0.9598997493734336,
      "interval": [
       0.9398496240601504,
       0.9774436090225563
      ]
     },
     "trunc": {
      "estimate": 0.015037593984962405,
      "interval": [
       0.005012531328320802,
       0.02756892230576441
      ]
     },
     "non_commit": {
      "estimate": 0.02756892230576441,
      "interval": [
       0.012531328320802004,
       0.045112781954887216
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 5,
     "n_non_commit": 11,
     "n_unparsed": 16
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.6867167919799498,
      "interval": [
       0.6416040100250626,
       0.731829573934837
      ]
     },
     "parse": {
      "estimate": 0.9398496240601504,
      "interval": [
       0.9147869674185464,
       0.9624060150375939
      ]
     },
     "trunc": {
      "estimate": 0.05764411027568922,
      "interval": [
       0.03508771929824561,
       0.08270676691729323
      ]
     },
     "non_commit": {
      "estimate": 0.02756892230576441,
      "interval": [
       0.012531328320802004,
       0.045112781954887216
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 13,
     "n_non_commit": 11,
     "n_unparsed": 24
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5037593984962406,
      "interval": [
       0.45614035087719296,
       0.5538847117794486
      ]
     },
     "parse": {
      "estimate": 0.9649122807017544,
      "interval": [
       0.9448621553884712,
       0.9824561403508771
      ]
     },
     "trunc": {
      "estimate": 0.015037593984962405,
      "interval": [
       0.005012531328320802,
       0.02756892230576441
      ]
     },
     "non_commit": {
      "estimate": 0.022556390977443608,
      "interval": [
       0.010025062656641603,
       0.03759398496240601
      ]
     },
     "rows": 399,
     "n_unparsed_truncated": 5,
     "n_non_commit": 9,
     "n_unparsed": 14
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.37844611528822053,
      "dV": 0.39097744360902253,
      "dB": -0.007518796992481203,
      "dL": -0.005012531328320802,
      "T": 0.08421052631578933,
      "V": 0.8345864661654135,
      "B": 0.12531328320802004,
      "L": 0.005012531328320802
     },
     "unadjusted": {
      "delta": [
       0.3283208020050125,
       0.42857142857142855
      ],
      "dV": [
       0.3433583959899749,
       0.43859649122807015
      ],
      "dB": [
       -0.017543859649122806,
       0.0
      ],
      "dL": [
       -0.012531328320802004,
       0.0
      ],
      "T": [
       0.07318295739348368,
       0.09573934837092728
      ],
      "V": [
       0.7969924812030075,
       0.8696741854636592
      ],
      "B": [
       0.09273182957393483,
       0.15789473684210525
      ],
      "L": [
       0.0,
       0.012531328320802004
      ]
     },
     "adjusted": {
      "delta": [
       0.3082706766917293,
       0.45112781954887216
      ],
      "T": [
       0.06867167919799495,
       0.10125313283208011
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.033112582781457,
     "sizes": {
      "V": 333,
      "B": 50,
      "L": 2
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 347,
      "p_unparsed_truncated": 347,
      "p_non_commit": 0,
      "V": 333,
      "V_p_truncated": 333,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.49122807017543857,
      "dV": 0.49122807017543857,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09824561403508776,
      "V": 0.9598997493734336,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.44360902255639095,
       0.5388471177944862
      ],
      "dV": [
       0.44360902255639095,
       0.5388471177944862
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0887218045112781,
       0.10776942355889717
      ],
      "V": [
       0.9398496240601504,
       0.9774436090225563
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.42105263157894735,
       0.5614035087719298
      ],
      "T": [
       0.08421052631578944,
       0.11228070175438587
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 383,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 383,
      "V_p_truncated": 383,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.5037593984962406,
      "dV": 0.5037593984962406,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1007518796992482,
      "V": 0.9649122807017544,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.45614035087719296,
       0.5538847117794486
      ],
      "dV": [
       0.45614035087719296,
       0.5538847117794486
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0912280701754385,
       0.11077694235588956
      ],
      "V": [
       0.9448621553884712,
       0.9824561403508771
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.45614035087719296,
       0.5538847117794486
      ],
      "T": [
       0.0912280701754385,
       0.11077694235588956
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 385,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 385,
      "V_p_truncated": 385,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 399,
     "estimates": {
      "delta": 0.11278195488721804,
      "dV": 0.11278195488721804,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.022556390977443608,
      "V": 0.13032581453634084,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.08270676691729323,
       0.14536340852130325
      ],
      "dV": [
       0.08270676691729323,
       0.14536340852130325
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.016541353383458645,
       0.029072681704260646
      ],
      "V": [
       0.09774436090225563,
       0.16541353383458646
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.08270676691729323,
       0.14536340852130325
      ],
      "T": [
       0.016541353383458645,
       0.029072681704260646
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 52,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 52,
      "V_p_truncated": 52,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.43107769423558895,
      "dV": 0.43107769423558895,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08621553884711766,
      "V": 0.5338345864661654,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.38345864661654133,
       0.47869674185463656
      ],
      "dV": [
       0.38345864661654133,
       0.47869674185463656
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07669172932330823,
       0.09573934837092729
      ],
      "V": [
       0.48370927318295737,
       0.581453634085213
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.38345864661654133,
       0.47869674185463656
      ],
      "T": [
       0.07669172932330823,
       0.09573934837092729
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 213,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 213,
      "V_p_truncated": 213,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.6867167919799498,
      "dV": 0.6867167919799498,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.13734335839599057,
      "V": 0.9398496240601504,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6416040100250626,
       0.731829573934837
      ],
      "dV": [
       0.6416040100250626,
       0.731829573934837
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12832080200501236,
       0.14636591478696723
      ],
      "V": [
       0.9147869674185464,
       0.9624060150375939
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6416040100250626,
       0.731829573934837
      ],
      "T": [
       0.12832080200501236,
       0.14636591478696723
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 375,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 399,
      "p_unparsed_truncated": 399,
      "p_non_commit": 0,
      "V": 375,
      "V_p_truncated": 375,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.39097744360902253,
      "dV": 0.39097744360902253,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07819548872180432,
      "V": 0.8345864661654135,
      "B": 0.13032581453634084,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3433583959899749,
       0.43859649122807015
      ],
      "dV": [
       0.3433583959899749,
       0.43859649122807015
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06867167919799495,
       0.087719298245614
      ],
      "V": [
       0.7969924812030075,
       0.8696741854636592
      ],
      "B": [
       0.09774436090225563,
       0.16541353383458646
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3433583959899749,
       0.43859649122807015
      ],
      "T": [
       0.06867167919799495,
       0.087719298245614
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 333,
      "B": 52,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 347,
      "p_unparsed_truncated": 347,
      "p_non_commit": 0,
      "V": 333,
      "V_p_truncated": 333,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 399,
     "estimates": {
      "delta": 0.3182957393483709,
      "dV": 0.3182957393483709,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.06365914786967404,
      "V": 0.40350877192982454,
      "B": 0.13032581453634084,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.2731829573934837,
       0.3659147869674185
      ],
      "dV": [
       0.2731829573934837,
       0.3659147869674185
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.05463659147869672,
       0.07318295739348367
      ],
      "V": [
       0.3558897243107769,
       0.45112781954887216
      ],
      "B": [
       0.09774436090225563,
       0.16541353383458646
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.2731829573934837,
       0.3659147869674185
      ],
      "T": [
       0.05463659147869672,
       0.07318295739348367
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 161,
      "B": 52,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 347,
      "p_unparsed_truncated": 347,
      "p_non_commit": 0,
      "V": 161,
      "V_p_truncated": 161,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 399,
     "estimates": {
      "delta": 0.5739348370927319,
      "dV": 0.5739348370927319,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.11478696741854665,
      "V": 0.8095238095238095,
      "B": 0.13032581453634084,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.5263157894736842,
       0.6215538847117794
      ],
      "dV": [
       0.5263157894736842,
       0.6215538847117794
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1052631578947367,
       0.12431077694235579
      ],
      "V": [
       0.7694235588972431,
       0.8471177944862155
      ],
      "B": [
       0.09774436090225563,
       0.16541353383458646
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.5263157894736842,
       0.6215538847117794
      ],
      "T": [
       0.1052631578947367,
       0.12431077694235579
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 323,
      "B": 52,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 347,
      "p_unparsed_truncated": 347,
      "p_non_commit": 0,
      "V": 323,
      "V_p_truncated": 323,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.012531328320802004,
     "adjusted": [
      -0.03007518796992481,
      0.0
     ],
     "unadjusted": [
      -0.02506265664160401,
      -0.002506265664160401
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.37844611528822053,
     "adjusted": [
      0.3283208020050125,
      0.42857142857142855
     ],
     "unadjusted": [
      0.3283208020050125,
      0.42857142857142855
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.06015037593984962,
     "adjusted": [
      0.005012531328320802,
      0.11528822055137844
     ],
     "unadjusted": [
      0.005012531328320802,
      0.11528822055137844
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.19548872180451127,
     "adjusted": [
      -0.24561403508771928,
      -0.14536340852130325
     ],
     "unadjusted": [
      -0.24561403508771928,
      -0.14536340852130325
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.8145363408521303,
      "D_P": 0.8095238095238095,
      "trunc512": 0.8721804511278195
     },
     "adjusted": {
      "D_T": [
       0.7593984962406015,
       0.8671679197994987
      ],
      "D_P": [
       0.7543859649122807,
       0.8621553884711779
      ],
      "trunc512": [
       0.8245614035087719,
       0.9172932330827067
      ]
     },
     "unadjusted": {
      "D_T": [
       0.7744360902255639,
       0.8521303258145363
      ],
      "D_P": [
       0.7694235588972431,
       0.8471177944862155
      ],
      "trunc512": [
       0.8370927318295739,
       0.9047619047619048
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.042606516290726815,
      "D_P": -0.02506265664160401,
      "trunc512": 0.015037593984962405
     },
     "adjusted": {
      "D_T": [
       -0.06766917293233082,
       -0.020050125313283207
      ],
      "D_P": [
       -0.05012531328320802,
       0.0
      ],
      "trunc512": [
       0.005012531328320802,
       0.02756892230576441
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.06766917293233082,
       -0.020050125313283207
      ],
      "D_P": [
       -0.05012531328320802,
       0.0
      ],
      "trunc512": [
       0.005012531328320802,
       0.02756892230576441
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "qwen3-14b|GSM8K": {
   "partition": "replication",
   "model": "qwen3-14b",
   "pool": "GSM8K",
   "rows": 264,
   "units": 264,
   "seed": 3655199287,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 264,
     "n_non_commit": 0,
     "n_unparsed": 264
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.4621212121212121,
      "interval": [
       0.4015151515151515,
       0.5227272727272727
      ]
     },
     "parse": {
      "estimate": 0.4659090909090909,
      "interval": [
       0.4053030303030303,
       0.5265151515151515
      ]
     },
     "trunc": {
      "estimate": 0.5378787878787878,
      "interval": [
       0.4772727272727273,
       0.5984848484848485
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 141,
     "n_non_commit": 0,
     "n_unparsed": 141
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.8863636363636364,
      "interval": [
       0.8484848484848485,
       0.9242424242424242
      ]
     },
     "parse": {
      "estimate": 0.8901515151515151,
      "interval": [
       0.8522727272727273,
       0.928030303030303
      ]
     },
     "trunc": {
      "estimate": 0.10984848484848485,
      "interval": [
       0.07196969696969698,
       0.14772727272727273
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 29,
     "n_non_commit": 0,
     "n_unparsed": 29
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.23863636363636365,
      "interval": [
       0.1893939393939394,
       0.2916666666666667
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.9545454545454546,
      "interval": [
       0.928030303030303,
       0.9772727272727273
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.003787878787878788,
      "interval": [
       0.0,
       0.011363636363636364
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5757575757575758,
      "interval": [
       0.5151515151515151,
       0.6363636363636364
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 264,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": -0.22348484848484848,
      "dV": 0.11363636363636363,
      "dB": -0.3371212121212121,
      "dL": 0.0,
      "T": 0.29242424242424203,
      "V": 0.5340909090909091,
      "B": 0.4659090909090909,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.29924242424242425,
       -0.14772727272727273
      ],
      "dV": [
       0.07575757575757576,
       0.15151515151515152
      ],
      "dB": [
       -0.3939393939393939,
       -0.2803030303030303
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.24848484848484842,
       0.33712121212121215
      ],
      "V": [
       0.4734848484848485,
       0.5946969696969697
      ],
      "B": [
       0.4053030303030303,
       0.5265151515151515
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.32954545454545453,
       -0.11742424242424243
      ],
      "T": [
       0.23106060606060594,
       0.35606060606060597
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.5084745762711864,
     "sizes": {
      "V": 141,
      "B": 123,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 141,
      "p_unparsed_truncated": 141,
      "p_non_commit": 0,
      "V": 141,
      "V_p_truncated": 141,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.23863636363636365,
      "dV": 0.23863636363636365,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04772727272727268,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1893939393939394,
       0.2916666666666667
      ],
      "dV": [
       0.1893939393939394,
       0.2916666666666667
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.037878787878787866,
       0.058333333333333307
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.16666666666666666,
       0.3143939393939394
      ],
      "T": [
       0.03333333333333333,
       0.06287878787878783
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.5757575757575758,
      "dV": 0.5757575757575758,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.11515151515151487,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.5151515151515151,
       0.6363636363636364
      ],
      "dV": [
       0.5151515151515151,
       0.6363636363636364
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.10303030303030292,
       0.12727272727272712
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.5151515151515151,
       0.6363636363636364
      ],
      "T": [
       0.10303030303030292,
       0.12727272727272712
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 264,
     "estimates": {
      "delta": 0.4621212121212121,
      "dV": 0.4621212121212121,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09242424242424221,
      "V": 0.4659090909090909,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "dV": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08030303030303024,
       0.10454545454545443
      ],
      "V": [
       0.4053030303030303,
       0.5265151515151515
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4015151515151515,
       0.5227272727272727
      ],
      "T": [
       0.08030303030303024,
       0.10454545454545443
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 123,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 123,
      "V_p_truncated": 123,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.8863636363636364,
      "dV": 0.8863636363636364,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.17727272727272775,
      "V": 0.8901515151515151,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "dV": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.16969696969696965,
       0.18484848484848487
      ],
      "V": [
       0.8522727272727273,
       0.928030303030303
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8484848484848485,
       0.9242424242424242
      ],
      "T": [
       0.16969696969696965,
       0.18484848484848487
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 235,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 235,
      "V_p_truncated": 235,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.9545454545454546,
      "dV": 0.9545454545454546,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.19090909090909158,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.928030303030303,
       0.9772727272727273
      ],
      "dV": [
       0.928030303030303,
       0.9772727272727273
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.18560606060606072,
       0.19545454545454566
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.928030303030303,
       0.9772727272727273
      ],
      "T": [
       0.18560606060606072,
       0.19545454545454566
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 264,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 264,
      "p_unparsed_truncated": 264,
      "p_non_commit": 0,
      "V": 264,
      "V_p_truncated": 264,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.11363636363636363,
      "dV": 0.11363636363636363,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.02272727272727274,
      "V": 0.5340909090909091,
      "B": 0.4659090909090909,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07575757575757576,
       0.15151515151515152
      ],
      "dV": [
       0.07575757575757576,
       0.15151515151515152
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.015151515151515152,
       0.03030303030303031
      ],
      "V": [
       0.4734848484848485,
       0.5946969696969697
      ],
      "B": [
       0.4053030303030303,
       0.5265151515151515
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07575757575757576,
       0.15151515151515152
      ],
      "T": [
       0.015151515151515152,
       0.03030303030303031
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 141,
      "B": 123,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 141,
      "p_unparsed_truncated": 141,
      "p_non_commit": 0,
      "V": 141,
      "V_p_truncated": 141,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 264,
     "estimates": {
      "delta": 0.42424242424242425,
      "dV": 0.42045454545454547,
      "dB": 0.003787878787878788,
      "dL": 0.0,
      "T": 0.08106060606060587,
      "V": 0.42424242424242425,
      "B": 0.4659090909090909,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.36363636363636365,
       0.48484848484848486
      ],
      "dV": [
       0.35984848484848486,
       0.4810606060606061
      ],
      "dB": [
       0.0,
       0.011363636363636364
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.06742424242424233,
       0.09393939393939388
      ],
      "V": [
       0.36363636363636365,
       0.48484848484848486
      ],
      "B": [
       0.4053030303030303,
       0.5265151515151515
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.36363636363636365,
       0.48484848484848486
      ],
      "T": [
       0.06742424242424233,
       0.09393939393939388
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 0.9910714285714286,
     "sizes": {
      "V": 112,
      "B": 123,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 141,
      "p_unparsed_truncated": 141,
      "p_non_commit": 0,
      "V": 112,
      "V_p_truncated": 112,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 264,
     "estimates": {
      "delta": 0.49242424242424243,
      "dV": 0.48863636363636365,
      "dB": 0.003787878787878788,
      "dL": 0.0,
      "T": 0.09469696969696947,
      "V": 0.5340909090909091,
      "B": 0.4659090909090909,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4318181818181818,
       0.553030303030303
      ],
      "dV": [
       0.42803030303030304,
       0.5492424242424242
      ],
      "dB": [
       0.0,
       0.011363636363636364
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08030303030303022,
       0.10833333333333318
      ],
      "V": [
       0.4734848484848485,
       0.5946969696969697
      ],
      "B": [
       0.4053030303030303,
       0.5265151515151515
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4318181818181818,
       0.553030303030303
      ],
      "T": [
       0.08030303030303022,
       0.10833333333333318
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 0.9923076923076923,
     "sizes": {
      "V": 141,
      "B": 123,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 141,
      "p_unparsed_truncated": 141,
      "p_non_commit": 0,
      "V": 141,
      "V_p_truncated": 141,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.3371212121212121,
     "adjusted": [
      -0.42045454545454547,
      -0.25757575757575757
     ],
     "unadjusted": [
      -0.3939393939393939,
      -0.2803030303030303
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.22348484848484848,
     "adjusted": [
      -0.29924242424242425,
      -0.14772727272727273
     ],
     "unadjusted": [
      -0.29924242424242425,
      -0.14772727272727273
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.6477272727272727,
     "adjusted": [
      -0.7083333333333334,
      -0.5871212121212122
     ],
     "unadjusted": [
      -0.7083333333333334,
      -0.5871212121212122
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.7159090909090909,
     "adjusted": [
      -0.7727272727272727,
      -0.6590909090909091
     ],
     "unadjusted": [
      -0.7727272727272727,
      -0.6590909090909091
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.5340909090909091,
      "D_P": 0.5340909090909091,
      "trunc512": 0.5378787878787878
     },
     "adjusted": {
      "D_T": [
       0.44696969696969696,
       0.6174242424242424
      ],
      "D_P": [
       0.44696969696969696,
       0.6174242424242424
      ],
      "trunc512": [
       0.45075757575757575,
       0.6212121212121212
      ]
     },
     "unadjusted": {
      "D_T": [
       0.4734848484848485,
       0.5946969696969697
      ],
      "D_P": [
       0.4734848484848485,
       0.5946969696969697
      ],
      "trunc512": [
       0.4772727272727273,
       0.5984848484848485
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.003787878787878788,
      "D_P": 0.0,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.011363636363636364,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.011363636363636364,
       0.0
      ],
      "D_P": [
       0.0,
       0.0
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  }
 },
 "test": {
  "qwen3-14b|LB-letters": {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "LB-letters",
   "rows": 3942,
   "units": 789,
   "seed": 3077743011,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3942,
     "n_non_commit": 0,
     "n_unparsed": 3942
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.0005073566717402334,
      "interval": [
       0.0,
       0.0012693577050012694
      ]
     },
     "parse": {
      "estimate": 0.0005073566717402334,
      "interval": [
       0.0,
       0.0012693577050012694
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 3940,
     "n_non_commit": 0,
     "n_unparsed": 3940
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.23465246067985793,
      "interval": [
       0.22323693556570268,
       0.24606798579401318
      ]
     },
     "parse": {
      "estimate": 0.3409436834094368,
      "interval": [
       0.32750316856780737,
       0.3543726235741445
      ]
     },
     "trunc": {
      "estimate": 0.7267884322678844,
      "interval": [
       0.7133790302107134,
       0.7399239543726236
      ]
     },
     "non_commit": {
      "estimate": 0.0334855403348554,
      "interval": [
       0.02788339670468948,
       0.039320142059868085
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 2466,
     "n_non_commit": 132,
     "n_unparsed": 2598
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.20319634703196346,
      "interval": [
       0.1915271435819381,
       0.2149556400506971
      ]
     },
     "parse": {
      "estimate": 0.5641806189751395,
      "interval": [
       0.5505703422053232,
       0.5778116273165778
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.43581938102486045,
      "interval": [
       0.4221883726834222,
       0.4494296577946768
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1718,
     "n_unparsed": 1718
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.40360223236935566,
      "interval": [
       0.39091831557584983,
       0.4162230671736375
      ]
     },
     "parse": {
      "estimate": 0.7047184170471842,
      "interval": [
       0.6922686945500633,
       0.7171102661596959
      ]
     },
     "trunc": {
      "estimate": 0.026382546930492135,
      "interval": [
       0.021562658548959918,
       0.03145611364789447
      ]
     },
     "non_commit": {
      "estimate": 0.27904616945712835,
      "interval": [
       0.26666666666666666,
       0.29144452906829144
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 64,
     "n_non_commit": 1100,
     "n_unparsed": 1164
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.20319634703196346,
      "interval": [
       0.1915271435819381,
       0.2149556400506971
      ]
     },
     "parse": {
      "estimate": 0.5641806189751395,
      "interval": [
       0.5505703422053232,
       0.5778116273165778
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.43581938102486045,
      "interval": [
       0.4221883726834222,
       0.4494296577946768
      ]
     },
     "rows": 3942,
     "n_unparsed_truncated": 0,
     "n_non_commit": 1718,
     "n_unparsed": 1718
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.20268899036022323,
      "dV": 0.20294266869609334,
      "dB": -0.0002536783358701167,
      "dL": 0.0,
      "T": 0.04079147640791463,
      "V": 0.5636732623033993,
      "B": 0.0005073566717402334,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.191128010139417,
       0.21444866920152092
      ],
      "dV": [
       0.19138149556400508,
       0.2146849593495935
      ],
      "dB": [
       -0.0007616146230007616,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03845763571790969,
       0.04317605276509386
      ],
      "V": [
       0.550063371356147,
       0.5772357723577236
      ],
      "B": [
       0.0,
       0.0012693577050012694
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.18619989852866564,
       0.21943176052765093
      ],
      "T": [
       0.03742066514343742,
       0.04415716096324464
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0012515644555695,
     "sizes": {
      "V": 2222,
      "B": 2,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 3940,
      "p_unparsed_truncated": 3940,
      "p_non_commit": 0,
      "V": 2222,
      "V_p_truncated": 2222,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.20319634703196346,
      "dV": 0.20319634703196346,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04063926940639256,
      "V": 0.5641806189751395,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1915271435819381,
       0.2149556400506971
      ],
      "dV": [
       0.1915271435819381,
       0.2149556400506971
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03830542871638763,
       0.042991128010139434
      ],
      "V": [
       0.5505703422053232,
       0.5778116273165778
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.18670725520040587,
       0.21993911719939116
      ],
      "T": [
       0.03734145104008118,
       0.043987823439878275
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2224,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2224,
      "V_p_truncated": 2224,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.20319634703196346,
      "dV": 0.20319634703196346,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04063926940639256,
      "V": 0.5641806189751395,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.1915271435819381,
       0.2149556400506971
      ],
      "dV": [
       0.1915271435819381,
       0.2149556400506971
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03830542871638763,
       0.042991128010139434
      ],
      "V": [
       0.5505703422053232,
       0.5778116273165778
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.1915271435819381,
       0.2149556400506971
      ],
      "T": [
       0.03830542871638763,
       0.042991128010139434
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2224,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2224,
      "V_p_truncated": 2224,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 3942,
     "estimates": {
      "delta": 0.0005073566717402334,
      "dV": 0.0005073566717402334,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.00010147133434804665,
      "V": 0.0005073566717402334,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.0,
       0.0012693577050012694
      ],
      "dV": [
       0.0,
       0.0012693577050012694
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.0,
       0.00025387154100025384
      ],
      "V": [
       0.0,
       0.0012693577050012694
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.0,
       0.0012693577050012694
      ],
      "T": [
       0.0,
       0.00025387154100025384
      ]
     },
     "family": null,
     "verdict": "no gain: not tested",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2,
      "V_p_truncated": 2,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.23465246067985793,
      "dV": 0.23465246067985793,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04693049213597109,
      "V": 0.3409436834094368,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22323693556570268,
       0.24606798579401318
      ],
      "dV": [
       0.22323693556570268,
       0.24606798579401318
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04464738711314058,
       0.049213597158802684
      ],
      "V": [
       0.32750316856780737,
       0.3543726235741445
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22323693556570268,
       0.24606798579401318
      ],
      "T": [
       0.04464738711314058,
       0.049213597158802684
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1344,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 1344,
      "V_p_truncated": 1344,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.40360223236935566,
      "dV": 0.40360223236935566,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08072044647386872,
      "V": 0.7047184170471842,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.39091831557584983,
       0.4162230671736375
      ],
      "dV": [
       0.39091831557584983,
       0.4162230671736375
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07818366311517001,
       0.08324461343472754
      ],
      "V": [
       0.6922686945500633,
       0.7171102661596959
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.39091831557584983,
       0.4162230671736375
      ],
      "T": [
       0.07818366311517001,
       0.08324461343472754
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2778,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3942,
      "p_unparsed_truncated": 3942,
      "p_non_commit": 0,
      "V": 2778,
      "V_p_truncated": 2778,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.20268899036022323,
      "dV": 0.20294266869609334,
      "dB": -0.0002536783358701167,
      "dL": 0.0,
      "T": 0.04079147640791463,
      "V": 0.5636732623033993,
      "B": 0.0005073566717402334,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.191128010139417,
       0.21444866920152092
      ],
      "dV": [
       0.19138149556400508,
       0.2146849593495935
      ],
      "dB": [
       -0.0007616146230007616,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.03845763571790969,
       0.04317605276509386
      ],
      "V": [
       0.550063371356147,
       0.5772357723577236
      ],
      "B": [
       0.0,
       0.0012693577050012694
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.191128010139417,
       0.21444866920152092
      ],
      "T": [
       0.03845763571790969,
       0.04317605276509386
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0012515644555695,
     "sizes": {
      "V": 2222,
      "B": 2,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3940,
      "p_unparsed_truncated": 3940,
      "p_non_commit": 0,
      "V": 2222,
      "V_p_truncated": 2222,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 3942,
     "estimates": {
      "delta": 0.2341451040081177,
      "dV": 0.2341451040081177,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04682902080162305,
      "V": 0.3404363267376966,
      "B": 0.0005073566717402334,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.22281368821292777,
       0.24556062912227294
      ],
      "dV": [
       0.22281368821292777,
       0.24556062912227294
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04456273764258556,
       0.04911212582445463
      ],
      "V": [
       0.3269961977186312,
       0.35386565272496834
      ],
      "B": [
       0.0,
       0.0012693577050012694
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.22281368821292777,
       0.24556062912227294
      ],
      "T": [
       0.04456273764258556,
       0.04911212582445463
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 1342,
      "B": 2,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3940,
      "p_unparsed_truncated": 3940,
      "p_non_commit": 0,
      "V": 1342,
      "V_p_truncated": 1342,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 3942,
     "estimates": {
      "delta": 0.40309487569761543,
      "dV": 0.40309487569761543,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08061897513952068,
      "V": 0.7042110603754439,
      "B": 0.0005073566717402334,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.3904109589041096,
       0.4157160963244613
      ],
      "dV": [
       0.3904109589041096,
       0.4157160963244613
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07808219178082196,
       0.0831432192648923
      ],
      "V": [
       0.6917617237008872,
       0.7166032953105197
      ],
      "B": [
       0.0,
       0.0012693577050012694
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3904109589041096,
       0.4157160963244613
      ],
      "T": [
       0.07808219178082196,
       0.0831432192648923
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 2776,
      "B": 2,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 3940,
      "p_unparsed_truncated": 3940,
      "p_non_commit": 0,
      "V": 2776,
      "V_p_truncated": 2776,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": 0.0,
     "adjusted": [
      0.0,
      0.0
     ],
     "unadjusted": [
      0.0,
      0.0
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s0": {
     "theta": 0.20319634703196346,
     "adjusted": [
      0.18594622019279552,
      0.2207001522070015
     ],
     "unadjusted": [
      0.1915271435819381,
      0.2149556400506971
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-BROKEN-s1": {
     "theta": 0.20319634703196346,
     "adjusted": [
      0.18594622019279552,
      0.2207001522070015
     ],
     "unadjusted": [
      0.1915271435819381,
      0.2149556400506971
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "GEPA-CLEAN-s0": {
     "theta": -0.33663115169964486,
     "adjusted": [
      -0.36248415716096327,
      -0.3109585558098144
     ],
     "unadjusted": [
      -0.3543726235741445,
      -0.3188736681887367
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "GEPA-CLEAN-s1": {
     "theta": -0.3417047184170472,
     "adjusted": [
      -0.36932826362484156,
      -0.3135464231354642
     ],
     "unadjusted": [
      -0.36051829268292684,
      -0.3226788432267884
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.20268899036022323,
     "adjusted": [
      0.191128010139417,
      0.21444866920152092
     ],
     "unadjusted": [
      0.191128010139417,
      0.21444866920152092
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.03145611364789447,
     "adjusted": [
      -0.0471841704718417,
      -0.015486164001015486
     ],
     "unadjusted": [
      -0.0471841704718417,
      -0.015486164001015486
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.20040588533739218,
     "adjusted": [
      -0.21571609632446134,
      -0.18493150684931506
     ],
     "unadjusted": [
      -0.21571609632446134,
      -0.18493150684931506
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.9736174530695079,
      "D_P": 0.7042110603754439,
      "trunc512": 1.0
     },
     "adjusted": {
      "D_T": [
       0.9662607813292745,
       0.980466768138001
      ],
      "D_P": [
       0.6866920152091255,
       0.7216730038022814
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "unadjusted": {
      "D_T": [
       0.9685438863521055,
       0.9784373414510401
      ],
      "D_P": [
       0.6917617237008872,
       0.7166032953105197
      ],
      "trunc512": [
       1.0,
       1.0
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.026382546930492135,
      "D_P": 0.14053779807204464,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.03145611364789447,
       -0.021562658548959918
      ],
      "D_P": [
       0.12296747967479675,
       0.15792141951837768
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.03145611364789447,
       -0.021562658548959918
      ],
      "D_P": [
       0.12296747967479675,
       0.15792141951837768
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "qwen3-14b|MMLU-Pro": {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "MMLU-Pro",
   "rows": 799,
   "units": 799,
   "seed": 2579350903,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 799,
     "n_non_commit": 0,
     "n_unparsed": 799
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.12015018773466833,
      "interval": [
       0.09762202753441802,
       0.14267834793491865
      ]
     },
     "parse": {
      "estimate": 0.13391739674593242,
      "interval": [
       0.11013767209011265,
       0.15769712140175218
      ]
     },
     "trunc": {
      "estimate": 0.8685857321652065,
      "interval": [
       0.8448060075093867,
       0.8911138923654568
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 692,
     "n_non_commit": 0,
     "n_unparsed": 692
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.3967459324155194,
      "interval": [
       0.36295369211514394,
       0.4305381727158949
      ]
     },
     "parse": {
      "estimate": 0.4981226533166458,
      "interval": [
       0.46307884856070086,
       0.5319148936170213
      ]
     },
     "trunc": {
      "estimate": 0.5018773466833542,
      "interval": [
       0.4668335419274093,
       0.5369211514392991
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 401,
     "n_non_commit": 0,
     "n_unparsed": 401
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.5219023779724656,
      "interval": [
       0.48685857321652065,
       0.5556946182728411
      ]
     },
     "parse": {
      "estimate": 0.9599499374217773,
      "interval": [
       0.9461827284105131,
       0.9724655819774718
      ]
     },
     "trunc": {
      "estimate": 0.015018773466833541,
      "interval": [
       0.007509386733416771,
       0.023779724655819776
      ]
     },
     "non_commit": {
      "estimate": 0.026282853566958697,
      "interval": [
       0.016270337922403004,
       0.03754693366708386
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 11,
     "n_non_commit": 21,
     "n_unparsed": 32
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.6470588235294118,
      "interval": [
       0.6145181476846058,
       0.6795994993742178
      ]
     },
     "parse": {
      "estimate": 0.9161451814768461,
      "interval": [
       0.8961201501877347,
       0.934918648310388
      ]
     },
     "trunc": {
      "estimate": 0.08010012515644556,
      "interval": [
       0.06132665832290363,
       0.09887359198998748
      ]
     },
     "non_commit": {
      "estimate": 0.025031289111389236,
      "interval": [
       0.015018773466833541,
       0.03629536921151439
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 47,
     "n_non_commit": 20,
     "n_unparsed": 67
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5381727158948686,
      "interval": [
       0.5043804755944932,
       0.571964956195244
      ]
     },
     "parse": {
      "estimate": 0.9599499374217773,
      "interval": [
       0.9461827284105131,
       0.9724655819774718
      ]
     },
     "trunc": {
      "estimate": 0.015018773466833541,
      "interval": [
       0.007509386733416771,
       0.023779724655819776
      ]
     },
     "non_commit": {
      "estimate": 0.026282853566958697,
      "interval": [
       0.016270337922403004,
       0.03754693366708386
      ]
     },
     "rows": 799,
     "n_unparsed_truncated": 11,
     "n_non_commit": 21,
     "n_unparsed": 32
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.40175219023779724,
      "dV": 0.4192740926157697,
      "dB": -0.017521902377972465,
      "dL": 0.0,
      "T": 0.0978723404255325,
      "V": 0.8260325406758448,
      "B": 0.13391739674593242,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.36545682102628285,
       0.4380475594493116
      ],
      "dV": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "dB": [
       -0.028785982478097622,
       -0.007509386733416771
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08785982478097612,
       0.10813516896120147
      ],
      "V": [
       0.799749687108886,
       0.8523153942428036
      ],
      "B": [
       0.11013767209011265,
       0.15769712140175218
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.3504380475594493,
       0.4530663329161452
      ],
      "T": [
       0.08360450563204,
       0.11264080100125151
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.043613707165109,
     "sizes": {
      "V": 660,
      "B": 107,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 692,
      "p_unparsed_truncated": 692,
      "p_non_commit": 0,
      "V": 660,
      "V_p_truncated": 660,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.5219023779724656,
      "dV": 0.5219023779724656,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.10438047559449393,
      "V": 0.9599499374217773,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.48685857321652065,
       0.5556946182728411
      ],
      "dV": [
       0.48685857321652065,
       0.5556946182728411
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.09737171464330406,
       0.11113892365456814
      ],
      "V": [
       0.9461827284105131,
       0.9724655819774718
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.47309136420525655,
       0.5707133917396746
      ],
      "T": [
       0.09461827284105122,
       0.11414267834793483
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 767,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 767,
      "V_p_truncated": 767,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.5381727158948686,
      "dV": 0.5381727158948686,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.10763454317897457,
      "V": 0.9599499374217773,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.5043804755944932,
       0.571964956195244
      ],
      "dV": [
       0.5043804755944932,
       0.571964956195244
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.10087609511889849,
       0.11439299123904875
      ],
      "V": [
       0.9461827284105131,
       0.9724655819774718
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.5043804755944932,
       0.571964956195244
      ],
      "T": [
       0.10087609511889849,
       0.11439299123904875
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 767,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 767,
      "V_p_truncated": 767,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 799,
     "estimates": {
      "delta": 0.12015018773466833,
      "dV": 0.12015018773466833,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.02403003754693362,
      "V": 0.13391739674593242,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.09762202753441802,
       0.14267834793491865
      ],
      "dV": [
       0.09762202753441802,
       0.14267834793491865
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.019524405506883606,
       0.028535669586983725
      ],
      "V": [
       0.11013767209011265,
       0.15769712140175218
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.09762202753441802,
       0.14267834793491865
      ],
      "T": [
       0.019524405506883606,
       0.028535669586983725
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 107,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 107,
      "V_p_truncated": 107,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.3967459324155194,
      "dV": 0.3967459324155194,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.07934918648310434,
      "V": 0.4981226533166458,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.36295369211514394,
       0.4305381727158949
      ],
      "dV": [
       0.36295369211514394,
       0.4305381727158949
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07259073842302871,
       0.0861076345431789
      ],
      "V": [
       0.46307884856070086,
       0.5319148936170213
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.36295369211514394,
       0.4305381727158949
      ],
      "T": [
       0.07259073842302871,
       0.0861076345431789
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 398,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 398,
      "V_p_truncated": 398,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.6470588235294118,
      "dV": 0.6470588235294118,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1294117647058835,
      "V": 0.9161451814768461,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.6145181476846058,
       0.6795994993742178
      ],
      "dV": [
       0.6145181476846058,
       0.6795994993742178
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.12290362953692104,
       0.1359198998748435
      ],
      "V": [
       0.8961201501877347,
       0.934918648310388
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.6145181476846058,
       0.6795994993742178
      ],
      "T": [
       0.12290362953692104,
       0.1359198998748435
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 732,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 799,
      "p_unparsed_truncated": 799,
      "p_non_commit": 0,
      "V": 732,
      "V_p_truncated": 732,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.41802252816020025,
      "dV": 0.4192740926157697,
      "dB": -0.0012515644555694619,
      "dL": 0.0,
      "T": 0.08485607008761002,
      "V": 0.8260325406758448,
      "B": 0.13391739674593242,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.38423028785982477,
       0.4530663329161452
      ],
      "dV": [
       0.3854818523153942,
       0.4530663329161452
      ],
      "dB": [
       -0.0037546933667083854,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07784730913642046,
       0.09186483103879842
      ],
      "V": [
       0.799749687108886,
       0.8523153942428036
      ],
      "B": [
       0.11013767209011265,
       0.15769712140175218
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.38423028785982477,
       0.4530663329161452
      ],
      "T": [
       0.07784730913642046,
       0.09186483103879842
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0029940119760479,
     "sizes": {
      "V": 660,
      "B": 107,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 692,
      "p_unparsed_truncated": 692,
      "p_non_commit": 0,
      "V": 660,
      "V_p_truncated": 660,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 799,
     "estimates": {
      "delta": 0.2765957446808511,
      "dV": 0.2765957446808511,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.05531914893617032,
      "V": 0.3642052565707134,
      "B": 0.13391739674593242,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.246558197747184,
       0.3078848560700876
      ],
      "dV": [
       0.246558197747184,
       0.3078848560700876
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.04931163954943675,
       0.06157697121401748
      ],
      "V": [
       0.3304130162703379,
       0.3979974968710889
      ],
      "B": [
       0.11013767209011265,
       0.15769712140175218
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.246558197747184,
       0.3078848560700876
      ],
      "T": [
       0.04931163954943675,
       0.06157697121401748
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 291,
      "B": 107,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 692,
      "p_unparsed_truncated": 692,
      "p_non_commit": 0,
      "V": 291,
      "V_p_truncated": 291,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 799,
     "estimates": {
      "delta": 0.5269086357947435,
      "dV": 0.5269086357947435,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1053817271589495,
      "V": 0.7822277847309136,
      "B": 0.13391739674593242,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4918648310387985,
       0.5619524405506884
      ],
      "dV": [
       0.4918648310387985,
       0.5619524405506884
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.09837296620775962,
       0.11239048811013756
      ],
      "V": [
       0.753441802252816,
       0.8110137672090113
      ],
      "B": [
       0.11013767209011265,
       0.15769712140175218
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4918648310387985,
       0.5619524405506884
      ],
      "T": [
       0.09837296620775962,
       0.11239048811013756
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 625,
      "B": 107,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 692,
      "p_unparsed_truncated": 692,
      "p_non_commit": 0,
      "V": 625,
      "V_p_truncated": 625,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.016270337922403004,
     "adjusted": [
      -0.03254067584480601,
      -0.0025031289111389237
     ],
     "unadjusted": [
      -0.026282853566958697,
      -0.006257822277847309
     ],
     "family": "H2",
     "verdict": "holds",
     "primary": true
    },
    "THINK-512": {
     "theta": 0.40175219023779724,
     "adjusted": [
      0.36545682102628285,
      0.4380475594493116
     ],
     "unadjusted": [
      0.36545682102628285,
      0.4380475594493116
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "THINK-1536": {
     "theta": 0.1251564455569462,
     "adjusted": [
      0.08635794743429287,
      0.1639549436795995
     ],
     "unadjusted": [
      0.08635794743429287,
      0.1639549436795995
     ],
     "family": null,
     "verdict": "holds",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.1251564455569462,
     "adjusted": [
      -0.15894868585732166,
      -0.09136420525657071
     ],
     "unadjusted": [
      -0.15894868585732166,
      -0.09136420525657071
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.7884856070087609,
      "D_P": 0.7822277847309136,
      "trunc512": 0.8685857321652065
     },
     "adjusted": {
      "D_T": [
       0.7471839799749687,
       0.8272841051314143
      ],
      "D_P": [
       0.7409261576971214,
       0.8222778473091364
      ],
      "trunc512": [
       0.8347934918648311,
       0.9011264080100125
      ]
     },
     "unadjusted": {
      "D_T": [
       0.7596996245306633,
       0.8160200250312891
      ],
      "D_P": [
       0.753441802252816,
       0.8110137672090113
      ],
      "trunc512": [
       0.8448060075093867,
       0.8911138923654568
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.06508135168961202,
      "D_P": -0.04380475594493116,
      "trunc512": 0.015018773466833541
     },
     "adjusted": {
      "D_T": [
       -0.08385481852315395,
       -0.04630788485607009
      ],
      "D_P": [
       -0.06382978723404255,
       -0.023779724655819776
      ],
      "trunc512": [
       0.007509386733416771,
       0.023779724655819776
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.08385481852315395,
       -0.04630788485607009
      ],
      "D_P": [
       -0.06382978723404255,
       -0.023779724655819776
      ],
      "trunc512": [
       0.007509386733416771,
       0.023779724655819776
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  },
  "qwen3-14b|GSM8K": {
   "partition": "test",
   "model": "qwen3-14b",
   "pool": "GSM8K",
   "rows": 527,
   "units": 527,
   "seed": 612427066,
   "b": 50000,
   "configs": {
    "THINK-64": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 527,
     "n_non_commit": 0,
     "n_unparsed": 527
    },
    "THINK-512": {
     "acc": {
      "estimate": 0.45161290322580644,
      "interval": [
       0.4098671726755218,
       0.49335863377609107
      ]
     },
     "parse": {
      "estimate": 0.4573055028462998,
      "interval": [
       0.41366223908918404,
       0.4990512333965844
      ]
     },
     "trunc": {
      "estimate": 0.5445920303605313,
      "interval": [
       0.5028462998102466,
       0.5882352941176471
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 286,
     "n_non_commit": 0,
     "n_unparsed": 286
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.8595825426944972,
      "interval": [
       0.8292220113851992,
       0.888045540796964
      ]
     },
     "parse": {
      "estimate": 0.8766603415559773,
      "interval": [
       0.8481973434535104,
       0.9032258064516129
      ]
     },
     "trunc": {
      "estimate": 0.12333965844402277,
      "interval": [
       0.0967741935483871,
       0.15180265654648956
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 65,
     "n_non_commit": 0,
     "n_unparsed": 65
    },
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.21062618595825428,
      "interval": [
       0.17647058823529413,
       0.24667931688804554
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.9335863377609108,
      "interval": [
       0.9108159392789373,
       0.9544592030360531
      ]
     },
     "parse": {
      "estimate": 0.9886148007590133,
      "interval": [
       0.9791271347248577,
       0.9962049335863378
      ]
     },
     "trunc": {
      "estimate": 0.013282732447817837,
      "interval": [
       0.003795066413662239,
       0.024667931688804556
      ]
     },
     "non_commit": {
      "estimate": 0.003795066413662239,
      "interval": [
       0.0,
       0.009487666034155597
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 4,
     "n_non_commit": 2,
     "n_unparsed": 6
    },
    "RESCUE-1500": {
     "acc": {
      "estimate": 0.5502846299810247,
      "interval": [
       0.50853889943074,
       0.5920303605313093
      ]
     },
     "parse": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     },
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 527,
     "n_unparsed_truncated": 0,
     "n_non_commit": 0,
     "n_unparsed": 0
    }
   },
   "h1": {
    "THINK-512|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": -0.2409867172675522,
      "dV": 0.10056925996204934,
      "dB": -0.3415559772296015,
      "dL": 0.0,
      "T": 0.2933586337760911,
      "V": 0.5426944971537002,
      "B": 0.4573055028462998,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       -0.29411764705882354,
       -0.18785578747628084
      ],
      "dV": [
       0.07590132827324478,
       0.127134724857685
      ],
      "dB": [
       -0.38330170777988615,
       -0.301707779886148
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.2618595825426945,
       0.3252371916508537
      ],
      "V": [
       0.5009487666034156,
       0.5863377609108159
      ],
      "B": [
       0.41366223908918404,
       0.4990512333965844
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       -0.31499051233396586,
       -0.16698292220113853
      ],
      "T": [
       0.24895635673624275,
       0.3385199240986715
      ]
     },
     "family": "H1",
     "verdict": "no gain: not tested",
     "visibility_share": -0.41732283464566927,
     "sizes": {
      "V": 286,
      "B": 241,
      "L": 0
     },
     "primary": true,
     "sanity": false,
     "split": {
      "p_unparsed": 286,
      "p_unparsed_truncated": 286,
      "p_non_commit": 0,
      "V": 286,
      "V_p_truncated": 286,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|AUTHORS-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.21062618595825428,
      "dV": 0.21062618595825428,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.04212523719165077,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.17647058823529413,
       0.24667931688804554
      ],
      "dV": [
       0.17647058823529413,
       0.24667931688804554
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.035294117647058816,
       0.049335863377609084
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.16318785578747627,
       0.2618595825426945
      ],
      "T": [
       0.03263757115749525,
       0.052371916508538875
      ]
     },
     "family": "H1",
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 527,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": true,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 527,
      "V_p_truncated": 527,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.5502846299810247,
      "dV": 0.5502846299810247,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.11005692599620548,
      "V": 1.0,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.50853889943074,
       0.5920303605313093
      ],
      "dV": [
       0.50853889943074,
       0.5920303605313093
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.10170777988614786,
       0.11840607210626174
      ],
      "V": [
       1.0,
       1.0
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.50853889943074,
       0.5920303605313093
      ],
      "T": [
       0.10170777988614786,
       0.11840607210626174
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 527,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 527,
      "V_p_truncated": 527,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-512": {
     "rows": 527,
     "estimates": {
      "delta": 0.45161290322580644,
      "dV": 0.45161290322580644,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09032258064516155,
      "V": 0.4573055028462998,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.4098671726755218,
       0.49335863377609107
      ],
      "dV": [
       0.4098671726755218,
       0.49335863377609107
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08197343453510426,
       0.09867172675521814
      ],
      "V": [
       0.41366223908918404,
       0.4990512333965844
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.4098671726755218,
       0.49335863377609107
      ],
      "T": [
       0.08197343453510426,
       0.09867172675521814
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 241,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 241,
      "V_p_truncated": 241,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.8595825426944972,
      "dV": 0.8595825426944972,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.17191650853890084,
      "V": 0.8766603415559773,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.8292220113851992,
       0.888045540796964
      ],
      "dV": [
       0.8292220113851992,
       0.888045540796964
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1658444022770399,
       0.17760910815939288
      ],
      "V": [
       0.8481973434535104,
       0.9032258064516129
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.8292220113851992,
       0.888045540796964
      ],
      "T": [
       0.1658444022770399,
       0.17760910815939288
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 462,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 462,
      "V_p_truncated": 462,
      "V_p_non_commit": 0
     }
    },
    "THINK-64|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.9335863377609108,
      "dV": 0.9335863377609108,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.1867172675521838,
      "V": 0.9886148007590133,
      "B": 0.0,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.9108159392789373,
       0.9544592030360531
      ],
      "dV": [
       0.9108159392789373,
       0.9544592030360531
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.1821631878557876,
       0.19089184060721073
      ],
      "V": [
       0.9791271347248577,
       0.9962049335863378
      ],
      "B": [
       0.0,
       0.0
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.9108159392789373,
       0.9544592030360531
      ],
      "T": [
       0.1821631878557876,
       0.19089184060721073
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 521,
      "B": 0,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 527,
      "p_unparsed_truncated": 527,
      "p_non_commit": 0,
      "V": 521,
      "V_p_truncated": 521,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|RESCUE-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.09867172675521822,
      "dV": 0.10056925996204934,
      "dB": -0.0018975332068311196,
      "dL": 0.0,
      "T": 0.021631878557874747,
      "V": 0.5426944971537002,
      "B": 0.4573055028462998,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.07400379506641366,
       0.1252371916508539
      ],
      "dV": [
       0.07590132827324478,
       0.127134724857685
      ],
      "dB": [
       -0.0056925996204933585,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.015939278937381403,
       0.027703984819734344
      ],
      "V": [
       0.5009487666034156,
       0.5863377609108159
      ],
      "B": [
       0.41366223908918404,
       0.4990512333965844
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.07400379506641366,
       0.1252371916508539
      ],
      "T": [
       0.015939278937381403,
       0.027703984819734344
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0192307692307692,
     "sizes": {
      "V": 286,
      "B": 241,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 286,
      "p_unparsed_truncated": 286,
      "p_non_commit": 0,
      "V": 286,
      "V_p_truncated": 286,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|THINK-1536": {
     "rows": 527,
     "estimates": {
      "delta": 0.4079696394686907,
      "dV": 0.4079696394686907,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.08159392789373827,
      "V": 0.41935483870967744,
      "B": 0.4573055028462998,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.36622390891840606,
       0.4497153700189753
      ],
      "dV": [
       0.36622390891840606,
       0.4497153700189753
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.07324478178368116,
       0.08994307400379499
      ],
      "V": [
       0.3776091081593928,
       0.46110056925996207
      ],
      "B": [
       0.41366223908918404,
       0.4990512333965844
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.36622390891840606,
       0.4497153700189753
      ],
      "T": [
       0.07324478178368116,
       0.08994307400379499
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 221,
      "B": 241,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 286,
      "p_unparsed_truncated": 286,
      "p_non_commit": 0,
      "V": 221,
      "V_p_truncated": 221,
      "V_p_non_commit": 0
     }
    },
    "THINK-512|BUDGET-512-1500": {
     "rows": 527,
     "estimates": {
      "delta": 0.4819734345351044,
      "dV": 0.4819734345351044,
      "dB": 0.0,
      "dL": 0.0,
      "T": 0.09639468690702122,
      "V": 0.5313092979127134,
      "B": 0.4573055028462998,
      "L": 0.0
     },
     "unadjusted": {
      "delta": [
       0.44022770398481975,
       0.5256166982922201
      ],
      "dV": [
       0.44022770398481975,
       0.5256166982922201
      ],
      "dB": [
       0.0,
       0.0
      ],
      "dL": [
       0.0,
       0.0
      ],
      "T": [
       0.08804554079696382,
       0.10512333965844389
      ],
      "V": [
       0.4876660341555977,
       0.573055028462998
      ],
      "B": [
       0.41366223908918404,
       0.4990512333965844
      ],
      "L": [
       0.0,
       0.0
      ]
     },
     "adjusted": {
      "delta": [
       0.44022770398481975,
       0.5256166982922201
      ],
      "T": [
       0.08804554079696382,
       0.10512333965844389
      ]
     },
     "family": null,
     "verdict": "visibility dominates",
     "visibility_share": 1.0,
     "sizes": {
      "V": 280,
      "B": 241,
      "L": 0
     },
     "primary": false,
     "sanity": false,
     "split": {
      "p_unparsed": 286,
      "p_unparsed_truncated": 286,
      "p_non_commit": 0,
      "V": 280,
      "V_p_truncated": 280,
      "V_p_non_commit": 0
     }
    }
   },
   "h2": {
    "RESCUE-1500": {
     "theta": -0.3396584440227704,
     "adjusted": [
      -0.40037950664136623,
      -0.2808349146110057
     ],
     "unadjusted": [
      -0.38140417457305503,
      -0.2998102466793169
     ],
     "family": "H2",
     "verdict": "fails",
     "primary": true
    },
    "THINK-512": {
     "theta": -0.2409867172675522,
     "adjusted": [
      -0.29411764705882354,
      -0.18785578747628084
     ],
     "unadjusted": [
      -0.29411764705882354,
      -0.18785578747628084
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "THINK-1536": {
     "theta": -0.6489563567362429,
     "adjusted": [
      -0.6907020872865275,
      -0.6053130929791272
     ],
     "unadjusted": [
      -0.6907020872865275,
      -0.6053130929791272
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    },
    "BUDGET-512-1500": {
     "theta": -0.7229601518026565,
     "adjusted": [
      -0.7609108159392789,
      -0.683111954459203
     ],
     "unadjusted": [
      -0.7609108159392789,
      -0.683111954459203
     ],
     "family": null,
     "verdict": "fails",
     "primary": false
    }
   },
   "h3": {
    "THINK-512|BUDGET-512-1500": {
     "estimates": {
      "D_T": 0.5313092979127134,
      "D_P": 0.5313092979127134,
      "trunc512": 0.5445920303605313
     },
     "adjusted": {
      "D_T": [
       0.47248576850094876,
       0.5920303605313093
      ],
      "D_P": [
       0.47058823529411764,
       0.5920303605313093
      ],
      "trunc512": [
       0.4857685009487666,
       0.6053130929791272
      ]
     },
     "unadjusted": {
      "D_T": [
       0.48956356736242884,
       0.573055028462998
      ],
      "D_P": [
       0.4876660341555977,
       0.573055028462998
      ],
      "trunc512": [
       0.5028462998102466,
       0.5882352941176471
      ]
     },
     "family": "H3",
     "verdict": "holds",
     "primary": true
    },
    "RESCUE-1500|BUDGET-512-1500": {
     "estimates": {
      "D_T": -0.013282732447817837,
      "D_P": -0.011385199240986717,
      "trunc512": 0.0
     },
     "adjusted": {
      "D_T": [
       -0.024667931688804556,
       -0.003795066413662239
      ],
      "D_P": [
       -0.020872865275142316,
       -0.003795066413662239
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "unadjusted": {
      "D_T": [
       -0.024667931688804556,
       -0.003795066413662239
      ],
      "D_P": [
       -0.020872865275142316,
       -0.003795066413662239
      ],
      "trunc512": [
       0.0,
       0.0
      ]
     },
     "family": null,
     "verdict": "no room",
     "primary": false
    }
   }
  }
 },
 "primary": [
  {
   "family": "H1",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "GEPA-BROKEN-s0",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "GEPA-BROKEN-s1",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "GEPA-CLEAN-s0",
   "test": "fails",
   "replication": "fails",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "GEPA-CLEAN-s1",
   "test": "fails",
   "replication": "fails",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-14b|LB-letters",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "qwen3-14b|MMLU-Pro",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "visibility dominates",
   "replication": "visibility dominates",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|MMLU-Pro",
   "endpoint": "RESCUE-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-14b|MMLU-Pro",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  },
  {
   "family": "H1",
   "cell": "qwen3-14b|GSM8K",
   "endpoint": "THINK-512|AUTHORS-1500",
   "test": "no gain: not tested",
   "replication": "no gain: not tested",
   "label": "replicated"
  },
  {
   "family": "H2",
   "cell": "qwen3-14b|GSM8K",
   "endpoint": "RESCUE-1500",
   "test": "fails",
   "replication": "fails",
   "label": "replicated"
  },
  {
   "family": "H3",
   "cell": "qwen3-14b|GSM8K",
   "endpoint": "THINK-512|BUDGET-512-1500",
   "test": "holds",
   "replication": "holds",
   "label": "replicated"
  }
 ],
 "lb0038": {
  "replication|qwen3-14b": {
   "rows": 796,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.522613065326635,
     "exact_match": 0.01256281407035176
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.001256281407035176,
     "truncated": 0.7047738693467337,
     "mae_parsed": 7.0,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.0037688442211055275,
     "truncated": 0.0,
     "mae_parsed": 5.0,
     "exact_match": 0.001256281407035176
    },
    "AUTHORS-1500": {
     "parse": 0.0,
     "truncated": 0.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.0037688442211055275,
     "truncated": 0.0,
     "mae_parsed": 5.0,
     "exact_match": 0.001256281407035176
    },
    "RESCUE-1500": {
     "parse": 0.001256281407035176,
     "truncated": 0.0,
     "mae_parsed": 7.0,
     "exact_match": 0.0
    }
   }
  },
  "test|qwen3-14b": {
   "rows": 1577,
   "constants": {
    "non_oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    },
    "oracle_median": {
     "value": 50.0,
     "mae": 16.40837032339886,
     "exact_match": 0.012682308180088777
    }
   },
   "configs": {
    "THINK-64": {
     "parse": 0.0,
     "truncated": 1.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "THINK-512": {
     "parse": 0.0006341154090044388,
     "truncated": 0.719720989220038,
     "mae_parsed": 37.0,
     "exact_match": 0.0
    },
    "THINK-1536": {
     "parse": 0.0006341154090044388,
     "truncated": 0.0031705770450221942,
     "mae_parsed": 37.0,
     "exact_match": 0.0
    },
    "AUTHORS-1500": {
     "parse": 0.0,
     "truncated": 0.0,
     "mae_parsed": null,
     "exact_match": 0.0
    },
    "BUDGET-512-1500": {
     "parse": 0.0006341154090044388,
     "truncated": 0.0,
     "mae_parsed": 37.0,
     "exact_match": 0.0
    },
    "RESCUE-1500": {
     "parse": 0.0006341154090044388,
     "truncated": 0.0,
     "mae_parsed": 37.0,
     "exact_match": 0.0
    }
   }
  }
 },
 "h4": {
  "endpoints": {
   "family_size": 16,
   "evaluable_pairs": 5,
   "q": 0.0015625,
   "endpoints": {
    "A|qwen3-14b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.4303482587064677,
      "D_R": 0.4044665012406948,
      "Gamma": -0.025881757465772925
     },
     "adjusted": {
      "D_S": [
       0.34491315136476425,
       0.515
      ],
      "D_R": [
       0.3126550868486352,
       0.49131513647642683
      ],
      "Gamma": [
       -0.15084158415841586,
       0.09569286659893467
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.19651741293532332,
        "g_S_clean": 0.17412935323383083,
        "g_R_defective": 0.21588089330024818,
        "g_R_clean": 0.21339950372208433,
        "g_S_defective_interval": [
         0.14603960396039595,
         0.24626865671641796
        ],
        "g_S_clean_interval": [
         0.1287128712871287,
         0.2202970297029703
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.4527363184079602,
         "D_R": 0.4069478908188586,
         "Gamma": -0.045788427589101566
        },
        "unadjusted": {
         "D_S": [
          0.39999999999999997,
          0.5049751243781094
         ],
         "D_R": [
          0.35148514851485146,
          0.4626865671641791
         ],
         "Gamma": [
          -0.12179229345989856,
          0.031203086810337344
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.02238805970149249,
         "D_R": 0.0024813895781638506,
         "Gamma": -0.01990667012332864
        },
        "unadjusted": {
         "D_S": [
          -0.039900249376558644,
          0.0845771144278607
         ],
         "D_R": [
          -0.0792079207920793,
          0.08415841584158418
         ],
         "Gamma": [
          -0.12189054726368162,
          0.08194758218831397
         ]
        }
       }
      }
     }
    },
    "B1|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.09748743718592964,
      "D_R": -0.09005580923389142,
      "Gamma": 0.007431627952038222
     },
     "adjusted": {
      "D_S": [
       -0.12148594377510039,
       -0.07379518072289157
      ],
      "D_R": [
       -0.10603754439370877,
       -0.07382039573820395
      ],
      "Gamma": [
       -0.020987577796602763,
       0.03651399929324203
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.17587939698492464,
        "g_S_clean": 0.1763819095477387,
        "g_R_defective": 0.15702688990360225,
        "g_R_clean": 0.16894977168949774,
        "g_S_defective_interval": [
         0.15519839276745356,
         0.19668840943301555
        ],
        "g_S_clean_interval": [
         0.155700652938222,
         0.19687814702920442
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.0979899497487437,
         "D_R": -0.1019786910197869,
         "Gamma": -0.003988741271043206
        },
        "unadjusted": {
         "D_S": [
          -0.11652435961828228,
          -0.0793571069814164
         ],
         "D_R": [
          -0.11466260781329274,
          -0.08929477422628107
         ],
         "Gamma": [
          -0.0264275786015416,
          0.018525733516529086
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.0005025125628140559,
         "D_R": -0.011922881785895484,
         "Gamma": -0.011420369223081428
        },
        "unadjusted": {
         "D_S": [
          -0.015585721468074437,
          0.015037593984962433
         ],
         "D_R": [
          -0.022103658536585358,
          -0.0015220700152207278
         ],
         "Gamma": [
          -0.029791708276800943,
          0.00693718557639994
         ]
        }
       }
      }
     }
    },
    "B2|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.2371859296482412,
      "D_R": 0.24657534246575344,
      "Gamma": 0.009389412817512238
     },
     "adjusted": {
      "D_S": [
       0.21005025125628138,
       0.26458752515090544
      ],
      "D_R": [
       0.2267884322678843,
       0.26686960933536275
      ],
      "Gamma": [
       -0.024276213236728933,
       0.04274868177637456
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.007537688442211088,
        "g_S_clean": 0.1763819095477387,
        "g_R_defective": 0.014205986808726534,
        "g_R_clean": 0.16894977168949774,
        "g_S_defective_interval": [
         0.0,
         0.029189733266230478
        ],
        "g_S_clean_interval": [
         0.155700652938222,
         0.19687814702920442
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0683417085427136,
         "D_R": 0.09183155758498224,
         "Gamma": 0.02348984904226864
        },
        "unadjusted": {
         "D_S": [
          0.05826217980914117,
          0.08509566968781473
         ],
         "D_R": [
          0.06575272911906577,
          0.1005331302361005
         ],
         "Gamma": [
          -0.012285763417849704,
          0.03653861270106684
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.1688442211055276,
         "D_R": -0.1547437848807712,
         "Gamma": 0.014100436224756402
        },
        "unadjusted": {
         "D_S": [
          -0.18319073980875697,
          -0.15082956259426844
         ],
         "D_R": [
          -0.17858954845256214,
          -0.14267580604214267
         ],
         "Gamma": [
          -0.01692761116592606,
          0.03166194969456093
         ]
        }
       }
      }
     }
    },
    "C|qwen3-14b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.034043456720220855,
      "D_R": 0.08187414996439976,
      "Gamma": 0.04783069324417891
     },
     "adjusted": {
      "D_S": [
       -0.019711249955875615,
       0.08630488399539235
      ],
      "D_R": [
       0.02490601705656162,
       0.13810760224942337
      ],
      "Gamma": [
       -0.029792558734845265,
       0.12481948401867593
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.1633802816901408,
        "g_S_clean": 0.1763819095477387,
        "g_R_defective": 0.1204481792717087,
        "g_R_clean": 0.16894977168949774,
        "g_S_defective_interval": [
         0.12394366197183099,
         0.20281690140845066
        ],
        "g_S_clean_interval": [
         0.155700652938222,
         0.19687814702920442
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.021041828862622958,
         "D_R": 0.033372557546610726,
         "Gamma": 0.012330728683987768
        },
        "unadjusted": {
         "D_S": [
          -0.02150522421318468,
          0.06348579157195561
         ],
         "D_R": [
          -0.0013444951801115934,
          0.06765912654937595
         ],
         "Gamma": [
          -0.04242604964786195,
          0.06663243480956177
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.013001627857597897,
         "D_R": -0.048501592417789036,
         "Gamma": -0.03549996456019114
        },
        "unadjusted": {
         "D_S": [
          -0.05643863179074446,
          0.03029300299790713
         ],
         "D_R": [
          -0.09113759572269972,
          -0.005088879658327217
         ],
         "Gamma": [
          -0.09615434450251995,
          0.02596032575116705
         ]
        }
       }
      }
     }
    },
    "D|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.23919597989949748,
      "D_R": 0.23465246067985793,
      "Gamma": -0.004543519219639552
     },
     "adjusted": {
      "D_S": [
       0.2150753768844221,
       0.2634489693313223
      ],
      "D_R": [
       0.21714865550481988,
       0.2519025875190259
      ],
      "Gamma": [
       -0.03444888677073865,
       0.024933393502265255
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.41557788944723617,
        "g_S_clean": 0.1763819095477387,
        "g_R_defective": 0.40360223236935566,
        "g_R_clean": 0.16894977168949774,
        "g_S_defective_interval": [
         0.39728779507785034,
         0.43373493975903615
        ],
        "g_S_clean_interval": [
         0.155700652938222,
         0.19687814702920442
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.23919597989949748,
         "D_R": 0.23465246067985793,
         "Gamma": -0.004543519219639552
        },
        "unadjusted": {
         "D_S": [
          0.22322775263951736,
          0.25540472599296127
         ],
         "D_R": [
          0.22298325722983256,
          0.2461343472750317
         ],
         "Gamma": [
          -0.024417823384793924,
          0.015052175643904486
         ]
        }
       }
      }
     }
    }
   },
   "not_evaluable": {},
   "evaluability": {
    "A": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 1.0
     }
    },
    "B1": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.1487437185929648,
      "start_parse": 0.34522613065326635,
      "changed_gold_share": 0.2050251256281407,
      "product_of_marginals": 0.07078003080730286
     }
    },
    "B2": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.2371859296482412,
      "start_parse": 0.34522613065326635,
      "unparsed_share": 0.6547738693467337,
      "gold_a_share": 0.3748743718592965,
      "product_of_marginals": 0.24545794298123785
     }
    },
    "C": {
     "qwen3-14b": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     }
    },
    "D": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.34522613065326635,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     }
    }
   },
   "defect_summary": {
    "A": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "B1": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "B2": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "C": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "D": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "E": {
     "evaluable_in": [],
     "status": "not run"
    }
   }
  },
  "matrix": {
   "D": {
    "qwen3-14b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "SCF1",
      "SCF3"
     ]
    }
   },
   "B1": {
    "qwen3-14b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR3",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR3",
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3"
     ],
     "_expected_rules": [
      "IR3"
     ]
    }
   },
   "B2": {
    "qwen3-14b": {
     "PR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "PR.gain"
      ]
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB4"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR4",
      "PR.gain",
      "SCF1",
      "TB4"
     ],
     "_expected_rules": [
      "TB4"
     ]
    }
   },
   "C": {
    "qwen3-14b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TB": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TB2"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR4",
       "IR5"
      ]
     },
     "_fired_rules": [
      "IR4",
      "IR5",
      "SCF1",
      "SCF2",
      "SCF3",
      "TB2"
     ],
     "_expected_rules": [
      "IR4",
      "IR5",
      "TB1"
     ]
    }
   },
   "A": {
    "qwen3-14b": {
     "PR": {
      "defective": false,
      "clean": false,
      "outcome": "misses",
      "rules_fired": []
     },
     "TR": {
      "defective": true,
      "clean": false,
      "outcome": "detects",
      "rules_fired": [
       "TR"
      ]
     },
     "TB": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "TB2",
       "TB3"
      ]
     },
     "SCF": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "SCF1",
       "SCF2",
       "SCF3"
      ]
     },
     "IR": {
      "defective": true,
      "clean": true,
      "outcome": "uninformative",
      "rules_fired": [
       "IR1",
       "IR2",
       "IR4"
      ]
     },
     "_fired_rules": [
      "IR1",
      "IR2",
      "IR4",
      "SCF1",
      "SCF2",
      "SCF3",
      "TB2",
      "TB3",
      "TR"
     ],
     "_expected_rules": [
      "IR1",
      "IR2",
      "TB3",
      "TR"
     ]
    }
   }
  },
  "matrix_counts": {
   "PR": {
    "misses": 4,
    "detects": 1
   },
   "TR": {
    "misses": 4,
    "detects": 1
   },
   "TB": {
    "misses": 2,
    "detects": 2,
    "uninformative": 1
   },
   "SCF": {
    "uninformative": 5
   },
   "IR": {
    "uninformative": 5
   }
  },
  "false_alarms": {
   "PR": {
    "PR.gain": {
     "fired_on": [],
     "of": 2
    },
    "PR.level": {
     "fired_on": [],
     "of": 2
    }
   },
   "TR": {
    "TR": {
     "fired_on": [],
     "of": 2
    }
   },
   "TB": {
    "TB1": {
     "fired_on": [],
     "of": 2
    },
    "TB2": {
     "fired_on": [
      "clean/A|qwen3-14b"
     ],
     "of": 2
    },
    "TB3": {
     "fired_on": [],
     "of": 2
    },
    "TB4": {
     "fired_on": [],
     "of": 2
    }
   },
   "SCF": {
    "SCF1": {
     "fired_on": [
      "clean|qwen3-14b",
      "clean/A|qwen3-14b"
     ],
     "of": 2
    },
    "SCF2": {
     "fired_on": [
      "clean|qwen3-14b",
      "clean/A|qwen3-14b"
     ],
     "of": 2
    },
    "SCF3": {
     "fired_on": [
      "clean|qwen3-14b",
      "clean/A|qwen3-14b"
     ],
     "of": 2
    }
   },
   "IR": {
    "IR1": {
     "fired_on": [],
     "of": 2
    },
    "IR2": {
     "fired_on": [],
     "of": 2
    },
    "IR3": {
     "fired_on": [],
     "of": 2
    },
    "IR4": {
     "fired_on": [
      "clean|qwen3-14b",
      "clean/A|qwen3-14b"
     ],
     "of": 2
    },
    "IR5": {
     "fired_on": [],
     "of": 2
    }
   }
  },
  "instances": {
   "D|qwen3-14b": {
    "label": "D",
    "model": "qwen3-14b",
    "start": "THINK-64",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-64",
      "g_S": {
       "estimate": 0.41557788944723617,
       "interval": [
        0.3970883534136546,
        0.4339527875439478
       ]
      },
      "g_R": {
       "estimate": 0.40360223236935566,
       "interval": [
        0.391128010139417,
        0.4162230671736375
       ]
      },
      "level": {
       "estimate": -0.011975657077880508,
       "interval": [
        -0.03391981279509376,
        0.010226933755535683
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.0,
       "start_truncation": 1.0,
       "selected": "BUDGET-512-1500",
       "g_S": 0.41557788944723617,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.22160804020100502
       },
       "delta_V": 0.41557788944723617
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B1|qwen3-14b": {
    "label": "B1",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.17587939698492464,
       "interval": [
        0.15535444947209653,
        0.19658119658119658
       ]
      },
      "g_R": {
       "estimate": 0.15702688990360222,
       "interval": [
        0.1430745814307458,
        0.17123287671232876
       ]
      },
      "level": {
       "estimate": -0.015964398348923714,
       "interval": [
        -0.03993223404729607,
        0.0079377262325801
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.6545226130653267,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.6544071020925808
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.6545226130653267,
         "on_R": 0.6544071020925808
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.34522613065326635,
       "start_truncation": 0.729145728643216,
       "selected": "BUDGET-512-1500",
       "g_S": 0.17587939698492464,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.4487437185929648,
        "AUTHORS-1500": 0.2698492462311558
       },
       "delta_V": 0.1914572864321608
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": true,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR3",
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "B2|qwen3-14b": {
    "label": "B2",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": true,
      "rules": {
       "PR.gain": true,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.007537688442211055,
       "interval": [
        -0.014084507042253521,
        0.02960361264425489
       ]
      },
      "g_R": {
       "estimate": 0.014205986808726534,
       "interval": [
        -0.0017757483510908167,
        0.030441400304414
       ]
      },
      "level": {
       "estimate": 0.011514191964388132,
       "interval": [
        -0.012250312407437791,
        0.03528672201649308
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": true
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": [
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 669
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 572
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 392
        },
        {
         "sample": "S",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 572
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 398
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 350
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "AUTHORS-1500",
         "calls": 107
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "BUDGET-512-1500",
         "calls": 132
        },
        {
         "sample": "S",
         "task": "LB-0034",
         "config": "RESCUE-1500",
         "calls": 107
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 796
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 284
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 183
        },
        {
         "sample": "S",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 183
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-512",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "THINK-1536",
         "calls": 1342
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "AUTHORS-1500",
         "calls": 1145
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "BUDGET-512-1500",
         "calls": 801
        },
        {
         "sample": "R",
         "task": "LB-0030",
         "config": "RESCUE-1500",
         "calls": 1145
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-64",
         "calls": 788
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-512",
         "calls": 788
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "THINK-1536",
         "calls": 652
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "AUTHORS-1500",
         "calls": 244
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "BUDGET-512-1500",
         "calls": 298
        },
        {
         "sample": "R",
         "task": "LB-0034",
         "config": "RESCUE-1500",
         "calls": 244
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-64",
         "calls": 1577
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-512",
         "calls": 1575
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "THINK-1536",
         "calls": 604
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "AUTHORS-1500",
         "calls": 329
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "BUDGET-512-1500",
         "calls": 65
        },
        {
         "sample": "R",
         "task": "LB-0042",
         "config": "RESCUE-1500",
         "calls": 329
        }
       ]
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": false,
       "SCF3": false
      },
      "detail": {
       "start_parse": 1.0,
       "start_truncation": 0.729145728643216,
       "selected": "BUDGET-512-1500",
       "g_S": 0.007537688442211088,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.33969849246231154
       },
       "delta_V": 0.0
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "PR.gain",
     "SCF1",
     "TB4"
    ]
   },
   "C|qwen3-14b": {
    "label": "C",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.16338028169014085,
       "interval": [
        0.12394366197183099,
        0.2028169014084507
       ]
      },
      "g_R": {
       "estimate": 0.12044817927170869,
       "interval": [
        0.08055555555555556,
        0.16111111111111112
       ]
      },
      "level": {
       "estimate": 0.0003550716061072601,
       "interval": [
        -0.05014400126247681,
        0.04999999999999999
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 4985,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.29577464788732394,
        "S:LB-0034": 0.5070422535211268,
        "S:LB-0042": 0.5774647887323944,
        "R:LB-0030": 0.22377622377622378,
        "R:LB-0034": 0.5774647887323944,
        "R:LB-0042": 0.5104895104895105
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.29577464788732394,
         "on_R": 0.1958041958041958
        },
        "LB-0034": {
         "constant": "A",
         "on_S": 0.5070422535211268,
         "on_R": 0.5774647887323944
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5774647887323944,
         "on_R": 0.48951048951048953
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.07042253521126761
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.055944055944055944
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.35774647887323946,
       "start_truncation": 0.7098591549295775,
       "selected": "BUDGET-512-1500",
       "g_S": 0.1633802816901408,
       "panel": {
        "chance": 0.37999999999999995,
        "strong_trivial": 0.4507042253521127,
        "AUTHORS-1500": 0.18028169014084508
       },
       "delta_V": 0.18309859154929578
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": true
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": -0.29232551753698605,
         "bands": {
          "18-30": 0.11817122420686746,
          "30-45": 0.264735823404526,
          "45-60": -0.043834093481478514,
          "60-75": -0.21781760462920174,
          "75+": -0.12125534950071326
         },
         "smd": -0.7738342875308851
        },
        "R": {
         "row_share": {
          "LB-0030": 0.00026630434782604073,
          "LB-0034": -0.000798913043478261,
          "LB-0038": 0.00026630434782604073,
          "LB-0042": 0.00026630434782604073
         },
         "deceased": -0.3204945316214931,
         "bands": {
          "18-30": 0.15106790499087216,
          "30-45": 0.15614722890043858,
          "45-60": 0.02501255282995654,
          "60-75": -0.21097233722055406,
          "75+": -0.12125534950071326
         },
         "smd": -0.7520087590059082
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5070422535211268,
           "B": 0.49295774647887325
          },
          "LB-0042": {
           "alive": 0.971830985915493,
           "deceased": 0.028169014084507043
          }
         },
         "absent_bands": [
          "75+"
         ]
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5774647887323944,
           "B": 0.4225352112676056
          },
          "LB-0042": {
           "alive": 1.0,
           "deceased": 0.0
          }
         },
         "absent_bands": [
          "75+"
         ]
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "IR5",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2"
    ]
   },
   "A|qwen3-14b": {
    "label": "A",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "RESCUE-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "RESCUE-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.19651741293532338,
       "interval": [
        0.14603960396039603,
        0.24688279301745636
       ]
      },
      "g_R": {
       "estimate": 0.21588089330024815,
       "interval": [
        0.16129032258064516,
        0.27
       ]
      },
      "level": {
       "estimate": 0.002857918842512075,
       "interval": [
        -0.046288980518999545,
        0.05242856791882666
       ]
      }
     },
     "TR": {
      "fires": true,
      "rules": {
       "TR": true
      },
      "calls": 5635,
      "calls_mismatched": 5635
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": true,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.0875,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.2125,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 1.0,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.23125,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.85625,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.09259259259259259,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.19753086419753085,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 1.0,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.2716049382716049,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.8209876543209876,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.8009950248756219,
       "start_truncation": 0.12686567164179105,
       "selected": "RESCUE-1500",
       "g_S": 0.19651741293532332,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.8507462686567164
       },
       "delta_V": 0.16417910447761194
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": true,
       "IR2": true,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR1",
     "IR2",
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2",
     "TB3",
     "TR"
    ]
   },
   "clean|qwen3-14b": {
    "label": "clean",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.1763819095477387,
       "interval": [
        0.155700652938222,
        0.19687814702920442
       ]
      },
      "g_R": {
       "estimate": 0.1689497716894977,
       "interval": [
        0.15462610899873258,
        0.1832699619771863
       ]
      },
      "level": {
       "estimate": -0.011975657077880508,
       "interval": [
        -0.03405884461658382,
        0.010354665259325546
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 41525,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": false,
      "rules": {
       "TB1": false,
       "TB2": false,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.21231155778894473,
        "S:LB-0034": 0.5100502512562815,
        "S:LB-0042": 0.5113065326633166,
        "R:LB-0030": 0.21559923906150918,
        "R:LB-0034": 0.5152284263959391,
        "R:LB-0042": 0.5003170577045022
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.21231155778894473,
         "on_R": 0.21559923906150918
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5100502512562815,
         "on_R": 0.4847715736040609
        },
        "LB-0042": {
         "constant": "A",
         "on_S": 0.5113065326633166,
         "on_R": 0.49968294229549776
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:THINK-1536": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "S:BUDGET-512-1500": {
         "exact": 0.001256281407035176,
         "constant": 0.03015075376884422
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.03015075376884422
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.027901077996195307
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.34522613065326635,
       "start_truncation": 0.729145728643216,
       "selected": "BUDGET-512-1500",
       "g_S": 0.1763819095477387,
       "panel": {
        "chance": 0.38,
        "strong_trivial": 0.3914572864321608,
        "AUTHORS-1500": 0.22160804020100502
       },
       "delta_V": 0.19949748743718593
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": -1.9409937888237305e-05,
          "LB-0034": 5.8229813664600893e-05,
          "LB-0038": -1.9409937888237305e-05,
          "LB-0042": -1.9409937888237305e-05
         },
         "deceased": 0.024982855313180286,
         "bands": {
          "18-30": -0.021824529208094662,
          "30-45": 0.00666731183258179,
          "45-60": -0.010321459890990842,
          "60-75": 0.0160807604355587,
          "75+": 0.009397916830945041
         },
         "smd": 0.04502949874189045
        },
        "R": {
         "row_share": {
          "LB-0030": 6.474668536315953e-06,
          "LB-0034": -1.942400560905888e-05,
          "LB-0038": 6.474668536315953e-06,
          "LB-0042": 6.474668536315953e-06
         },
         "deceased": 0.025098366285926044,
         "bands": {
          "18-30": -0.0025875707952313642,
          "30-45": -0.021201104440285362,
          "45-60": 0.0035191445261487375,
          "60-75": 0.010897105955166853,
          "75+": 0.009372424754201136
         },
         "smd": 0.04628951867998429
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4899497487437186,
           "B": 0.5100502512562815
          },
          "LB-0042": {
           "alive": 0.6545226130653267,
           "deceased": 0.3454773869346734
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5152284263959391,
           "B": 0.4847715736040609
          },
          "LB-0042": {
           "alive": 0.6544071020925808,
           "deceased": 0.34559289790741915
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3"
    ]
   },
   "clean/A|qwen3-14b": {
    "label": "clean/A",
    "model": "qwen3-14b",
    "start": "THINK-1536",
    "selected": "BUDGET-512-1500",
    "checks": {
     "PR": {
      "fires": false,
      "rules": {
       "PR.gain": false,
       "PR.level": false
      },
      "selected": "BUDGET-512-1500",
      "start": "THINK-1536",
      "g_S": {
       "estimate": 0.17412935323383086,
       "interval": [
        0.12871287128712872,
        0.2202970297029703
       ]
      },
      "g_R": {
       "estimate": 0.21339950372208435,
       "interval": [
        0.1687344913151365,
        0.25870646766169153
       ]
      },
      "level": {
       "estimate": 0.04864634643161364,
       "interval": [
        -0.007481296758104772,
        0.105292751497372
       ]
      }
     },
     "TR": {
      "fires": false,
      "rules": {
       "TR": false
      },
      "calls": 5635,
      "calls_mismatched": 0
     },
     "TB": {
      "fires": true,
      "rules": {
       "TB1": false,
       "TB2": true,
       "TB3": false,
       "TB4": false
      },
      "detail": {
       "TB1": {
        "S:LB-0030": 0.2111801242236025,
        "S:LB-0034": 0.5625,
        "S:LB-0042": 0.5217391304347826,
        "R:LB-0030": 0.2546583850931677,
        "R:LB-0034": 0.5061728395061729,
        "R:LB-0042": 0.5093167701863354
       },
       "TB2": {
        "LB-0030": {
         "constant": "B",
         "on_S": 0.2111801242236025,
         "on_R": 0.2546583850931677
        },
        "LB-0034": {
         "constant": "B",
         "on_S": 0.5625,
         "on_R": 0.49382716049382713
        },
        "LB-0042": {
         "constant": "B",
         "on_S": 0.5217391304347826,
         "on_R": 0.4906832298136646
        }
       },
       "TB3": {
        "S:THINK-64": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-512": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:THINK-1536": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "S:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.04375
        },
        "R:THINK-64": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-512": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:THINK-1536": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:AUTHORS-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:BUDGET-512-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        },
        "R:RESCUE-1500": {
         "exact": 0.0,
         "constant": 0.043209876543209874
        }
       },
       "TB4": []
      }
     },
     "SCF": {
      "fires": true,
      "rules": {
       "SCF1": true,
       "SCF2": true,
       "SCF3": true
      },
      "detail": {
       "start_parse": 0.32587064676616917,
       "start_truncation": 0.7189054726368159,
       "selected": "BUDGET-512-1500",
       "g_S": 0.17412935323383083,
       "panel": {
        "chance": 0.37985074626865667,
        "strong_trivial": 0.4054726368159204,
        "AUTHORS-1500": 0.23134328358208955
       },
       "delta_V": 0.19154228855721392
      }
     },
     "IR": {
      "fires": true,
      "rules": {
       "IR1": false,
       "IR2": false,
       "IR3": false,
       "IR4": true,
       "IR5": false
      },
      "detail": {
       "IR4": {
        "S": {
         "row_share": {
          "LB-0030": 0.0007431726752282208,
          "LB-0034": -0.0004501585950796583,
          "LB-0038": -0.0010361867553767556,
          "LB-0042": 0.0007431726752282208
         },
         "deceased": 0.02112037521080501,
         "bands": {
          "18-30": -0.02232392057486643,
          "30-45": -0.014985985711036903,
          "45-60": 0.031049993650006047,
          "60-75": 0.0032916596521384844,
          "75+": 0.0029682529837587873
         },
         "smd": 0.056417675923834204
        },
        "R": {
         "row_share": {
          "LB-0030": -0.0007779434397845453,
          "LB-0034": 0.0005639188149288432,
          "LB-0038": 0.0009919680646402473,
          "LB-0042": -0.0007779434397845453
         },
         "deceased": 0.01490919508658145,
         "bands": {
          "18-30": 0.0025207999220279997,
          "30-45": 0.028492275158528313,
          "45-60": -0.043484167840677185,
          "60-75": -0.009130700596308744,
          "75+": 0.02160179335642959
         },
         "smd": -0.03252932575067142
        }
       },
       "IR5": {
        "S": {
         "class_shares": {
          "LB-0034": {
           "A": 0.4375,
           "B": 0.5625
          },
          "LB-0042": {
           "alive": 0.6583850931677019,
           "deceased": 0.3416149068322981
          }
         },
         "absent_bands": []
        },
        "R": {
         "class_shares": {
          "LB-0034": {
           "A": 0.5061728395061729,
           "B": 0.49382716049382713
          },
          "LB-0042": {
           "alive": 0.6645962732919255,
           "deceased": 0.33540372670807456
          }
         },
         "absent_bands": []
        }
       }
      }
     }
    },
    "fired_rules": [
     "IR4",
     "SCF1",
     "SCF2",
     "SCF3",
     "TB2"
    ]
   }
  }
 },
 "sensitivity": {
  "strict_scorer": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": [
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "primary": "holds",
     "here": "fails"
    }
   ]
  },
  "never_called_rows": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "flagged_rows_included": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "v05_pool": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "task_LB-0030": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "task_LB-0034": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "task_LB-0042": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "role_break_off": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "role_break_first": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "pooled_replication_and_test": {
   "table": [
    {
     "family": "H1",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s0",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-BROKEN-s1",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s0",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "GEPA-CLEAN-s1",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|LB-letters",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "visibility dominates",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "RESCUE-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|MMLU-Pro",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    },
    {
     "family": "H1",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|AUTHORS-1500",
     "test": "no gain: not tested",
     "replication": null,
     "label": null
    },
    {
     "family": "H2",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "RESCUE-1500",
     "test": "fails",
     "replication": null,
     "label": null
    },
    {
     "family": "H3",
     "cell": "qwen3-14b|GSM8K",
     "endpoint": "THINK-512|BUDGET-512-1500",
     "test": "holds",
     "replication": null,
     "label": null
    }
   ],
   "verdict_changes": []
  },
  "flagged_rows_included_h4": {
   "family_size": 16,
   "evaluable_pairs": 5,
   "q": 0.0015625,
   "endpoints": {
    "A|qwen3-14b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.43023255813953487,
      "D_R": 0.386046511627907,
      "Gamma": -0.044186046511627886
     },
     "adjusted": {
      "D_S": [
       0.34883720930232553,
       0.513953488372093
      ],
      "D_R": [
       0.29534883720930233,
       0.472093023255814
      ],
      "Gamma": [
       -0.1697674418604651,
       0.07674418604651162
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "RESCUE-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.20465116279069773,
        "g_S_clean": 0.17441860465116277,
        "g_R_defective": 0.2186046511627907,
        "g_R_clean": 0.20465116279069767,
        "g_S_defective_interval": [
         0.15581395348837201,
         0.25348837209302333
        ],
        "g_S_clean_interval": [
         0.12790697674418608,
         0.2186046511627907
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.46046511627906983,
         "D_R": 0.4,
         "Gamma": -0.06046511627906981
        },
        "unadjusted": {
         "D_S": [
          0.40930232558139534,
          0.5116279069767442
         ],
         "D_R": [
          0.34883720930232553,
          0.45116279069767445
         ],
         "Gamma": [
          -0.13255813953488382,
          0.011627906976744207
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.03023255813953496,
         "D_R": 0.013953488372093037,
         "Gamma": -0.016279069767441923
        },
        "unadjusted": {
         "D_S": [
          -0.03255813953488376,
          0.09302325581395357
         ],
         "D_R": [
          -0.0627906976744187,
          0.09302325581395343
         ],
         "Gamma": [
          -0.11627906976744196,
          0.08372093023255822
         ]
        }
       }
      }
     }
    },
    "B1|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": -1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": -0.09857142857142859,
      "D_R": -0.0943665319705253,
      "Gamma": 0.004204896600903285
     },
     "adjusted": {
      "D_S": [
       -0.12190476190476188,
       -0.0757142857142857
      ],
      "D_R": [
       -0.11021377672209029,
       -0.07885985748218527
      ],
      "Gamma": [
       -0.023880833531415874,
       0.03204183503684335
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.1733333333333333,
        "g_S_clean": 0.17476190476190476,
        "g_R_defective": 0.15497979557879726,
        "g_R_clean": 0.16591395293558353,
        "g_S_defective_interval": [
         0.15333333333333332,
         0.19333333333333336
        ],
        "g_S_clean_interval": [
         0.1542857142857143,
         0.19523809523809524
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": -0.10000000000000003,
         "D_R": -0.10530068932731157,
         "Gamma": -0.005300689327311536
        },
        "unadjusted": {
         "D_S": [
          -0.11761904761904762,
          -0.08238095238095233
         ],
         "D_R": [
          -0.11757719714964365,
          -0.09311163895486935
         ],
         "Gamma": [
          -0.0267921707217616,
          0.016285170585836617
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.0014285714285714457,
         "D_R": -0.010934157356786267,
         "Gamma": -0.009505585928214821
        },
        "unadjusted": {
         "D_S": [
          -0.0161904761904762,
          0.013333333333333308
         ],
         "D_R": [
          -0.02090261282660333,
          -0.0009501187648456311
         ],
         "Gamma": [
          -0.027113540923857038,
          0.00833899687372569
         ]
        }
       }
      }
     }
    },
    "B2|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.23666666666666666,
      "D_R": 0.24364154979795577,
      "Gamma": 0.006974883131289106
     },
     "adjusted": {
      "D_S": [
       0.21047619047619048,
       0.2633333333333333
      ],
      "D_R": [
       0.22446555819477437,
       0.2631328737817923
      ],
      "Gamma": [
       -0.02616736894567534,
       0.03951701327533874
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.0071428571428571175,
        "g_S_clean": 0.17476190476190476,
        "g_R_defective": 0.012122652721654414,
        "g_R_clean": 0.16591395293558353,
        "g_S_defective_interval": [
         0.0,
         0.029047619047619044
        ],
        "g_S_clean_interval": [
         0.1542857142857143,
         0.19523809523809524
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.06904761904761902,
         "D_R": 0.08985024958402665,
         "Gamma": 0.02080263053640763
        },
        "unadjusted": {
         "D_S": [
          0.05904761904761907,
          0.08571428571428569
         ],
         "D_R": [
          0.06627078384798096,
          0.09816971713810319
         ],
         "Gamma": [
          -0.012726408367007336,
          0.033399096743522705
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.16761904761904764,
         "D_R": -0.15379130021392912,
         "Gamma": 0.013827747405118523
        },
        "unadjusted": {
         "D_S": [
          -0.18142857142857144,
          -0.15000000000000002
         ],
         "D_R": [
          -0.17507136060894388,
          -0.14224548049476687
         ],
         "Gamma": [
          -0.014960779652959388,
          0.030720228191110144
         ]
        }
       }
      }
     }
    },
    "C|qwen3-14b": {
     "claim": {
      "verdict": "inconclusive",
      "components": {
       "D_S": "open",
       "D_R": "open",
       "Gamma": "open"
      },
      "sign": 1
     },
     "quantity": "start accuracy",
     "estimates": {
      "D_S": 0.0466982767411033,
      "D_R": 0.05992393629664844,
      "Gamma": 0.013225659555545138
     },
     "adjusted": {
      "D_S": [
       -0.008338399189463025,
       0.1009688013136289
      ],
      "D_R": [
       0.012507543274575206,
       0.10547373977302718
      ],
      "Gamma": [
       -0.058977819323988157,
       0.08428830537285584
      ]
     },
     "start": {
      "defective": "THINK-1536",
      "clean": "THINK-1536"
     },
     "paired": false,
     "descriptive": {
      "material": false,
      "stability": "inconclusive",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.145610278372591,
        "g_S_clean": 0.17476190476190476,
        "g_R_defective": 0.12222222222222223,
        "g_R_clean": 0.16591395293558353,
        "g_S_defective_interval": [
         0.1077586206896552,
         0.1841541755888651
        ],
        "g_S_clean_interval": [
         0.1542857142857143,
         0.19523809523809524
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.01754665035178954,
         "D_R": 0.01623220558328714,
         "Gamma": -0.0013144447685023986
        },
        "unadjusted": {
         "D_S": [
          -0.017909656367900484,
          0.053473029468746824
         ],
         "D_R": [
          -0.021594088149907653,
          0.054130377408287134
         ],
         "Gamma": [
          -0.05344991711147551,
          0.05053274470674435
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": -0.02915162638931376,
         "D_R": -0.0436917307133613,
         "Gamma": -0.014540104324047537
        },
        "unadjusted": {
         "D_S": [
          -0.07199347404914855,
          0.01433637284701117
         ],
         "D_R": [
          -0.08610187384534176,
          -0.0012318094181654748
         ],
         "Gamma": [
          -0.07482093823024738,
          0.04603156692145313
         ]
        }
       }
      }
     }
    },
    "D|qwen3-14b": {
     "claim": {
      "verdict": "holds",
      "components": {
       "D_S": "holds",
       "D_R": "holds",
       "Gamma": "holds"
      },
      "sign": 1
     },
     "quantity": "gain over the start",
     "estimates": {
      "D_S": 0.2423809523809524,
      "D_R": 0.24007606370335155,
      "Gamma": -0.0023048886776008415
     },
     "adjusted": {
      "D_S": [
       0.21904761904761905,
       0.2661904761904762
      ],
      "D_R": [
       0.2234371285951985,
       0.25724465558194776
      ],
      "Gamma": [
       -0.03157039854211238,
       0.026430610303112695
      ]
     },
     "start": {
      "defective": "THINK-64",
      "clean": "THINK-1536"
     },
     "paired": true,
     "descriptive": {
      "material": true,
      "stability": "stable",
      "selection": {
       "descriptive": true,
       "selected": {
        "defective": "BUDGET-512-1500",
        "clean": "BUDGET-512-1500"
       },
       "gains": {
        "g_S_defective": 0.41714285714285715,
        "g_S_clean": 0.17476190476190476,
        "g_R_defective": 0.4059900166389351,
        "g_R_clean": 0.16591395293558353,
        "g_S_defective_interval": [
         0.39904761904761904,
         0.43523809523809526
        ],
        "g_S_clean_interval": [
         0.1542857142857143,
         0.19523809523809524
        ]
       },
       "accuracy of the selected configuration": {
        "estimates": {
         "D_S": 0.0,
         "D_R": 0.0,
         "Gamma": 0.0
        },
        "unadjusted": {
         "D_S": [
          0.0,
          0.0
         ],
         "D_R": [
          0.0,
          0.0
         ],
         "Gamma": [
          0.0,
          0.0
         ]
        }
       },
       "gain of the selected configuration": {
        "estimates": {
         "D_S": 0.2423809523809524,
         "D_R": 0.24007606370335155,
         "Gamma": -0.0023048886776008415
        },
        "unadjusted": {
         "D_S": [
          0.22666666666666666,
          0.2580952380952381
         ],
         "D_R": [
          0.22897862232779098,
          0.25142721217887726
         ],
         "Gamma": [
          -0.02141090118254721,
          0.01691042544515428
         ]
        }
       }
      }
     }
    }
   },
   "not_evaluable": {},
   "evaluability": {
    "A": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 1.0
     }
    },
    "B1": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.14809523809523809,
      "start_parse": 0.3466666666666667,
      "changed_gold_share": 0.20285714285714285,
      "product_of_marginals": 0.07032380952380952
     }
    },
    "B2": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.23666666666666666,
      "start_parse": 0.3466666666666667,
      "unparsed_share": 0.6533333333333333,
      "gold_a_share": 0.3757142857142857,
      "product_of_marginals": 0.24546666666666667
     }
    },
    "C": {
     "qwen3-14b": {
      "evaluable": true,
      "rule": "exception: the mechanism changes the sample and has no row-level bound"
     }
    },
    "D": {
     "qwen3-14b": {
      "evaluable": true,
      "bound": 0.3466666666666667,
      "starts": [
       "THINK-1536",
       "THINK-64"
      ]
     }
    }
   },
   "defect_summary": {
    "A": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "B1": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "B2": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "C": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "D": {
     "evaluable_in": [
      "qwen3-14b"
     ]
    },
    "E": {
     "evaluable_in": [],
     "status": "not run"
    }
   }
  }
 },
 "ext2": {
  "extension": 2,
  "model": "qwen3-14b",
  "multiplicity": {
   "H1": {
    "family_size": 9,
    "tail": 0.002777777777777778,
    "level_percent": 99.44
   },
   "H2": {
    "family_size": 13,
    "tail": 0.0019230769230769232,
    "level_percent": 99.62
   },
   "H3": {
    "family_size": 9,
    "tail": 0.002777777777777778,
    "level_percent": 99.44
   },
   "H4": {
    "family_size": 16,
    "tail": 0.0015625,
    "level_percent": 99.69
   }
  },
  "endpoints": {
   "H1": 3,
   "H2": 7,
   "H3": 3,
   "H4_pairs": 5,
   "H4_claims": 5
  },
  "planned_endpoints": {
   "H1": 3,
   "H2": 7,
   "H3": 3,
   "H4_claims": "2 to 5: A and C always; B1, B2 and D if their bounds exceed 0.05"
  },
  "as_planned": true,
  "primary_endpoints_maximum": 18,
  "verdict_capable_endpoints": 18,
  "verdict_capable_text": "at most 18 primary endpoints, of which 15 to 18 can receive a verdict (H4's B1, B2 and D are evaluable only if their bounds exceed 0.05)",
  "h4_kinds": {
   "replication on a disjoint sample": {
    "description": "both halves are replication rows, called in one pass (the defect-A pass)",
    "defects": [
     "A"
    ],
    "claims": [
     "A|qwen3-14b"
    ],
    "holds": 0,
    "fails": 0,
    "inconclusive": 1
   },
   "pre-specified retrospective re-split": {
    "description": "the pooled replication and test rows split into halves by participant component; computed after the test calls",
    "defects": [
     "C"
    ],
    "claims": [
     "C|qwen3-14b"
    ],
    "holds": 0,
    "fails": 0,
    "inconclusive": 1
   },
   "prospective replication": {
    "description": "S in the replication partition, R in the test partition",
    "defects": [
     "B1",
     "B2",
     "D"
    ],
    "claims": [
     "B1|qwen3-14b",
     "B2|qwen3-14b",
     "D|qwen3-14b"
    ],
    "holds": 3,
    "fails": 0,
    "inconclusive": 0
   }
  },
  "h2_by_construction": {
   "label": "seed selected, holds by construction",
   "h2_verdicts_all": {
    "test": {
     "holds": 4,
     "fails": 3,
     "inconclusive": 0
    },
    "replication": {
     "holds": 4,
     "fails": 3,
     "inconclusive": 0
    }
   },
   "status": "from the verified checkpoint's harness identities",
   "harnesses": [],
   "rows": [],
   "h2_verdicts_informative": {
    "test": {
     "holds": 4,
     "fails": 3,
     "inconclusive": 0
    },
    "replication": {
     "holds": 4,
     "fails": 3,
     "inconclusive": 0
    }
   },
   "broken_seed_selected": {
    "harnesses": [
     "GEPA-BROKEN-s0",
     "GEPA-BROKEN-s1"
    ],
    "label": "BROKEN start, seed selected (descriptive; no by-construction label)"
   }
  },
  "h4_mechanical": {
   "B2": {
    "statement": "B2's distortion equals its evaluability bound exactly: the share the start leaves unparsed with gold A",
    "claim_present": true,
    "bound": 0.2371859296482412,
    "D_S": 0.2371859296482412,
    "D_S_equals_the_bound": true
   },
   "D": {
    "statement": "D's distortion is the difference of the two starts' accuracies by construction",
    "claim_present": true,
    "starts": {
     "defective": "THINK-64",
     "clean": "THINK-1536"
    },
    "D_S": 0.23919597989949748
   }
  },
  "defect_E": "does not apply: Qwen3-14B has one served variant and there is no FreeToken run; H4's family stays 16",
  "defect_A_selection": {
   "label": "computed after the test calls: in extension 2 the defect-A pass runs after the test partition, so the checkpoint locked no selection c* for A; pair (A, qwen3-14b) is evaluable by rule (bound 1) without data",
   "locked_at_checkpoint": false,
   "c_star_of_the_defective_pipeline": "RESCUE-1500"
  },
  "code": {
   "analysis_ext2_sha256": "6940906eab2ef6466a9a2743b95145c28b3b02d08b97feb70dd0ea14e93dc0df",
   "first_study_analysis_run_sha256": "d92ebfe216fbcb8bbdebba6503eb4ae223684eaf8a3ffd47a20ad2720b42baa7"
  },
  "checkpoint": {
   "record_sha256": "4aa7da7484e5f117cf9a17180ce672c1b666e20d3ec3bd878fbc8afd88656a28",
   "record_is_the_14b_extension_2_checkpoint": true,
   "harnesses_locked": 4,
   "evaluation_runs_equal_to_the_lock": {
    "GEPA-CLEAN-s0": {
     "replication_run": "gepa-repl-GEPA-CLEAN-s0",
     "test_run": "gepa-test-GEPA-CLEAN-s0",
     "selected_file_checked": true
    },
    "GEPA-BROKEN-s0": {
     "replication_run": "gepa-repl-GEPA-BROKEN-s0",
     "test_run": "gepa-test-GEPA-BROKEN-s0",
     "selected_file_checked": true
    },
    "GEPA-CLEAN-s1": {
     "replication_run": "gepa-repl-GEPA-CLEAN-s1",
     "test_run": "gepa-test-GEPA-CLEAN-s1",
     "selected_file_checked": true
    },
    "GEPA-BROKEN-s1": {
     "replication_run": "gepa-repl-GEPA-BROKEN-s1",
     "test_run": "gepa-test-GEPA-BROKEN-s1",
     "selected_file_checked": true
    }
   },
   "selected_dir_checked": true,
   "harness_identities": {
    "GEPA-CLEAN-s0": {
     "candidate_sha256": "8aa3a797d9e2e73b1a76681014827b00af0aef5f6250fc3773f17c151457de79",
     "name": "GEPA-CLEAN-s0",
     "run": "clean-s0",
     "seed": 0,
     "selected_idx": 10,
     "soft_switches": {
      "/no_think": false,
      "/think": false
     },
     "start": "clean"
    },
    "GEPA-BROKEN-s0": {
     "candidate_sha256": "ab48481902a519b5c045cd37f61382899ea0e1bce05b7a8345d2873f77b1bb16",
     "name": "GEPA-BROKEN-s0",
     "run": "broken-s0",
     "seed": 0,
     "selected_idx": 0,
     "soft_switches": {
      "/no_think": false,
      "/think": false
     },
     "start": "broken"
    },
    "GEPA-CLEAN-s1": {
     "candidate_sha256": "7ddc3ca857a98b1f2c1f35960387f278abcf413b6c0b4b29105b8d354b0e89ff",
     "name": "GEPA-CLEAN-s1",
     "run": "clean-s1",
     "seed": 1,
     "selected_idx": 21,
     "soft_switches": {
      "/no_think": false,
      "/think": false
     },
     "start": "clean"
    },
    "GEPA-BROKEN-s1": {
     "candidate_sha256": "ab48481902a519b5c045cd37f61382899ea0e1bce05b7a8345d2873f77b1bb16",
     "name": "GEPA-BROKEN-s1",
     "run": "broken-s1",
     "seed": 1,
     "selected_idx": 0,
     "soft_switches": {
      "/no_think": false,
      "/think": false
     },
     "start": "broken"
    }
   }
  }
 }
}


==> anc/analysis_report_ext3.json <==
{
 "agreement": {},
 "bootstrap_b": 50000,
 "constants": {
  "autocast": "no",
  "boolq": "yes",
  "fpb": "neutral",
  "mmlu_pro": "A"
 },
 "determinism_identical": {
  "qwen3-1.7b-base": true,
  "smollm3-3b": true
 },
 "endpoints": [
  {
   "endpoint": "H1|smollm3-3b|boolq",
   "hypothesis": "H1",
   "label": "inconclusive replication",
   "note": null,
   "replication": "inconclusive",
   "status": "confirmatory",
   "test": "visibility dominates"
  },
  {
   "endpoint": "H2|smollm3-3b|boolq|s0",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|smollm3-3b|boolq|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|smollm3-3b|boolq|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|smollm3-3b|boolq|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|smollm3-3b|fpb",
   "hypothesis": "H1",
   "label": "replicated",
   "note": null,
   "replication": "no gain: not tested",
   "status": "confirmatory",
   "test": "no gain: not tested"
  },
  {
   "endpoint": "H2|smollm3-3b|fpb|s0",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "fails",
   "status": "confirmatory",
   "test": "fails"
  },
  {
   "endpoint": "H5|smollm3-3b|fpb|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "confirmatory",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|smollm3-3b|fpb|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "fails",
   "status": "confirmatory",
   "test": "fails"
  },
  {
   "endpoint": "H5|smollm3-3b|fpb|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "confirmatory",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|smollm3-3b|mmlu_pro",
   "hypothesis": "H1",
   "label": "replicated",
   "note": null,
   "replication": "visibility dominates",
   "status": "descriptive",
   "test": "visibility dominates"
  },
  {
   "endpoint": "H2|smollm3-3b|mmlu_pro|s0",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|smollm3-3b|mmlu_pro|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|smollm3-3b|mmlu_pro|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|smollm3-3b|mmlu_pro|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|smollm3-3b|autocast",
   "hypothesis": "H1",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H2|smollm3-3b|autocast|s0",
   "hypothesis": "H2",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H5|smollm3-3b|autocast|s0",
   "hypothesis": "H5",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H2|smollm3-3b|autocast|s1",
   "hypothesis": "H2",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H5|smollm3-3b|autocast|s1",
   "hypothesis": "H5",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H1|qwen3-1.7b-base|boolq",
   "hypothesis": "H1",
   "label": "replicated",
   "note": null,
   "replication": "visibility dominates",
   "status": "confirmatory",
   "test": "visibility dominates"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|boolq|s0",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|boolq|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|boolq|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|boolq|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|qwen3-1.7b-base|fpb",
   "hypothesis": "H1",
   "label": "replicated",
   "note": null,
   "replication": "no gain: not tested",
   "status": "confirmatory",
   "test": "no gain: not tested"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|fpb|s0",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "fails",
   "status": "confirmatory",
   "test": "fails"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|fpb|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "confirmatory",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|fpb|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "fails",
   "status": "confirmatory",
   "test": "fails"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|fpb|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "confirmatory",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|qwen3-1.7b-base|mmlu_pro",
   "hypothesis": "H1",
   "label": "replicated",
   "note": null,
   "replication": "visibility dominates",
   "status": "descriptive",
   "test": "visibility dominates"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|mmlu_pro|s0",
   "hypothesis": "H2",
   "label": "inconclusive replication",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "inconclusive"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|mmlu_pro|s0",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|mmlu_pro|s1",
   "hypothesis": "H2",
   "label": "replicated",
   "note": null,
   "replication": "holds",
   "status": "confirmatory",
   "test": "holds"
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|mmlu_pro|s1",
   "hypothesis": "H5",
   "label": "replicated",
   "note": null,
   "replication": "above the constant",
   "status": "descriptive",
   "test": "above the constant"
  },
  {
   "endpoint": "H1|qwen3-1.7b-base|autocast",
   "hypothesis": "H1",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|autocast|s0",
   "hypothesis": "H2",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|autocast|s0",
   "hypothesis": "H5",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H2|qwen3-1.7b-base|autocast|s1",
   "hypothesis": "H2",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  },
  {
   "endpoint": "H5|qwen3-1.7b-base|autocast|s1",
   "hypothesis": "H5",
   "label": null,
   "note": null,
   "replication": null,
   "status": "exploratory",
   "test": null
  }
 ],
 "family_sizes": {
  "H1": 4,
  "H2": 12,
  "H5": 4
 },
 "main_items_sha256": "c946c23e70596ccdb3d30402a8d87b99fe9d5aebbc7360e0e2b7515a6bd67da4",
 "partitions": {
  "replication": {
   "qwen3-1.7b-base": {
    "autocast": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.6796875,
        "interval": [
         0.6321243523316062,
         0.7265625
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6953125,
        "interval": [
         0.648578811369509,
         0.7408376963350786
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7291666666666666,
        "interval": [
         0.6839378238341969,
         0.7734375
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.6979166666666666,
        "interval": [
         0.6510416666666666,
         0.7435233160621761
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.6510416666666666,
        "interval": [
         0.6030927835051546,
         0.6989528795811518
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.2994791666666667,
        "interval": [
         0.25326370757180156,
         0.3463541666666667
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.46875,
        "interval": [
         0.41836734693877553,
         0.5194805194805194
        ]
       },
       "trunc": {
        "estimate": 0.5364583333333334,
        "interval": [
         0.4857142857142857,
         0.5863874345549738
        ]
       }
      }
     },
     "constant": "no",
     "h1": {
      "adjusted": {
       "T": [
        0.013471502590673569,
        0.08616187989556125
       ],
       "delta": [
        0.3160621761658031,
        0.4430051813471503
       ]
      },
      "estimates": {
       "B": 0.46875,
       "L": 0.0,
       "T": 0.049999999999999906,
       "V": 0.53125,
       "dB": 0.026041666666666668,
       "dL": 0.0,
       "dV": 0.3541666666666667,
       "delta": 0.3802083333333333
      },
      "family": null,
      "rows": 384,
      "sizes": {
       "B": 180,
       "L": 0,
       "V": 204
      },
      "status": "exploratory",
      "unadjusted": {
       "B": [
        0.41836734693877553,
        0.5194805194805194
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        0.013471502590673569,
        0.08616187989556125
       ],
       "V": [
        0.4805194805194805,
        0.5815789473684211
       ],
       "dB": [
        -0.018134715025906734,
        0.07012987012987013
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.3064935064935065,
        0.4025974025974026
       ],
       "delta": [
        0.3160621761658031,
        0.4430051813471503
       ]
      },
      "verdict": null,
      "visibility_share": 0.9315068493150686
     },
     "h1_split": {
      "V": 204,
      "V_p_non_commit": 0,
      "V_p_truncated": 204,
      "p_non_commit": 0,
      "p_unparsed": 204,
      "p_unparsed_truncated": 204
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.0987012987012987,
        0.0
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.049479166666666664,
       "unadjusted": [
        -0.0987012987012987,
        0.0
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.07049608355091384,
        0.034031413612565446
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.018229166666666668,
       "unadjusted": [
        -0.07049608355091384,
        0.034031413612565446
       ],
       "verdict": null
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.0025906735751295338,
        0.06824146981627296
       ],
       "delta_c": 0.033854166666666664,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        0.01038961038961039,
        0.05789473684210526
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.020887728459530026,
        0.02617801047120419
       ],
       "delta_c": 0.0026041666666666665,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.013157894736842105,
        0.020618556701030927
       ],
       "verdict": null
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "73271fc0017a35a2401ae0d80a88dce173c99173104f1338774c2cf8ff09c93b",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9401041666666666,
        "parsed": 384
       },
       "labels_read": {
        "no": 361,
        "yes": 23
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "extended-d": 303,
        "strict-a": 6,
        "strict-b": 75
       }
      },
      "1": {
       "candidate_sha256": "c787f4d4dbf4a5e9e64ecc19d24b9d4e1b7ccf4d443867d611c79b78034a8319",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9713541666666666,
        "parsed": 384
       },
       "labels_read": {
        "no": 373,
        "yes": 11
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 384
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6953125,
      "label": "no",
      "rows": 267
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 7,
       "strict-a": 374,
       "strict-b": 3
      },
      "think": {
       "extended-d": 3,
       "strict-a": 177
      }
     },
     "rows": 384,
     "seed": 156716039,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.6666666666666666,
       "interval": [
        0.618798955613577,
        0.7139175257731959
       ]
      },
      "h0": {
       "estimate": 0.15625,
       "interval": [
        0.12041884816753927,
        0.193717277486911
       ]
      },
      "h1": {
       "estimate": 0.6979166666666666,
       "interval": [
        0.6510416666666666,
        0.7435233160621761
       ]
      },
      "think": {
       "estimate": 0.2942708333333333,
       "interval": [
        0.24870466321243523,
        0.3411458333333333
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.46875,
       "truncated_rate": 0.5364583333333334
      }
     },
     "units": 380
    },
    "boolq": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.7620967741935484,
        "interval": [
         0.7310252996005326,
         0.7926829268292683
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6182795698924731,
        "interval": [
         0.582995951417004,
         0.6532797858099063
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7661290322580645,
        "interval": [
         0.7352150537634409,
         0.7964959568733153
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7634408602150538,
        "interval": [
         0.7323369565217391,
         0.7940379403794038
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.7903225806451613,
        "interval": [
         0.7608108108108108,
         0.8191489361702128
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.6693548387096774,
        "interval": [
         0.6355013550135501,
         0.702557200538358
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.8306451612903226,
        "interval": [
         0.8032128514056225,
         0.8571428571428571
        ]
       },
       "trunc": {
        "estimate": 0.17069892473118278,
        "interval": [
         0.14419225634178906,
         0.19812583668005354
        ]
       }
      }
     },
     "constant": "yes",
     "h1": {
      "adjusted": {
       "T": [
        0.02110960757780784,
        0.07245989304812833
       ],
       "delta": [
        0.049664429530201344,
        0.13704206241519673
       ]
      },
      "estimates": {
       "B": 0.8306451612903226,
       "L": 0.0,
       "T": 0.046774193548387105,
       "V": 0.1693548387096774,
       "dB": -0.028225806451612902,
       "dL": 0.0,
       "dV": 0.12096774193548387,
       "delta": 0.09274193548387097
      },
      "family": 4,
      "rows": 744,
      "sizes": {
       "B": 618,
       "L": 0,
       "V": 126
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.8032128514056225,
        0.8571428571428571
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        0.026631158455392802,
        0.06711229946524061
       ],
       "V": [
        0.14285714285714285,
        0.19678714859437751
       ],
       "dB": [
        -0.052917232021709636,
        -0.004005340453938585
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.09801324503311258,
        0.14479025710419485
       ],
       "delta": [
        0.05858854860186418,
        0.12768817204301075
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.3043478260869565
     },
     "h1_split": {
      "V": 126,
      "V_p_non_commit": 0,
      "V_p_truncated": 126,
      "p_non_commit": 0,
      "p_unparsed": 126,
      "p_unparsed_truncated": 126
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.032214765100671144,
        0.024226110363391656
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.004032258064516129,
       "unadjusted": [
        -0.022941970310391364,
        0.014864864864864866
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        -0.03648648648648649,
        0.03355704697986577
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.0013440860215053765,
       "unadjusted": [
        -0.02540106951871658,
        0.022696929238985315
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.08835341365461848,
        0.2078804347826087
       ],
       "adjusted_verdict": null,
       "delta_c": 0.1478494623655914,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.1051930758988016,
        0.1911170928667564
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.09005376344086022,
        0.20053835800807537
       ],
       "adjusted_verdict": null,
       "delta_c": 0.14516129032258066,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.10554803788903924,
        0.18503401360544217
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "d637b0db24fdffc84ab819253a0a67a97f701a2c80d5b2df8f56cb89e73f24d9",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6263440860215054,
        "parsed": 744
       },
       "labels_read": {
        "no": 278,
        "yes": 466
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 744
       }
      },
      "1": {
       "candidate_sha256": "5171d6a6dfb263e7f95241ca83f4aac01decc76c3cb98d188fca3e1bc1bbd26d",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6774193548387096,
        "parsed": 744
       },
       "labels_read": {
        "no": 240,
        "yes": 504
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 744
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6182795698924731,
      "label": "yes",
      "rows": 460
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 42,
       "strict-a": 691,
       "strict-b": 11
      },
      "think": {
       "extended-d": 17,
       "strict-a": 597,
       "strict-b": 4
      }
     },
     "rows": 744,
     "seed": 687427030,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.728494623655914,
       "interval": [
        0.6955345060893099,
        0.7604871447902571
       ]
      },
      "h0": {
       "estimate": 0.7661290322580645,
       "interval": [
        0.7352150537634409,
        0.7964959568733153
       ]
      },
      "h1": {
       "estimate": 0.7634408602150538,
       "interval": [
        0.7323369565217391,
        0.7940379403794038
       ]
      },
      "think": {
       "estimate": 0.6545698924731183,
       "interval": [
        0.6202702702702703,
        0.6881720430107527
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.8306451612903226,
       "truncated_rate": 0.17069892473118278
      }
     },
     "units": 720
    },
    "fpb": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.620162932790224,
        "interval": [
         0.5893769152196119,
         0.6507128309572301
        ]
       },
       "non_commit": {
        "estimate": 0.003054989816700611,
        "interval": [
         0.0,
         0.007121057985757884
        ]
       },
       "parse": {
        "estimate": 0.9969450101832994,
        "interval": [
         0.9928789420142421,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6160896130346232,
        "interval": [
         0.5857142857142857,
         0.6462793068297655
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.790224032586558,
        "interval": [
         0.7644670050761422,
         0.8154943934760448
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7810590631364562,
        "interval": [
         0.7548321464903357,
         0.8063200815494393
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.6374745417515275,
        "interval": [
         0.6071065989847716,
         0.6676829268292683
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.5885947046843177,
        "interval": [
         0.5575942915392457,
         0.6195320447609359
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9083503054989817,
        "interval": [
         0.890020366598778,
         0.9258130081300813
        ]
       },
       "trunc": {
        "estimate": 0.09368635437881874,
        "interval": [
         0.07614213197969544,
         0.11213047910295616
        ]
       }
      }
     },
     "constant": "neutral",
     "h1": {
      "adjusted": {
       "T": [
        -0.007128309572301429,
        0.049133537206931706
       ],
       "delta": [
        -0.007142857142857143,
        0.07121057985757884
       ]
      },
      "estimates": {
       "B": 0.905295315682281,
       "L": 0.003054989816700611,
       "T": 0.02097759674134419,
       "V": 0.09164969450101833,
       "dB": -0.014256619144602852,
       "dL": -0.002036659877800407,
       "dV": 0.04786150712830957,
       "delta": 0.031568228105906315
      },
      "family": 4,
      "rows": 982,
      "sizes": {
       "B": 889,
       "L": 3,
       "V": 90
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.8868501529051988,
        0.923469387755102
       ],
       "L": [
        0.0,
        0.007121057985757884
       ],
       "T": [
        -0.001225740551583251,
        0.04313326551373347
       ],
       "V": [
        0.0741869918699187,
        0.109979633401222
       ],
       "dB": [
        -0.04170905391658189,
        0.013251783893985729
       ],
       "dL": [
        -0.00510204081632653,
        0.0
       ],
       "dV": [
        0.03469387755102041,
        0.06128702757916241
       ],
       "delta": [
        0.001017293997965412,
        0.06224489795918367
       ]
      },
      "verdict": "no gain: not tested",
      "visibility_share": 1.5161290322580643
     },
     "h1_split": {
      "V": 90,
      "V_p_non_commit": 0,
      "V_p_truncated": 90,
      "p_non_commit": 0,
      "p_unparsed": 90,
      "p_unparsed_truncated": 90
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.219959266802444,
        -0.12130479102956167
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.17006109979633402,
       "unadjusted": [
        -0.2038735983690112,
        -0.13617886178861788
       ],
       "verdict": "fails"
      },
      "1": {
       "adjusted": [
        -0.21602434077079108,
        -0.10579857578840285
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.16089613034623218,
       "unadjusted": [
        -0.19878296146044624,
        -0.12284263959390863
       ],
       "verdict": "fails"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.12321792260692464,
        0.22551020408163266
       ],
       "delta_c": 0.17413441955193482,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.13719512195121952,
        0.21100917431192662
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.12105798575788403,
        0.20977596741344195
       ],
       "delta_c": 0.164969450101833,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.132994923857868,
        0.1967380224260958
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "69ae8764d8e39103829c45a98f70b90895ca2b00a3e6cbc226c365eab45e96bc",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6120162932790224,
        "parsed": 982
       },
       "labels_read": {
        "negative": 108,
        "neutral": 601,
        "positive": 273
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 982
       }
      },
      "1": {
       "candidate_sha256": "6d3130f936795f514fd7901d8978c13af7dcdfc62fa8f5dd2ad2c1c817ba9894",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.7046843177189409,
        "parsed": 982
       },
       "labels_read": {
        "negative": 101,
        "neutral": 692,
        "positive": 189
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 982
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6160896130346232,
      "label": "neutral",
      "rows": 605
     },
     "reads_by_layer": {
      "auth": {
       "strict-a": 974,
       "strict-b": 5
      },
      "think": {
       "strict-a": 892
      }
     },
     "rows": 982,
     "seed": 557280559,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.620162932790224,
       "interval": [
        0.5893769152196119,
        0.6507128309572301
       ]
      },
      "h0": {
       "estimate": 0.790224032586558,
       "interval": [
        0.7644670050761422,
        0.8154943934760448
       ]
      },
      "h1": {
       "estimate": 0.7810590631364562,
       "interval": [
        0.7548321464903357,
        0.8063200815494393
       ]
      },
      "think": {
       "estimate": 0.5885947046843177,
       "interval": [
        0.5575942915392457,
        0.6195320447609359
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.003054989816700611,
       "parse_rate": 0.9969450101832994,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.9083503054989817,
       "truncated_rate": 0.09368635437881874
      }
     },
     "units": 978
    },
    "mmlu_pro": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.38596491228070173,
        "interval": [
         0.3383458646616541,
         0.43358395989974935
        ]
       },
       "non_commit": {
        "estimate": 0.09774436090225563,
        "interval": [
         0.07017543859649122,
         0.12781954887218044
        ]
       },
       "parse": {
        "estimate": 0.8320802005012531,
        "interval": [
         0.7944862155388471,
         0.8671679197994987
        ]
       },
       "trunc": {
        "estimate": 0.08270676691729323,
        "interval": [
         0.05764411027568922,
         0.11027568922305764
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.13032581453634084,
        "interval": [
         0.09774436090225563,
         0.16290726817042606
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.3508771929824561,
        "interval": [
         0.3032581453634085,
         0.39849624060150374
        ]
       },
       "non_commit": {
        "estimate": 0.09774436090225563,
        "interval": [
         0.07017543859649122,
         0.12781954887218044
        ]
       },
       "parse": {
        "estimate": 0.8446115288220551,
        "interval": [
         0.8070175438596491,
         0.8796992481203008
        ]
       },
       "trunc": {
        "estimate": 0.07017543859649122,
        "interval": [
         0.045112781954887216,
         0.09523809523809523
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.38596491228070173,
        "interval": [
         0.3383458646616541,
         0.43358395989974935
        ]
       },
       "non_commit": {
        "estimate": 0.09774436090225563,
        "interval": [
         0.07017543859649122,
         0.12781954887218044
        ]
       },
       "parse": {
        "estimate": 0.8320802005012531,
        "interval": [
         0.7944862155388471,
         0.8671679197994987
        ]
       },
       "trunc": {
        "estimate": 0.08270676691729323,
        "interval": [
         0.05764411027568922,
         0.11027568922305764
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.38847117794486213,
        "interval": [
         0.3408521303258145,
         0.43609022556390975
        ]
       },
       "non_commit": {
        "estimate": 0.09774436090225563,
        "interval": [
         0.07017543859649122,
         0.12781954887218044
        ]
       },
       "parse": {
        "estimate": 0.8320802005012531,
        "interval": [
         0.7944862155388471,
         0.8671679197994987
        ]
       },
       "trunc": {
        "estimate": 0.08270676691729323,
        "interval": [
         0.05764411027568922,
         0.11027568922305764
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.020050125313283207,
        "interval": [
         0.007518796992481203,
         0.03508771929824561
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.02756892230576441,
        "interval": [
         0.012531328320802004,
         0.045112781954887216
        ]
       },
       "trunc": {
        "estimate": 0.9799498746867168,
        "interval": [
         0.9649122807017544,
         0.9924812030075187
        ]
       }
      }
     },
     "constant": "A",
     "h1": {
      "adjusted": {
       "T": [
        0.06666666666666664,
        0.08671679197994984
       ],
       "delta": [
        0.3182957393483709,
        0.41604010025062654
       ]
      },
      "estimates": {
       "B": 0.022556390977443608,
       "L": 0.005012531328320802,
       "T": 0.07669172932330809,
       "V": 0.8095238095238095,
       "dB": -0.002506265664160401,
       "dL": -0.005012531328320802,
       "dV": 0.37343358395989973,
       "delta": 0.3659147869674185
      },
      "family": null,
      "rows": 399,
      "sizes": {
       "B": 9,
       "L": 2,
       "V": 323
      },
      "status": "descriptive",
      "unadjusted": {
       "B": [
        0.010025062656641603,
        0.03759398496240601
       ],
       "L": [
        0.0,
        0.012531328320802004
       ],
       "T": [
        0.06666666666666664,
        0.08671679197994984
       ],
       "V": [
        0.7719298245614035,
        0.8471177944862155
       ],
       "dB": [
        -0.007518796992481203,
        0.0
       ],
       "dL": [
        -0.012531328320802004,
        0.0
       ],
       "dV": [
        0.3258145363408521,
        0.42105263157894735
       ],
       "delta": [
        0.3182957393483709,
        0.41604010025062654
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.0205479452054795
     },
     "h1_split": {
      "V": 323,
      "V_p_non_commit": 0,
      "V_p_truncated": 323,
      "p_non_commit": 0,
      "p_unparsed": 388,
      "p_unparsed_truncated": 388
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.022556390977443608,
        0.09273182957393483
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.03508771929824561,
       "unadjusted": [
        -0.005012531328320802,
        0.07518796992481203
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.14285714285714285,
        0.2982456140350877
       ],
       "adjusted_verdict": null,
       "delta_c": 0.22055137844611528,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.16541353383458646,
        0.2756892230576441
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.17794486215538846,
        0.3333333333333333
       ],
       "adjusted_verdict": null,
       "delta_c": 0.2556390977443609,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.20050125313283207,
        0.3107769423558897
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "4d69997c061e8c4e9b7fb003333e8c568702928e7b6a3df6ddee6033f465ac54",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.8446115288220551,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.1632047477744807,
        "parsed": 337
       },
       "labels_read": {
        "A": 55,
        "B": 56,
        "C": 42,
        "D": 36,
        "E": 40,
        "F": 20,
        "G": 12,
        "H": 25,
        "I": 21,
        "J": 30
       },
       "parse_rate": 0.8446115288220551,
       "reads_by_layer": {
        "null": 337
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.8320802005012531,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.15963855421686746,
        "parsed": 332
       },
       "labels_read": {
        "A": 53,
        "B": 45,
        "C": 45,
        "D": 36,
        "E": 33,
        "F": 19,
        "G": 16,
        "H": 31,
        "I": 25,
        "J": 29
       },
       "parse_rate": 0.8320802005012531,
       "reads_by_layer": {
        "null": 332
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.13283208020050125,
      "label": "B",
      "rows": 53
     },
     "reads_by_layer": {
      "auth": {
       "null": 332
      },
      "think": {
       "null": 11
      }
     },
     "rows": 399,
     "seed": 2394912252,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.2756892230576441,
       "interval": [
        0.23308270676691728,
        0.3208020050125313
       ]
      },
      "h0": {
       "estimate": 0.2907268170426065,
       "interval": [
        0.24812030075187969,
        0.3358395989974937
       ]
      },
      "h1": {
       "estimate": 0.2756892230576441,
       "interval": [
        0.23308270676691728,
        0.3208020050125313
       ]
      },
      "think": {
       "estimate": 0.020050125313283207,
       "interval": [
        0.007518796992481203,
        0.03508771929824561
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.09774436090225563,
       "parse_rate": 0.8320802005012531,
       "truncated_rate": 0.08270676691729323
      },
      "rescue": {
       "non_commit_rate": 0.09774436090225563,
       "parse_rate": 0.8320802005012531,
       "truncated_rate": 0.08270676691729323
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.02756892230576441,
       "truncated_rate": 0.9799498746867168
      }
     },
     "units": 399
    }
   },
   "smollm3-3b": {
    "autocast": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.5651041666666666,
        "interval": [
         0.5144356955380578,
         0.6151832460732984
        ]
       },
       "non_commit": {
        "estimate": 0.19270833333333334,
        "interval": [
         0.15324675324675324,
         0.234375
        ]
       },
       "parse": {
        "estimate": 0.8072916666666666,
        "interval": [
         0.765625,
         0.8467532467532467
        ]
       },
       "trunc": {
        "estimate": 0.0026041666666666665,
        "interval": [
         0.0,
         0.007853403141361256
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6953125,
        "interval": [
         0.6492146596858639,
         0.7409326424870466
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.6979166666666666,
        "interval": [
         0.6518324607329843,
         0.743455497382199
        ]
       },
       "non_commit": {
        "estimate": 0.010416666666666666,
        "interval": [
         0.002583979328165375,
         0.020942408376963352
        ]
       },
       "parse": {
        "estimate": 0.9869791666666666,
        "interval": [
         0.9739583333333334,
         0.9973890339425587
        ]
       },
       "trunc": {
        "estimate": 0.0078125,
        "interval": [
         0.0,
         0.01818181818181818
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7135416666666666,
        "interval": [
         0.6675392670157068,
         0.7584415584415585
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9973958333333334,
        "interval": [
         0.9921259842519685,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0026041666666666665,
        "interval": [
         0.0,
         0.007874015748031496
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.5520833333333334,
        "interval": [
         0.5013054830287206,
         0.6031331592689295
        ]
       },
       "non_commit": {
        "estimate": 0.18489583333333334,
        "interval": [
         0.14583333333333334,
         0.22597402597402597
        ]
       },
       "parse": {
        "estimate": 0.8151041666666666,
        "interval": [
         0.7740259740259741,
         0.8541666666666666
        ]
       },
       "trunc": {
        "estimate": 0.0026041666666666665,
        "interval": [
         0.0,
         0.007853403141361256
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.12760416666666666,
        "interval": [
         0.09560723514211886,
         0.1618798955613577
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.19010416666666666,
        "interval": [
         0.1514360313315927,
         0.23056994818652848
        ]
       },
       "trunc": {
        "estimate": 0.8151041666666666,
        "interval": [
         0.774869109947644,
         0.8534031413612565
        ]
       }
      }
     },
     "constant": "no",
     "h1": {
      "adjusted": {
       "T": [
        0.047395833333333276,
        0.0924281984334203
       ],
       "delta": [
        0.38181818181818183,
        0.4921875
       ]
      },
      "estimates": {
       "B": 0.18229166666666666,
       "L": 0.0078125,
       "T": 0.07031249999999982,
       "V": 0.625,
       "dB": 0.018229166666666668,
       "dL": -0.005208333333333333,
       "dV": 0.4244791666666667,
       "delta": 0.4375
      },
      "family": null,
      "rows": 384,
      "sizes": {
       "B": 70,
       "L": 3,
       "V": 240
      },
      "status": "exploratory",
      "unadjusted": {
       "B": [
        0.14435695538057744,
        0.22251308900523561
       ],
       "L": [
        0.0,
        0.01818181818181818
       ],
       "T": [
        0.047395833333333276,
        0.0924281984334203
       ],
       "V": [
        0.5755208333333334,
        0.6736292428198434
       ],
       "dB": [
        -0.005221932114882507,
        0.043701799485861184
       ],
       "dL": [
        -0.013089005235602094,
        0.0
       ],
       "dV": [
        0.3743455497382199,
        0.4740932642487047
       ],
       "delta": [
        0.38181818181818183,
        0.4921875
       ]
      },
      "verdict": null,
      "visibility_share": 0.9702380952380952
     },
     "h1_split": {
      "V": 240,
      "V_p_non_commit": 0,
      "V_p_truncated": 240,
      "p_non_commit": 0,
      "p_unparsed": 311,
      "p_unparsed_truncated": 311
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.18508997429305912,
        -0.08093994778067885
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.1328125,
       "unadjusted": [
        -0.18508997429305912,
        -0.08093994778067885
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.2,
        -0.09660574412532637
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.1484375,
       "unadjusted": [
        -0.2,
        -0.09660574412532637
       ],
       "verdict": null
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        -0.03896103896103896,
        0.04404145077720207
       ],
       "delta_c": 0.0026041666666666665,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.02617801047120419,
        0.031413612565445025
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.018229166666666668,
        0.0549738219895288
       ],
       "delta_c": 0.018229166666666668,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.007832898172323759,
        0.044386422976501305
       ],
       "verdict": null
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "949bf5151c7af90fc87beb4a8d38504cc1a40bd4ec0f8069fa9697b4f00393d1",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9869791666666666,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.920844327176781,
        "parsed": 379
       },
       "labels_read": {
        "no": 349,
        "yes": 30
       },
       "parse_rate": 0.9869791666666666,
       "reads_by_layer": {
        "strict-b": 379
       }
      },
      "1": {
       "candidate_sha256": "9379ad21360dab0ac669c11609f1c8b69375d6faa31927131b11d2fad23f2b39",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9973958333333334,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9295039164490861,
        "parsed": 383
       },
       "labels_read": {
        "no": 356,
        "yes": 27
       },
       "parse_rate": 0.9973958333333334,
       "reads_by_layer": {
        "extended-d": 379,
        "strict-b": 4
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6953125,
      "label": "no",
      "rows": 267
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 243,
       "strict-b": 67
      },
      "think": {
       "extended-d": 56,
       "strict-a": 11,
       "strict-b": 6
      }
     },
     "rows": 384,
     "seed": 810578086,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.11979166666666667,
       "interval": [
        0.08831168831168831,
        0.15324675324675324
       ]
      },
      "h0": {
       "estimate": 0.6979166666666666,
       "interval": [
        0.6518324607329843,
        0.743455497382199
       ]
      },
      "h1": {
       "estimate": 0.005208333333333333,
       "interval": [
        0.0,
        0.013054830287206266
       ]
      },
      "think": {
       "estimate": 0.033854166666666664,
       "interval": [
        0.01804123711340206,
        0.05235602094240838
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.19270833333333334,
       "parse_rate": 0.8072916666666666,
       "truncated_rate": 0.0026041666666666665
      },
      "rescue": {
       "non_commit_rate": 0.18489583333333334,
       "parse_rate": 0.8151041666666666,
       "truncated_rate": 0.0026041666666666665
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.19010416666666666,
       "truncated_rate": 0.8151041666666666
      }
     },
     "units": 380
    },
    "boolq": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.8373655913978495,
        "interval": [
         0.8101604278074866,
         0.863697705802969
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0013440860215053765,
        "interval": [
         0.0,
         0.0040650406504065045
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6182795698924731,
        "interval": [
         0.5831099195710456,
         0.6535859269282814
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.8172043010752689,
        "interval": [
         0.7887700534759359,
         0.845222072678331
        ]
       },
       "non_commit": {
        "estimate": 0.002688172043010753,
        "interval": [
         0.0,
         0.006756756756756757
        ]
       },
       "parse": {
        "estimate": 0.9932795698924731,
        "interval": [
         0.9865771812080537,
         0.9986541049798116
        ]
       },
       "trunc": {
        "estimate": 0.009408602150537635,
        "interval": [
         0.002702702702702703,
         0.017356475300400534
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.8373655913978495,
        "interval": [
         0.8101604278074866,
         0.863697705802969
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0013440860215053765,
        "interval": [
         0.0,
         0.0040650406504065045
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.8118279569892473,
        "interval": [
         0.7826666666666666,
         0.8400537634408602
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.7163978494623656,
        "interval": [
         0.6827956989247311,
         0.7489878542510121
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.8763440860215054,
        "interval": [
         0.8523489932885906,
         0.8994638069705094
        ]
       },
       "trunc": {
        "estimate": 0.12365591397849462,
        "interval": [
         0.10053619302949061,
         0.1476510067114094
        ]
       }
      }
     },
     "constant": "yes",
     "h1": {
      "adjusted": {
       "T": [
        -0.027345844504021465,
        0.02398921832884096
       ],
       "delta": [
        0.08075370121130551,
        0.16219839142091153
       ]
      },
      "estimates": {
       "B": 0.8763440860215054,
       "L": 0.0,
       "T": -0.0013440860215053838,
       "V": 0.12365591397849462,
       "dB": 0.025537634408602152,
       "dL": 0.0,
       "dV": 0.09543010752688172,
       "delta": 0.12096774193548387
      },
      "family": 4,
      "rows": 744,
      "sizes": {
       "B": 652,
       "L": 0,
       "V": 92
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.8523489932885906,
        0.8994638069705094
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        -0.02183288409703505,
        0.018716577540106943
       ],
       "V": [
        0.10053619302949061,
        0.1476510067114094
       ],
       "dB": [
        0.0013422818791946308,
        0.050666666666666665
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.0749665327978581,
        0.11709286675639301
       ],
       "delta": [
        0.08906882591093117,
        0.15353805073431243
       ]
      },
      "verdict": "inconclusive",
      "visibility_share": 0.7888888888888889
     },
     "h1_split": {
      "V": 92,
      "V_p_non_commit": 0,
      "V_p_truncated": 92,
      "p_non_commit": 0,
      "p_unparsed": 92,
      "p_unparsed_truncated": 92
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.016150740242261104,
        0.05698778833107191
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.020161290322580645,
       "unadjusted": [
        -0.0053475935828877,
        0.0451527224435591
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.1445945945945946,
        0.2536912751677852
       ],
       "adjusted_verdict": null,
       "delta_c": 0.1989247311827957,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.1593625498007968,
        0.23834886817576564
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.1554054054054054,
        0.28184281842818426
       ],
       "adjusted_verdict": null,
       "delta_c": 0.21908602150537634,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.17367706919945725,
        0.2640750670241287
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "f1c704b665b75b034e11244c135e2f5327daf9892539e7ceb216a07305314bc6",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9932795698924731,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6630581867388363,
        "parsed": 739
       },
       "labels_read": {
        "no": 249,
        "yes": 490
       },
       "parse_rate": 0.9932795698924731,
       "reads_by_layer": {
        "extended-d": 676,
        "strict-a": 1,
        "strict-b": 62
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.5604838709677419,
        "parsed": 744
       },
       "labels_read": {
        "no": 327,
        "yes": 417
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "extended-d": 731,
        "strict-a": 7,
        "strict-b": 6
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6182795698924731,
      "label": "yes",
      "rows": 460
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 731,
       "strict-a": 7,
       "strict-b": 6
      },
      "think": {
       "extended-d": 299,
       "strict-a": 349,
       "strict-b": 4
      }
     },
     "rows": 744,
     "seed": 703839457,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.013440860215053764,
       "interval": [
        0.005412719891745603,
        0.02257636122177955
       ]
      },
      "h0": {
       "estimate": 0.06048387096774194,
       "interval": [
        0.043478260869565216,
        0.07856191744340879
       ]
      },
      "h1": {
       "estimate": 0.013440860215053764,
       "interval": [
        0.005412719891745603,
        0.02257636122177955
       ]
      },
      "think": {
       "estimate": 0.42338709677419356,
       "interval": [
        0.3876177658142665,
        0.4594594594594595
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0013440860215053765
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.8763440860215054,
       "truncated_rate": 0.12365591397849462
      }
     },
     "units": 720
    },
    "fpb": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.604887983706721,
        "interval": [
         0.5744897959183674,
         0.6356275303643725
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6160896130346232,
        "interval": [
         0.5855397148676171,
         0.6465781409601634
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7729124236252546,
        "interval": [
         0.7464358452138493,
         0.7987742594484167
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9989816700610998,
        "interval": [
         0.996938775510204,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0010183299389002036,
        "interval": [
         0.0,
         0.003061224489795918
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7576374745417516,
        "interval": [
         0.7306122448979592,
         0.7838939857288482
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.5835030549898167,
        "interval": [
         0.5529531568228105,
         0.6144455747711088
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.5773930753564155,
        "interval": [
         0.5468431771894093,
         0.6081632653061224
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9837067209775967,
        "interval": [
         0.9755351681957186,
         0.9908536585365854
        ]
       },
       "trunc": {
        "estimate": 0.016293279022403257,
        "interval": [
         0.009146341463414634,
         0.024464831804281346
        ]
       }
      }
     },
     "constant": "neutral",
     "h1": {
      "adjusted": {
       "T": [
        -0.046998982706002036,
        0.015682281059063132
       ],
       "delta": [
        -0.012219959266802444,
        0.0663265306122449
       ]
      },
      "estimates": {
       "B": 0.9837067209775967,
       "L": 0.0,
       "T": -0.015885947046843187,
       "V": 0.016293279022403257,
       "dB": 0.021384928716904276,
       "dL": 0.0,
       "dV": 0.006109979633401222,
       "delta": 0.0274949083503055
      },
      "family": 4,
      "rows": 982,
      "sizes": {
       "B": 966,
       "L": 0,
       "V": 16
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.9755351681957186,
        0.9908536585365854
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        -0.04044715447154472,
        0.008952187182095627
       ],
       "V": [
        0.009146341463414634,
        0.024464831804281346
       ],
       "dB": [
        -0.009183673469387756,
        0.051934826883910386
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.0020325203252032522,
        0.011224489795918367
       ],
       "delta": [
        -0.004069175991861648,
        0.058163265306122446
       ]
      },
      "verdict": "no gain: not tested",
      "visibility_share": 0.2222222222222222
     },
     "h1_split": {
      "V": 16,
      "V_p_non_commit": 0,
      "V_p_truncated": 16,
      "p_non_commit": 0,
      "p_unparsed": 16,
      "p_unparsed_truncated": 16
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.22075279755849442,
        -0.11483739837398374
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.1680244399185336,
       "unadjusted": [
        -0.20447609359104782,
        -0.13149847094801223
       ],
       "verdict": "fails"
      },
      "1": {
       "adjusted": [
        -0.20510204081632652,
        -0.09939148073022312
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.15274949083503056,
       "unadjusted": [
        -0.18839103869653767,
        -0.11710794297352342
       ],
       "verdict": "fails"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.10579857578840285,
        0.20795107033639143
       ],
       "delta_c": 0.15682281059063136,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.1206896551724138,
        0.19328585961342828
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.08877551020408163,
        0.19367991845056065
       ],
       "delta_c": 0.1415478615071283,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.10408163265306122,
        0.17959183673469387
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "84f8ce3c211b9887ad55eaf0d06ccd0cd9d72bd1ab7470e23f9647b1dcea68b0",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9989816700610998,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6269113149847095,
        "parsed": 981
       },
       "labels_read": {
        "negative": 109,
        "neutral": 615,
        "positive": 257
       },
       "parse_rate": 0.9989816700610998,
       "reads_by_layer": {
        "extended-d": 981
       }
      },
      "1": {
       "candidate_sha256": "b9a324a1be41addf9544c7ae22ecd0419a74dbb5bf62f234c2bd7a02a6198b4c",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6069246435845214,
        "parsed": 982
       },
       "labels_read": {
        "negative": 89,
        "neutral": 596,
        "positive": 297
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "extended-d": 982
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6160896130346232,
      "label": "neutral",
      "rows": 605
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 979,
       "strict-a": 2,
       "strict-b": 1
      },
      "think": {
       "strict-a": 966
      }
     },
     "rows": 982,
     "seed": 2237240904,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "h0": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "h1": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "think": {
       "estimate": 0.5773930753564155,
       "interval": [
        0.5468431771894093,
        0.6081632653061224
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.9837067209775967,
       "truncated_rate": 0.016293279022403257
      }
     },
     "units": 978
    },
    "mmlu_pro": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.37844611528822053,
        "interval": [
         0.3308270676691729,
         0.42606516290726815
        ]
       },
       "non_commit": {
        "estimate": 0.11779448621553884,
        "interval": [
         0.08771929824561403,
         0.15037593984962405
        ]
       },
       "parse": {
        "estimate": 0.7969924812030075,
        "interval": [
         0.7568922305764411,
         0.8345864661654135
        ]
       },
       "trunc": {
        "estimate": 0.12280701754385964,
        "interval": [
         0.09273182957393483,
         0.15538847117794485
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.13032581453634084,
        "interval": [
         0.09774436090225563,
         0.16290726817042606
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.37844611528822053,
        "interval": [
         0.3308270676691729,
         0.42606516290726815
        ]
       },
       "non_commit": {
        "estimate": 0.11779448621553884,
        "interval": [
         0.08771929824561403,
         0.15037593984962405
        ]
       },
       "parse": {
        "estimate": 0.7969924812030075,
        "interval": [
         0.7568922305764411,
         0.8345864661654135
        ]
       },
       "trunc": {
        "estimate": 0.12280701754385964,
        "interval": [
         0.09273182957393483,
         0.15538847117794485
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.37844611528822053,
        "interval": [
         0.3308270676691729,
         0.42606516290726815
        ]
       },
       "non_commit": {
        "estimate": 0.11779448621553884,
        "interval": [
         0.08771929824561403,
         0.15037593984962405
        ]
       },
       "parse": {
        "estimate": 0.7969924812030075,
        "interval": [
         0.7568922305764411,
         0.8345864661654135
        ]
       },
       "trunc": {
        "estimate": 0.12280701754385964,
        "interval": [
         0.09273182957393483,
         0.15538847117794485
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.39849624060150374,
        "interval": [
         0.3508771929824561,
         0.44611528822055135
        ]
       },
       "non_commit": {
        "estimate": 0.10526315789473684,
        "interval": [
         0.07518796992481203,
         0.13533834586466165
        ]
       },
       "parse": {
        "estimate": 0.8095238095238095,
        "interval": [
         0.7694235588972431,
         0.8471177944862155
        ]
       },
       "trunc": {
        "estimate": 0.12280701754385964,
        "interval": [
         0.09273182957393483,
         0.15538847117794485
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.09022556390977443,
        "interval": [
         0.06265664160401002,
         0.12030075187969924
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.10776942355889724,
        "interval": [
         0.07769423558897243,
         0.14035087719298245
        ]
       },
       "trunc": {
        "estimate": 0.9072681704260651,
        "interval": [
         0.8771929824561403,
         0.9348370927318296
        ]
       }
      }
     },
     "constant": "A",
     "h1": {
      "adjusted": {
       "T": [
        0.05964912280701752,
        0.08621553884711776
       ],
       "delta": [
        0.23809523809523808,
        0.3383458646616541
       ]
      },
      "estimates": {
       "B": 0.09273182957393483,
       "L": 0.015037593984962405,
       "T": 0.07268170426065149,
       "V": 0.7042606516290727,
       "dB": -0.012531328320802004,
       "dL": -0.012531328320802004,
       "dV": 0.3132832080200501,
       "delta": 0.2882205513784461
      },
      "family": null,
      "rows": 399,
      "sizes": {
       "B": 37,
       "L": 6,
       "V": 281
      },
      "status": "descriptive",
      "unadjusted": {
       "B": [
        0.06516290726817042,
        0.12280701754385964
       ],
       "L": [
        0.005012531328320802,
        0.02756892230576441
       ],
       "T": [
        0.05964912280701752,
        0.08621553884711776
       ],
       "V": [
        0.6591478696741855,
        0.7468671679197995
       ],
       "dB": [
        -0.02506265664160401,
        0.0
       ],
       "dL": [
        -0.02506265664160401,
        -0.002506265664160401
       ],
       "dV": [
        0.2681704260651629,
        0.3583959899749373
       ],
       "delta": [
        0.23809523809523808,
        0.3383458646616541
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.0869565217391304
     },
     "h1_split": {
      "V": 281,
      "V_p_non_commit": 0,
      "V_p_truncated": 281,
      "p_non_commit": 0,
      "p_unparsed": 356,
      "p_unparsed_truncated": 356
     },
     "h2": {
      "0": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.16791979949874686,
        0.3283208020050125
       ],
       "adjusted_verdict": null,
       "delta_c": 0.24812030075187969,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19047619047619047,
        0.3057644110275689
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.16791979949874686,
        0.3283208020050125
       ],
       "adjusted_verdict": null,
       "delta_c": 0.24812030075187969,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19047619047619047,
        0.3057644110275689
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": true,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.7969924812030075,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.12264150943396226,
        "parsed": 318
       },
       "labels_read": {
        "A": 39,
        "B": 43,
        "C": 39,
        "D": 48,
        "E": 33,
        "F": 25,
        "G": 19,
        "H": 29,
        "I": 20,
        "J": 23
       },
       "parse_rate": 0.7969924812030075,
       "reads_by_layer": {
        "null": 318
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": true,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.7969924812030075,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.12264150943396226,
        "parsed": 318
       },
       "labels_read": {
        "A": 39,
        "B": 43,
        "C": 39,
        "D": 48,
        "E": 33,
        "F": 25,
        "G": 19,
        "H": 29,
        "I": 20,
        "J": 23
       },
       "parse_rate": 0.7969924812030075,
       "reads_by_layer": {
        "null": 318
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.13283208020050125,
      "label": "B",
      "rows": 53
     },
     "reads_by_layer": {
      "auth": {
       "null": 318
      },
      "think": {
       "null": 43
      }
     },
     "rows": 399,
     "seed": 3078682207,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.2581453634085213,
       "interval": [
        0.21553884711779447,
        0.3007518796992481
       ]
      },
      "h0": {
       "estimate": 0.2581453634085213,
       "interval": [
        0.21553884711779447,
        0.3007518796992481
       ]
      },
      "h1": {
       "estimate": 0.2581453634085213,
       "interval": [
        0.21553884711779447,
        0.3007518796992481
       ]
      },
      "think": {
       "estimate": 0.08521303258145363,
       "interval": [
        0.05764411027568922,
        0.11278195488721804
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.11779448621553884,
       "parse_rate": 0.7969924812030075,
       "truncated_rate": 0.12280701754385964
      },
      "rescue": {
       "non_commit_rate": 0.10526315789473684,
       "parse_rate": 0.8095238095238095,
       "truncated_rate": 0.12280701754385964
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.10776942355889724,
       "truncated_rate": 0.9072681704260651
      }
     },
     "units": 399
    }
   }
  },
  "test": {
   "qwen3-1.7b-base": {
    "autocast": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.6489252814738997,
        "interval": [
         0.6184615384615385,
         0.678974358974359
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.7164790174002047,
        "interval": [
         0.6878850102669405,
         0.7446373850868233
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7175025588536336,
        "interval": [
         0.688911704312115,
         0.7459016393442623
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.721596724667349,
        "interval": [
         0.6930998970133883,
         0.7497425334706488
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.6530194472876152,
        "interval": [
         0.6228160328879754,
         0.683076923076923
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.3060388945752303,
        "interval": [
         0.27720739219712526,
         0.3353846153846154
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.4749232343909928,
        "interval": [
         0.4437627811860941,
         0.5066394279877426
        ]
       },
       "trunc": {
        "estimate": 0.5291709314227226,
        "interval": [
         0.4974463738508682,
         0.5604508196721312
        ]
       }
      }
     },
     "constant": "no",
     "h1": {
      "adjusted": {
       "T": [
        0.05040983606557372,
        0.09489795918367336
       ],
       "delta": [
        0.302158273381295,
        0.3831967213114754
       ]
      },
      "estimates": {
       "B": 0.4749232343909928,
       "L": 0.0,
       "T": 0.07267144319344956,
       "V": 0.5250767656090072,
       "dB": -0.0040941658137154556,
       "dL": 0.0,
       "dV": 0.34698055271238487,
       "delta": 0.3428863868986694
      },
      "family": null,
      "rows": 977,
      "sizes": {
       "B": 464,
       "L": 0,
       "V": 513
      },
      "status": "exploratory",
      "unadjusted": {
       "B": [
        0.4437627811860941,
        0.5066394279877426
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        0.05040983606557372,
        0.09489795918367336
       ],
       "V": [
        0.4933605720122574,
        0.556237218813906
       ],
       "dB": [
        -0.03076923076923077,
        0.022564102564102566
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.3169734151329243,
        0.3770491803278688
       ],
       "delta": [
        0.302158273381295,
        0.3831967213114754
       ]
      },
      "verdict": null,
      "visibility_share": 1.0119402985074628
     },
     "h1_split": {
      "V": 513,
      "V_p_non_commit": 0,
      "V_p_truncated": 513,
      "p_non_commit": 0,
      "p_unparsed": 513,
      "p_unparsed_truncated": 513
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.09611451942740286,
        -0.041109969167523124
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.06857727737973388,
       "unadjusted": [
        -0.09611451942740286,
        -0.041109969167523124
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.10061601642710473,
        -0.04503582395087001
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.07267144319344933,
       "unadjusted": [
        -0.10061601642710473,
        -0.04503582395087001
       ],
       "verdict": null
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        -0.020512820512820513,
        0.022703818369453045
       ],
       "delta_c": 0.0010235414534288639,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.014344262295081968,
        0.01642710472279261
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.010245901639344262,
        0.021363173957273652
       ],
       "delta_c": 0.00511770726714432,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.006134969325153374,
        0.016376663254861822
       ],
       "verdict": null
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "73271fc0017a35a2401ae0d80a88dce173c99173104f1338774c2cf8ff09c93b",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9396110542476971,
        "parsed": 977
       },
       "labels_read": {
        "no": 918,
        "yes": 59
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "extended-d": 792,
        "strict-a": 12,
        "strict-b": 173
       }
      },
      "1": {
       "candidate_sha256": "c787f4d4dbf4a5e9e64ecc19d24b9d4e1b7ccf4d443867d611c79b78034a8319",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9682702149437052,
        "parsed": 977
       },
       "labels_read": {
        "no": 946,
        "yes": 31
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 977
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.7164790174002047,
      "label": "no",
      "rows": 700
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 17,
       "strict-a": 953,
       "strict-b": 7
      },
      "think": {
       "extended-d": 9,
       "strict-a": 454,
       "strict-b": 1
      }
     },
     "rows": 977,
     "seed": 3818922355,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.6417604912998977,
       "interval": [
        0.6114519427402862,
        0.6721144024514811
       ]
      },
      "h0": {
       "estimate": 0.13203684749232344,
       "interval": [
        0.11088295687885011,
        0.1535312180143296
       ]
      },
      "h1": {
       "estimate": 0.721596724667349,
       "interval": [
        0.6930998970133883,
        0.7497425334706488
       ]
      },
      "think": {
       "estimate": 0.300921187308086,
       "interval": [
        0.27226202661207777,
        0.3302564102564103
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.4749232343909928,
       "truncated_rate": 0.5291709314227226
      }
     },
     "units": 967
    },
    "boolq": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.7932569974554707,
        "interval": [
         0.772640911969601,
         0.8134615384615385
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6157760814249363,
        "interval": [
         0.5907653383934219,
         0.640485312899106
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7989821882951654,
        "interval": [
         0.7786937222574508,
         0.8189274447949527
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7798982188295165,
        "interval": [
         0.7589285714285714,
         0.8005098789037604
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.8320610687022901,
        "interval": [
         0.8126984126984127,
         0.8510502864417568
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.7251908396946565,
        "interval": [
         0.7022364217252396,
         0.7479099678456592
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.8498727735368957,
        "interval": [
         0.83153894870171,
         0.867553865652725
        ]
       },
       "trunc": {
        "estimate": 0.15139949109414758,
        "interval": [
         0.1336317135549872,
         0.16965428937259924
        ]
       }
      }
     },
     "constant": "yes",
     "h1": {
      "adjusted": {
       "T": [
        0.032930705657978385,
        0.07171974522292993
       ],
       "delta": [
        0.03670886075949367,
        0.10006373486297004
       ]
      },
      "estimates": {
       "B": 0.8498727735368957,
       "L": 0.0,
       "T": 0.05241730279898229,
       "V": 0.15012722646310434,
       "dB": -0.03880407124681934,
       "dL": 0.0,
       "dV": 0.10687022900763359,
       "delta": 0.06806615776081425
      },
      "family": 4,
      "rows": 1572,
      "sizes": {
       "B": 1336,
       "L": 0,
       "V": 236
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.83153894870171,
        0.867553865652725
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        0.037238758708043065,
        0.06755218216318785
       ],
       "V": [
        0.13244613434727504,
        0.16846105129829006
       ],
       "dB": [
        -0.05737704918032787,
        -0.020151133501259445
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.09154481881754609,
        0.12278481012658228
       ],
       "delta": [
        0.04328453214513049,
        0.09329073482428114
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.5700934579439252
     },
     "h1_split": {
      "V": 236,
      "V_p_non_commit": 0,
      "V_p_truncated": 236,
      "p_non_commit": 0,
      "p_unparsed": 236,
      "p_unparsed_truncated": 236
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.028115015974440896,
        0.016549968173138127
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.0057251908396946565,
       "unadjusted": [
        -0.02097902097902098,
        0.009523809523809525
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        -0.010855683269476373,
        0.03814367450731087
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.013358778625954198,
       "unadjusted": [
        -0.0032113037893384713,
        0.03012820512820513
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.14195183776932827,
        0.22307202039515614
       ],
       "adjusted_verdict": null,
       "delta_c": 0.183206106870229,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.15438821268417682,
        0.21206349206349207
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.12515802781289506,
        0.2030360531309298
       ],
       "adjusted_verdict": null,
       "delta_c": 0.16412213740458015,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.13636363636363635,
        0.19213696892834495
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "d637b0db24fdffc84ab819253a0a67a97f701a2c80d5b2df8f56cb89e73f24d9",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6361323155216285,
        "parsed": 1572
       },
       "labels_read": {
        "no": 572,
        "yes": 1000
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 1572
       }
      },
      "1": {
       "candidate_sha256": "5171d6a6dfb263e7f95241ca83f4aac01decc76c3cb98d188fca3e1bc1bbd26d",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6743002544529262,
        "parsed": 1572
       },
       "labels_read": {
        "no": 512,
        "yes": 1060
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 1572
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6157760814249363,
      "label": "yes",
      "rows": 968
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 72,
       "strict-a": 1478,
       "strict-b": 22
      },
      "think": {
       "extended-d": 49,
       "strict-a": 1272,
       "strict-b": 15
      }
     },
     "rows": 1572,
     "seed": 4126892444,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.7608142493638677,
       "interval": [
        0.7392131979695431,
        0.7822222222222223
       ]
      },
      "h0": {
       "estimate": 0.7989821882951654,
       "interval": [
        0.7786937222574508,
        0.8189274447949527
       ]
      },
      "h1": {
       "estimate": 0.7798982188295165,
       "interval": [
        0.7589285714285714,
        0.8005098789037604
       ]
      },
      "think": {
       "estimate": 0.6991094147582697,
       "interval": [
        0.6755725190839694,
        0.7222222222222222
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.8498727735368957,
       "truncated_rate": 0.15139949109414758
      }
     },
     "units": 1497
    },
    "fpb": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.6352148272957034,
        "interval": [
         0.6157407407407407,
         0.6547217537942664
        ]
       },
       "non_commit": {
        "estimate": 0.006318449873631003,
        "interval": [
         0.003369839932603201,
         0.009688289806234204
        ]
       },
       "parse": {
        "estimate": 0.993681550126369,
        "interval": [
         0.9903117101937658,
         0.9966301600673968
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.5800336983993261,
        "interval": [
         0.5600505689001264,
         0.5999156829679595
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7775905644481887,
        "interval": [
         0.7607413647851727,
         0.7941919191919192
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7540016849199663,
        "interval": [
         0.736421052631579,
         0.7711757269279393
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.6575400168491997,
        "interval": [
         0.638432364096081,
         0.6767676767676768
        ]
       },
       "non_commit": {
        "estimate": 0.0008424599831508003,
        "interval": [
         0.0,
         0.002107037505267594
        ]
       },
       "parse": {
        "estimate": 0.9991575400168492,
        "interval": [
         0.9978929624947324,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.6095197978096041,
        "interval": [
         0.5898190997055112,
         0.6294266441821248
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9077506318449874,
        "interval": [
         0.8959561920808762,
         0.9192938209331651
        ]
       },
       "trunc": {
        "estimate": 0.09267059814658804,
        "interval": [
         0.08097849008857022,
         0.10450906026127266
        ]
       }
      }
     },
     "constant": "neutral",
     "h1": {
      "adjusted": {
       "T": [
        0.005897219882055598,
        0.042827092974337407
       ],
       "delta": [
        0.0,
        0.050968828980623423
       ]
      },
      "estimates": {
       "B": 0.9022746419545071,
       "L": 0.005475989890480202,
       "T": 0.0240943555181129,
       "V": 0.09140690817186184,
       "dB": -0.018112889637742206,
       "dL": -0.004212299915754001,
       "dV": 0.04802021903959562,
       "delta": 0.025695029486099412
      },
      "family": 4,
      "rows": 2374,
      "sizes": {
       "B": 2142,
       "L": 13,
       "V": 217
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.8901052631578947,
        0.9140690817186183
       ],
       "L": [
        0.002529510961214165,
        0.008435259384226065
       ],
       "T": [
        0.009776654024441639,
        0.03855218855218855
       ],
       "V": [
        0.07996632996632996,
        0.10320134793597305
       ],
       "dB": [
        -0.03621052631578947,
        -0.00042122999157540015
       ],
       "dL": [
        -0.007154882154882155,
        -0.0016863406408094434
       ],
       "dV": [
        0.039595619208087615,
        0.05686604886267902
       ],
       "delta": [
        0.005475989890480202,
        0.045512010113780026
       ]
      },
      "verdict": "no gain: not tested",
      "visibility_share": 1.8688524590163933
     },
     "h1_split": {
      "V": 217,
      "V_p_non_commit": 0,
      "V_p_truncated": 217,
      "p_non_commit": 0,
      "p_unparsed": 219,
      "p_unparsed_truncated": 219
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.1753055204382638,
        -0.1087689713322091
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.14237573715248525,
       "unadjusted": [
        -0.16477033291192583,
        -0.12
       ],
       "verdict": "fails"
      },
      "1": {
       "adjusted": [
        -0.15494736842105264,
        -0.08217446270543616
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.11878685762426285,
       "unadjusted": [
        -0.14369995785924988,
        -0.09389473684210527
       ],
       "verdict": "fails"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.1639275179098188,
        0.22937710437710437
       ],
       "delta_c": 0.1975568660488627,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.17404129793510326,
        0.2209106239460371
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.14436026936026936,
        0.20320404721753793
       ],
       "delta_c": 0.17396798652064027,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.1529709228824273,
        0.19486531986531985
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "69ae8764d8e39103829c45a98f70b90895ca2b00a3e6cbc226c365eab45e96bc",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6082561078348778,
        "parsed": 2374
       },
       "labels_read": {
        "negative": 281,
        "neutral": 1444,
        "positive": 649
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 2374
       }
      },
      "1": {
       "candidate_sha256": "6d3130f936795f514fd7901d8978c13af7dcdfc62fa8f5dd2ad2c1c817ba9894",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6857624262847515,
        "parsed": 2374
       },
       "labels_read": {
        "negative": 265,
        "neutral": 1628,
        "positive": 481
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "strict-a": 2374
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.5800336983993261,
      "label": "neutral",
      "rows": 1377
     },
     "reads_by_layer": {
      "auth": {
       "strict-a": 2357,
       "strict-b": 2
      },
      "think": {
       "strict-a": 2155
      }
     },
     "rows": 2374,
     "seed": 544074054,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.6352148272957034,
       "interval": [
        0.6157407407407407,
        0.6547217537942664
       ]
      },
      "h0": {
       "estimate": 0.7775905644481887,
       "interval": [
        0.7607413647851727,
        0.7941919191919192
       ]
      },
      "h1": {
       "estimate": 0.7540016849199663,
       "interval": [
        0.736421052631579,
        0.7711757269279393
       ]
      },
      "think": {
       "estimate": 0.6095197978096041,
       "interval": [
        0.5898190997055112,
        0.6294266441821248
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.006318449873631003,
       "parse_rate": 0.993681550126369,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0008424599831508003,
       "parse_rate": 0.9991575400168492,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.9077506318449874,
       "truncated_rate": 0.09267059814658804
      }
     },
     "units": 2371
    },
    "mmlu_pro": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.39173967459324155,
        "interval": [
         0.3579474342928661,
         0.425531914893617
        ]
       },
       "non_commit": {
        "estimate": 0.09637046307884856,
        "interval": [
         0.07634543178973717,
         0.11764705882352941
        ]
       },
       "parse": {
        "estimate": 0.8235294117647058,
        "interval": [
         0.7972465581977471,
         0.8498122653316645
        ]
       },
       "trunc": {
        "estimate": 0.09011264080100125,
        "interval": [
         0.07008760951188986,
         0.11013767209011265
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.11389236545682102,
        "interval": [
         0.09261576971214018,
         0.13642052565707133
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.3992490613266583,
        "interval": [
         0.36545682102628285,
         0.4330413016270338
        ]
       },
       "non_commit": {
        "estimate": 0.11389236545682102,
        "interval": [
         0.09261576971214018,
         0.13642052565707133
        ]
       },
       "parse": {
        "estimate": 0.8172715894868585,
        "interval": [
         0.7897371714643304,
         0.8435544430538173
        ]
       },
       "trunc": {
        "estimate": 0.07259073842302878,
        "interval": [
         0.05506883604505632,
         0.09136420525657071
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.39173967459324155,
        "interval": [
         0.3579474342928661,
         0.425531914893617
        ]
       },
       "non_commit": {
        "estimate": 0.09637046307884856,
        "interval": [
         0.07634543178973717,
         0.11764705882352941
        ]
       },
       "parse": {
        "estimate": 0.8235294117647058,
        "interval": [
         0.7972465581977471,
         0.8498122653316645
        ]
       },
       "trunc": {
        "estimate": 0.09011264080100125,
        "interval": [
         0.07008760951188986,
         0.11013767209011265
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.392991239048811,
        "interval": [
         0.3591989987484355,
         0.4267834793491865
        ]
       },
       "non_commit": {
        "estimate": 0.09637046307884856,
        "interval": [
         0.07634543178973717,
         0.11764705882352941
        ]
       },
       "parse": {
        "estimate": 0.8235294117647058,
        "interval": [
         0.7972465581977471,
         0.8498122653316645
        ]
       },
       "trunc": {
        "estimate": 0.09011264080100125,
        "interval": [
         0.07008760951188986,
         0.11013767209011265
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.025031289111389236,
        "interval": [
         0.015018773466833541,
         0.03629536921151439
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.03128911138923655,
        "interval": [
         0.02002503128911139,
         0.04380475594493116
        ]
       },
       "trunc": {
        "estimate": 0.9737171464330413,
        "interval": [
         0.9624530663329162,
         0.983729662077597
        ]
       }
      }
     },
     "constant": "A",
     "h1": {
      "adjusted": {
       "T": [
        0.06833541927409253,
        0.08360450563203996
       ],
       "delta": [
        0.33291614518147683,
        0.4005006257822278
       ]
      },
      "estimates": {
       "B": 0.030037546933667083,
       "L": 0.0012515644555694619,
       "T": 0.07584480600750976,
       "V": 0.7934918648310388,
       "dB": -0.0025031289111389237,
       "dL": 0.0,
       "dV": 0.3692115143929912,
       "delta": 0.3667083854818523
      },
      "family": null,
      "rows": 799,
      "sizes": {
       "B": 24,
       "L": 1,
       "V": 634
      },
      "status": "descriptive",
      "unadjusted": {
       "B": [
        0.01877346683354193,
        0.0425531914893617
       ],
       "L": [
        0.0,
        0.0037546933667083854
       ],
       "T": [
        0.06833541927409253,
        0.08360450563203996
       ],
       "V": [
        0.7647058823529411,
        0.8210262828535669
       ],
       "dB": [
        -0.007509386733416771,
        0.0025031289111389237
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.3354192740926158,
        0.4030037546933667
       ],
       "delta": [
        0.33291614518147683,
        0.4005006257822278
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.0068259385665528
     },
     "h1_split": {
      "V": 634,
      "V_p_non_commit": 0,
      "V_p_truncated": 634,
      "p_non_commit": 0,
      "p_unparsed": 774,
      "p_unparsed_truncated": 774
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.05131414267834793,
        0.03504380475594493
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.007509386733416771,
       "unadjusted": [
        -0.03754693366708386,
        0.02252816020025031
       ],
       "verdict": "inconclusive"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.23028785982478098,
        0.34167709637046306
       ],
       "adjusted_verdict": null,
       "delta_c": 0.2853566958698373,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.2453066332916145,
        0.32540675844806005
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.2227784730913642,
        0.33291614518147683
       ],
       "adjusted_verdict": null,
       "delta_c": 0.27784730913642053,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.2390488110137672,
        0.31789737171464333
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "4d69997c061e8c4e9b7fb003333e8c568702928e7b6a3df6ddee6033f465ac54",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.8172715894868585,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.11791730474732007,
        "parsed": 653
       },
       "labels_read": {
        "A": 77,
        "B": 95,
        "C": 90,
        "D": 80,
        "E": 51,
        "F": 45,
        "G": 44,
        "H": 52,
        "I": 53,
        "J": 66
       },
       "parse_rate": 0.8172715894868585,
       "reads_by_layer": {
        "null": 653
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.8235294117647058,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.1337386018237082,
        "parsed": 658
       },
       "labels_read": {
        "A": 88,
        "B": 96,
        "C": 84,
        "D": 87,
        "E": 46,
        "F": 39,
        "G": 39,
        "H": 59,
        "I": 59,
        "J": 61
       },
       "parse_rate": 0.8235294117647058,
       "reads_by_layer": {
        "null": 658
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.11889862327909888,
      "label": "B",
      "rows": 95
     },
     "reads_by_layer": {
      "auth": {
       "null": 658
      },
      "think": {
       "null": 25
      }
     },
     "rows": 799,
     "seed": 447866388,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.2816020025031289,
       "interval": [
        0.25156445556946183,
        0.31289111389236546
       ]
      },
      "h0": {
       "estimate": 0.3454317897371715,
       "interval": [
        0.31289111389236546,
        0.37797246558197745
       ]
      },
      "h1": {
       "estimate": 0.2816020025031289,
       "interval": [
        0.25156445556946183,
        0.31289111389236546
       ]
      },
      "think": {
       "estimate": 0.02127659574468085,
       "interval": [
        0.012515644555694618,
        0.03128911138923655
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.09637046307884856,
       "parse_rate": 0.8235294117647058,
       "truncated_rate": 0.09011264080100125
      },
      "rescue": {
       "non_commit_rate": 0.09637046307884856,
       "parse_rate": 0.8235294117647058,
       "truncated_rate": 0.09011264080100125
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.03128911138923655,
       "truncated_rate": 0.9737171464330413
      }
     },
     "units": 799
    }
   },
   "smollm3-3b": {
    "autocast": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.5322415557830092,
        "interval": [
         0.5005128205128205,
         0.563971340839304
        ]
       },
       "non_commit": {
        "estimate": 0.2067553735926305,
        "interval": [
         0.18153846153846154,
         0.23258196721311475
        ]
       },
       "parse": {
        "estimate": 0.7911975435005117,
        "interval": [
         0.7653061224489796,
         0.8164102564102564
        ]
       },
       "trunc": {
        "estimate": 0.0040941658137154556,
        "interval": [
         0.0010193679918450561,
         0.008221993833504625
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.7164790174002047,
        "interval": [
         0.6877551020408164,
         0.7451381780962129
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7205731832139202,
        "interval": [
         0.691914022517912,
         0.7487283825025433
        ]
       },
       "non_commit": {
        "estimate": 0.012282497441146366,
        "interval": [
         0.006128702757916241,
         0.019487179487179488
        ]
       },
       "parse": {
        "estimate": 0.9866939611054247,
        "interval": [
         0.9793601651186791,
         0.9938208032955715
        ]
       },
       "trunc": {
        "estimate": 0.0040941658137154556,
        "interval": [
         0.0010193679918450561,
         0.008221993833504625
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7236438075742068,
        "interval": [
         0.6951596292481977,
         0.7520408163265306
        ]
       },
       "non_commit": {
        "estimate": 0.0020470829068577278,
        "interval": [
         0.0,
         0.005128205128205128
        ]
       },
       "parse": {
        "estimate": 0.9959058341862845,
        "interval": [
         0.9917864476386037,
         0.9989816700610998
        ]
       },
       "trunc": {
        "estimate": 0.00511770726714432,
        "interval": [
         0.0010235414534288639,
         0.010224948875255624
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.5424769703172978,
        "interval": [
         0.5112244897959184,
         0.5739041794087666
        ]
       },
       "non_commit": {
        "estimate": 0.1842374616171955,
        "interval": [
         0.1601642710472279,
         0.20901639344262296
        ]
       },
       "parse": {
        "estimate": 0.8137154554759468,
        "interval": [
         0.7887755102040817,
         0.837782340862423
        ]
       },
       "trunc": {
        "estimate": 0.0030706243602865915,
        "interval": [
         0.0,
         0.007157464212678937
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.12487205731832139,
        "interval": [
         0.10369609856262833,
         0.14651639344262296
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.17911975435005117,
        "interval": [
         0.15494393476044852,
         0.2041025641025641
        ]
       },
       "trunc": {
        "estimate": 0.827021494370522,
        "interval": [
         0.8022540983606558,
         0.8508230452674898
        ]
       }
      }
     },
     "constant": "no",
     "h1": {
      "adjusted": {
       "T": [
        0.06700819672131139,
        0.09405737704918023
       ],
       "delta": [
        0.37067209775967414,
        0.44387755102040816
       ]
      },
      "estimates": {
       "B": 0.1555783009211873,
       "L": 0.02354145342886387,
       "T": 0.08065506653019505,
       "V": 0.6356192425793245,
       "dB": 0.0040941658137154556,
       "dL": -0.016376663254861822,
       "dV": 0.4196519959058342,
       "delta": 0.40736949846468784
      },
      "family": null,
      "rows": 977,
      "sizes": {
       "B": 152,
       "L": 23,
       "V": 621
      },
      "status": "exploratory",
      "unadjusted": {
       "B": [
        0.1330603889457523,
        0.17940876656472987
       ],
       "L": [
        0.014344262295081968,
        0.033707865168539325
       ],
       "T": [
        0.06700819672131139,
        0.09405737704918023
       ],
       "V": [
        0.604887983706721,
        0.6659856996935649
       ],
       "dB": [
        -0.011213047910295617,
        0.01940755873340143
       ],
       "dL": [
        -0.024615384615384615,
        -0.009183673469387756
       ],
       "dV": [
        0.38809034907597534,
        0.4512820512820513
       ],
       "delta": [
        0.37067209775967414,
        0.44387755102040816
       ]
      },
      "verdict": null,
      "visibility_share": 1.0301507537688441
     },
     "h1_split": {
      "V": 621,
      "V_p_non_commit": 0,
      "V_p_truncated": 621,
      "p_non_commit": 0,
      "p_unparsed": 802,
      "p_unparsed_truncated": 802
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.22199383350462487,
        -0.15471311475409835
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.18833162743091095,
       "unadjusted": [
        -0.22199383350462487,
        -0.15471311475409835
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.2249488752556237,
        -0.15778688524590165
       ],
       "family": null,
       "status": "exploratory",
       "theta": -0.19140225179119755,
       "unadjusted": [
        -0.2249488752556237,
        -0.15778688524590165
       ],
       "verdict": null
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        -0.019527235354573486,
        0.02854230377166157
       ],
       "delta_c": 0.0040941658137154556,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.013292433537832311,
        0.021406727828746176
       ],
       "verdict": null
      },
      "1": {
       "adjusted": [
        -0.016376663254861822,
        0.030706243602865915
       ],
       "delta_c": 0.007164790174002047,
       "family": 8,
       "interval_used": "unadjusted 95%, no verdict label",
       "status": "exploratory",
       "unadjusted": [
        -0.009240246406570842,
        0.023638232271325797
       ],
       "verdict": null
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "949bf5151c7af90fc87beb4a8d38504cc1a40bd4ec0f8069fa9697b4f00393d1",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9866939611054247,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9346473029045643,
        "parsed": 964
       },
       "labels_read": {
        "no": 901,
        "yes": 63
       },
       "parse_rate": 0.9866939611054247,
       "reads_by_layer": {
        "strict-b": 964
       }
      },
      "1": {
       "candidate_sha256": "9379ad21360dab0ac669c11609f1c8b69375d6faa31927131b11d2fad23f2b39",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9959058341862845,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": true,
        "majority_share": 0.9311408016443987,
        "parsed": 973
       },
       "labels_read": {
        "no": 906,
        "yes": 67
       },
       "parse_rate": 0.9959058341862845,
       "reads_by_layer": {
        "extended-d": 964,
        "strict-b": 9
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.7164790174002047,
      "label": "no",
      "rows": 700
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 597,
       "strict-b": 176
      },
      "think": {
       "extended-d": 125,
       "strict-a": 38,
       "strict-b": 12
      }
     },
     "rows": 977,
     "seed": 1984705106,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.10030706243602866,
       "interval": [
        0.08127572016460906,
        0.12
       ]
      },
      "h0": {
       "estimate": 0.7205731832139202,
       "interval": [
        0.691914022517912,
        0.7487283825025433
       ]
      },
      "h1": {
       "estimate": 0.0020470829068577278,
       "interval": [
        0.0,
        0.005128205128205128
       ]
      },
      "think": {
       "estimate": 0.032753326509723645,
       "interval": [
        0.02151639344262295,
        0.045081967213114756
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.2067553735926305,
       "parse_rate": 0.7911975435005117,
       "truncated_rate": 0.0040941658137154556
      },
      "rescue": {
       "non_commit_rate": 0.1842374616171955,
       "parse_rate": 0.8137154554759468,
       "truncated_rate": 0.0030706243602865915
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.17911975435005117,
       "truncated_rate": 0.827021494370522
      }
     },
     "units": 967
    },
    "boolq": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.8409669211195929,
        "interval": [
         0.8222643896268185,
         0.8589661774090619
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.6157760814249363,
        "interval": [
         0.5911989795918368,
         0.6404066073697586
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.8377862595419847,
        "interval": [
         0.8188775510204082,
         0.8560606060606061
        ]
       },
       "non_commit": {
        "estimate": 0.001272264631043257,
        "interval": [
         0.0,
         0.003194888178913738
        ]
       },
       "parse": {
        "estimate": 0.9961832061068703,
        "interval": [
         0.9929802169751116,
         0.9987341772151899
        ]
       },
       "trunc": {
        "estimate": 0.004452926208651399,
        "interval": [
         0.0012804097311139564,
         0.008170961659333752
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.8409669211195929,
        "interval": [
         0.8222643896268185,
         0.8589661774090619
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.8473282442748091,
        "interval": [
         0.8292220113851992,
         0.8650742414460942
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.767175572519084,
        "interval": [
         0.7461928934010152,
         0.7880921895006402
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.8848600508905853,
        "interval": [
         0.8686739269698911,
         0.9004467134652202
        ]
       },
       "trunc": {
        "estimate": 0.11641221374045801,
        "interval": [
         0.10082435003170577,
         0.1326923076923077
        ]
       }
      }
     },
     "constant": "yes",
     "h1": {
      "adjusted": {
       "T": [
        0.004583068109484401,
        0.03750794659885569
       ],
       "delta": [
        0.04734848484848485,
        0.1001914486279515
       ]
      },
      "estimates": {
       "B": 0.8848600508905853,
       "L": 0.0,
       "T": 0.02111959287531805,
       "V": 0.11513994910941476,
       "dB": -0.006361323155216285,
       "dL": 0.0,
       "dV": 0.08015267175572519,
       "delta": 0.0737913486005089
      },
      "family": 4,
      "rows": 1572,
      "sizes": {
       "B": 1391,
       "L": 0,
       "V": 181
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.8686739269698911,
        0.9004467134652202
       ],
       "L": [
        0.0,
        0.0
       ],
       "T": [
        0.008217446270543613,
        0.033986102337334165
       ],
       "V": [
        0.09955328653477984,
        0.13131313131313133
       ],
       "dB": [
        -0.022222222222222223,
        0.009505703422053232
       ],
       "dL": [
        0.0,
        0.0
       ],
       "dV": [
        0.06700701978302488,
        0.09386973180076628
       ],
       "delta": [
        0.05289993626513703,
        0.0946372239747634
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.0862068965517242
     },
     "h1_split": {
      "V": 181,
      "V_p_non_commit": 0,
      "V_p_truncated": 181,
      "p_non_commit": 0,
      "p_unparsed": 181,
      "p_unparsed_truncated": 181
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.022929936305732482,
        0.029243483788938335
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0031806615776081423,
       "unadjusted": [
        -0.014659018483110261,
        0.02088607594936709
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.1848792884371029,
        0.25921219822109276
       ],
       "adjusted_verdict": null,
       "delta_c": 0.22201017811704835,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19554140127388536,
        0.248565965583174
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.1818761965539247,
        0.2683385579937304
       ],
       "adjusted_verdict": null,
       "delta_c": 0.22519083969465647,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19405815423514539,
        0.256066411238825
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "f1c704b665b75b034e11244c135e2f5327daf9892539e7ceb216a07305314bc6",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9961832061068703,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6736909323116219,
        "parsed": 1566
       },
       "labels_read": {
        "no": 511,
        "yes": 1055
       },
       "parse_rate": 0.9961832061068703,
       "reads_by_layer": {
        "extended-d": 1445,
        "strict-a": 4,
        "strict-b": 117
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 1.0,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.5699745547073791,
        "parsed": 1572
       },
       "labels_read": {
        "no": 676,
        "yes": 896
       },
       "parse_rate": 1.0,
       "reads_by_layer": {
        "extended-d": 1542,
        "strict-a": 16,
        "strict-b": 14
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.6157760814249363,
      "label": "yes",
      "rows": 968
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 1542,
       "strict-a": 16,
       "strict-b": 14
      },
      "think": {
       "extended-d": 631,
       "strict-a": 748,
       "strict-b": 12
      }
     },
     "rows": 1572,
     "seed": 4022084844,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.018447837150127225,
       "interval": [
        0.012048192771084338,
        0.025591810620601407
       ]
      },
      "h0": {
       "estimate": 0.05343511450381679,
       "interval": [
        0.0421455938697318,
        0.06525911708253358
       ]
      },
      "h1": {
       "estimate": 0.018447837150127225,
       "interval": [
        0.012048192771084338,
        0.025591810620601407
       ]
      },
      "think": {
       "estimate": 0.44783715012722647,
       "interval": [
        0.42288242730720604,
        0.4727272727272727
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "rescue": {
       "non_commit_rate": 0.0,
       "parse_rate": 1.0,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.8848600508905853,
       "truncated_rate": 0.11641221374045801
      }
     },
     "units": 1497
    },
    "fpb": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.6149957877000842,
        "interval": [
         0.5952782462057336,
         0.6344131257888094
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9995787700084247,
        "interval": [
         0.9987352445193929,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.00042122999157540015,
        "interval": [
         0.0,
         0.0012647554806070826
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.5800336983993261,
        "interval": [
         0.5601012231126107,
         0.6
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.7565290648694187,
        "interval": [
         0.7390572390572391,
         0.7736642827092974
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9987363100252739,
        "interval": [
         0.9970513900589723,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0012636899747262005,
        "interval": [
         0.0,
         0.0029486099410278013
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.7392586352148273,
        "interval": [
         0.7214496418036241,
         0.7568363483382414
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.9983150800336984,
        "interval": [
         0.9966273187183811,
         0.9995793016407236
        ]
       },
       "trunc": {
        "estimate": 0.0016849199663016006,
        "interval": [
         0.00042069835927639884,
         0.003372681281618887
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.6331086773378265,
        "interval": [
         0.6136363636363636,
         0.6524673133698862
        ]
       },
       "non_commit": {
        "estimate": 0.0008424599831508003,
        "interval": [
         0.0,
         0.002107037505267594
        ]
       },
       "parse": {
        "estimate": 0.9991575400168492,
        "interval": [
         0.9978929624947324,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.6259477674810446,
        "interval": [
         0.6064053940160135,
         0.6452020202020202
        ]
       },
       "non_commit": {
        "estimate": 0.0008424599831508003,
        "interval": [
         0.0,
         0.002107037505267594
        ]
       },
       "parse": {
        "estimate": 0.9844144903117102,
        "interval": [
         0.9793423271500843,
         0.9890572390572391
        ]
       },
       "trunc": {
        "estimate": 0.014743049705139006,
        "interval": [
         0.010109519797809604,
         0.019797809604043808
        ]
       }
      }
     },
     "constant": "neutral",
     "h1": {
      "adjusted": {
       "T": [
        -0.0030328559393428796,
        0.03435789473684211
       ],
       "delta": [
        -0.03497682258744206,
        0.012642225031605562
       ]
      },
      "estimates": {
       "B": 0.9839932603201348,
       "L": 0.00042122999157540015,
       "T": 0.015585509688289806,
       "V": 0.015585509688289806,
       "dB": -0.017691659646166806,
       "dL": -0.00042122999157540015,
       "dV": 0.007160909856781803,
       "delta": -0.010951979780960405
      },
      "family": 4,
      "rows": 2374,
      "sizes": {
       "B": 2336,
       "L": 1,
       "V": 37
      },
      "status": "confirmatory",
      "unadjusted": {
       "B": [
        0.978920741989882,
        0.9886506935687264
       ],
       "L": [
        0.0,
        0.0012647554806070826
       ],
       "T": [
        0.0010933557611438203,
        0.030231578947368425
       ],
       "V": [
        0.010942760942760943,
        0.02065767284991568
       ],
       "dB": [
        -0.035849852382960776,
        0.00042122999157540015
       ],
       "dL": [
        -0.0012647554806070826,
        0.0
       ],
       "dV": [
        0.0037942664418212477,
        0.010544074230282582
       ],
       "delta": [
        -0.029498525073746312,
        0.007582139848357203
       ]
      },
      "verdict": "no gain: not tested",
      "visibility_share": -0.6538461538461539
     },
     "h1_split": {
      "V": 37,
      "V_p_non_commit": 2,
      "V_p_truncated": 35,
      "p_non_commit": 2,
      "p_unparsed": 37,
      "p_unparsed_truncated": 35
     },
     "h2": {
      "0": {
       "adjusted": [
        -0.17495784148397978,
        -0.10699241786015164
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.14153327716933445,
       "unadjusted": [
        -0.16490932096161956,
        -0.11799410029498525
       ],
       "verdict": "fails"
      },
      "1": {
       "adjusted": [
        -0.15887062789717657,
        -0.09021922428330523
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": -0.12426284751474305,
       "unadjusted": [
        -0.14803880219316745,
        -0.10063157894736842
       ],
       "verdict": "fails"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.14225589225589225,
        0.20986093552465235
       ],
       "delta_c": 0.17649536647009267,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.15212810788032027,
        0.20058997050147492
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.12473662031184155,
        0.1930046354825116
       ],
       "delta_c": 0.15922493681550126,
       "family": 8,
       "interval_used": "adjusted, family of 8",
       "status": "confirmatory",
       "unadjusted": [
        0.13479359730412804,
        0.18365627632687448
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "84f8ce3c211b9887ad55eaf0d06ccd0cd9d72bd1ab7470e23f9647b1dcea68b0",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9987363100252739,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.5984816533108394,
        "parsed": 2371
       },
       "labels_read": {
        "negative": 283,
        "neutral": 1419,
        "positive": 669
       },
       "parse_rate": 0.9987363100252739,
       "reads_by_layer": {
        "extended-d": 2371
       }
      },
      "1": {
       "candidate_sha256": "b9a324a1be41addf9544c7ae22ecd0419a74dbb5bf62f234c2bd7a02a6198b4c",
       "flags": {
        "identical_selected_harnesses": false,
        "literal_constant_predictor": false,
        "no_accepted_proposal": false,
        "parse_rate": 0.9983150800336984,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": null,
       "is_the_seed": false,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.6021097046413502,
        "parsed": 2370
       },
       "labels_read": {
        "negative": 207,
        "neutral": 1427,
        "positive": 736
       },
       "parse_rate": 0.9983150800336984,
       "reads_by_layer": {
        "extended-d": 2369,
        "strict-b": 1
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.5800336983993261,
      "label": "neutral",
      "rows": 1377
     },
     "reads_by_layer": {
      "auth": {
       "extended-d": 2366,
       "strict-a": 7
      },
      "think": {
       "strict-a": 2337
      }
     },
     "rows": 2374,
     "seed": 3991892900,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.0012636899747262005,
       "interval": [
        0.0,
        0.0029486099410278013
       ]
      },
      "h0": {
       "estimate": 0.0,
       "interval": [
        0.0,
        0.0
       ]
      },
      "h1": {
       "estimate": 0.00042122999157540015,
       "interval": [
        0.0,
        0.0012647554806070826
       ]
      },
      "think": {
       "estimate": 0.6259477674810446,
       "interval": [
        0.6064053940160135,
        0.6452020202020202
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.9995787700084247,
       "truncated_rate": 0.00042122999157540015
      },
      "rescue": {
       "non_commit_rate": 0.0008424599831508003,
       "parse_rate": 0.9991575400168492,
       "truncated_rate": 0.0
      },
      "think": {
       "non_commit_rate": 0.0008424599831508003,
       "parse_rate": 0.9844144903117102,
       "truncated_rate": 0.014743049705139006
      }
     },
     "units": 2371
    },
    "mmlu_pro": {
     "bootstrap_b": 50000,
     "configs": {
      "auth": {
       "acc": {
        "estimate": 0.35294117647058826,
        "interval": [
         0.32040050062578224,
         0.3854818523153942
        ]
       },
       "non_commit": {
        "estimate": 0.10513141426783479,
        "interval": [
         0.0851063829787234,
         0.12640801001251564
        ]
       },
       "parse": {
        "estimate": 0.7634543178973717,
        "interval": [
         0.7334167709637046,
         0.7922403003754693
        ]
       },
       "trunc": {
        "estimate": 0.17897371714643304,
        "interval": [
         0.15269086357947434,
         0.20525657071339173
        ]
       }
      },
      "const": {
       "acc": {
        "estimate": 0.11389236545682102,
        "interval": [
         0.09261576971214018,
         0.13642052565707133
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 1.0,
        "interval": [
         1.0,
         1.0
        ]
       },
       "trunc": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       }
      },
      "h0": {
       "acc": {
        "estimate": 0.35294117647058826,
        "interval": [
         0.32040050062578224,
         0.3854818523153942
        ]
       },
       "non_commit": {
        "estimate": 0.10513141426783479,
        "interval": [
         0.0851063829787234,
         0.12640801001251564
        ]
       },
       "parse": {
        "estimate": 0.7634543178973717,
        "interval": [
         0.7334167709637046,
         0.7922403003754693
        ]
       },
       "trunc": {
        "estimate": 0.17897371714643304,
        "interval": [
         0.15269086357947434,
         0.20525657071339173
        ]
       }
      },
      "h1": {
       "acc": {
        "estimate": 0.35294117647058826,
        "interval": [
         0.32040050062578224,
         0.3854818523153942
        ]
       },
       "non_commit": {
        "estimate": 0.10513141426783479,
        "interval": [
         0.0851063829787234,
         0.12640801001251564
        ]
       },
       "parse": {
        "estimate": 0.7634543178973717,
        "interval": [
         0.7334167709637046,
         0.7922403003754693
        ]
       },
       "trunc": {
        "estimate": 0.17897371714643304,
        "interval": [
         0.15269086357947434,
         0.20525657071339173
        ]
       }
      },
      "rescue": {
       "acc": {
        "estimate": 0.37797246558197745,
        "interval": [
         0.344180225281602,
         0.4117647058823529
        ]
       },
       "non_commit": {
        "estimate": 0.09637046307884856,
        "interval": [
         0.07634543178973717,
         0.11764705882352941
        ]
       },
       "parse": {
        "estimate": 0.7784730913642053,
        "interval": [
         0.7496871088861077,
         0.8072590738423029
        ]
       },
       "trunc": {
        "estimate": 0.16896120150187735,
        "interval": [
         0.1439299123904881,
         0.19524405506883605
        ]
       }
      },
      "think": {
       "acc": {
        "estimate": 0.09762202753441802,
        "interval": [
         0.07759699624530664,
         0.11889862327909888
        ]
       },
       "non_commit": {
        "estimate": 0.0,
        "interval": [
         0.0,
         0.0
        ]
       },
       "parse": {
        "estimate": 0.11764705882352941,
        "interval": [
         0.09637046307884856,
         0.14017521902377972
        ]
       },
       "trunc": {
        "estimate": 0.904881101376721,
        "interval": [
         0.8836045056320401,
         0.9249061326658323
        ]
       }
      }
     },
     "constant": "A",
     "h1": {
      "adjusted": {
       "T": [
        0.05782227784730911,
        0.0770963704630788
       ],
       "delta": [
        0.22152690863579474,
        0.28911138923654567
       ]
      },
      "estimates": {
       "B": 0.10137672090112641,
       "L": 0.016270337922403004,
       "T": 0.06733416770963731,
       "V": 0.6620775969962454,
       "dB": -0.01376720901126408,
       "dL": -0.012515644555694618,
       "dV": 0.2816020025031289,
       "delta": 0.2553191489361702
      },
      "family": null,
      "rows": 799,
      "sizes": {
       "B": 81,
       "L": 13,
       "V": 529
      },
      "status": "descriptive",
      "unadjusted": {
       "B": [
        0.08135168961201501,
        0.12265331664580725
       ],
       "L": [
        0.008760951188986232,
        0.025031289111389236
       ],
       "T": [
        0.05782227784730911,
        0.0770963704630788
       ],
       "V": [
        0.6295369211514393,
        0.6946182728410513
       ],
       "dB": [
        -0.023779724655819776,
        -0.0050062578222778474
       ],
       "dL": [
        -0.02127659574468085,
        -0.0050062578222778474
       ],
       "dV": [
        0.2503128911138924,
        0.31289111389236546
       ],
       "delta": [
        0.22152690863579474,
        0.28911138923654567
       ]
      },
      "verdict": "visibility dominates",
      "visibility_share": 1.1029411764705883
     },
     "h1_split": {
      "V": 529,
      "V_p_non_commit": 0,
      "V_p_truncated": 529,
      "p_non_commit": 0,
      "p_unparsed": 705,
      "p_unparsed_truncated": 705
     },
     "h2": {
      "0": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      },
      "1": {
       "adjusted": [
        0.0,
        0.0
       ],
       "family": 12,
       "status": "confirmatory",
       "theta": 0.0,
       "unadjusted": [
        0.0,
        0.0
       ],
       "verdict": "holds"
      }
     },
     "h5": {
      "0": {
       "adjusted": [
        0.18523153942428036,
        0.29411764705882354
       ],
       "adjusted_verdict": null,
       "delta_c": 0.2390488110137672,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19899874843554444,
        0.27784730913642053
       ],
       "verdict": "above the constant"
      },
      "1": {
       "adjusted": [
        0.18523153942428036,
        0.29411764705882354
       ],
       "adjusted_verdict": null,
       "delta_c": 0.2390488110137672,
       "family": 8,
       "interval_used": "unadjusted 95%",
       "status": "descriptive",
       "unadjusted": [
        0.19899874843554444,
        0.27784730913642053
       ],
       "verdict": "above the constant"
      }
     },
     "harnesses": {
      "0": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": true,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.7634543178973717,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.13278688524590163,
        "parsed": 610
       },
       "labels_read": {
        "A": 81,
        "B": 94,
        "C": 81,
        "D": 90,
        "E": 58,
        "F": 50,
        "G": 31,
        "H": 45,
        "I": 32,
        "J": 48
       },
       "parse_rate": 0.7634543178973717,
       "reads_by_layer": {
        "null": 610
       }
      },
      "1": {
       "candidate_sha256": "4f7bb630b2c8fdef4867e3a72e0270fa0295749a77fa5f81f433b1ef457f905e",
       "flags": {
        "identical_selected_harnesses": true,
        "literal_constant_predictor": false,
        "no_accepted_proposal": true,
        "parse_rate": 0.7634543178973717,
        "pervasive_parse_failure": false
       },
       "identical_to_authors_1500": true,
       "is_the_seed": true,
       "label_collapse": {
        "collapse": false,
        "majority_share": 0.13278688524590163,
        "parsed": 610
       },
       "labels_read": {
        "A": 81,
        "B": 94,
        "C": 81,
        "D": 90,
        "E": 58,
        "F": 50,
        "G": 31,
        "H": 45,
        "I": 32,
        "J": 48
       },
       "parse_rate": 0.7634543178973717,
       "reads_by_layer": {
        "null": 610
       }
      }
     },
     "oracle_constant": {
      "accuracy": 0.11889862327909888,
      "label": "B",
      "rows": 95
     },
     "reads_by_layer": {
      "auth": {
       "null": 610
      },
      "think": {
       "null": 94
      }
     },
     "rows": 799,
     "seed": 1083857465,
     "strict_accuracy": {
      "auth": {
       "estimate": 0.24405506883604505,
       "interval": [
        0.21526908635794745,
        0.27409261576971217
       ]
      },
      "h0": {
       "estimate": 0.24405506883604505,
       "interval": [
        0.21526908635794745,
        0.27409261576971217
       ]
      },
      "h1": {
       "estimate": 0.24405506883604505,
       "interval": [
        0.21526908635794745,
        0.27409261576971217
       ]
      },
      "think": {
       "estimate": 0.09261576971214018,
       "interval": [
        0.07259073842302878,
        0.11389236545682102
       ]
      }
     },
     "truncation_and_parse": {
      "auth": {
       "non_commit_rate": 0.10513141426783479,
       "parse_rate": 0.7634543178973717,
       "truncated_rate": 0.17897371714643304
      },
      "rescue": {
       "non_commit_rate": 0.09637046307884856,
       "parse_rate": 0.7784730913642053,
       "truncated_rate": 0.16896120150187735
      },
      "think": {
       "non_commit_rate": 0.0,
       "parse_rate": 0.11764705882352941,
       "truncated_rate": 0.904881101376721
      }
     },
     "units": 799
    }
   }
  }
 }
}


==> anc/constant_label_shares.json <==
{
 "constants": {
  "replication": {
   "LB-0030": {
    "accuracy": 0.2701005025125628,
    "label": "30-45",
    "letter_oracle_accuracy": 0.21231155778894473,
    "rows": 796
   },
   "LB-0034": {
    "accuracy": 0.5100502512562815,
    "label": "Participant B",
    "letter_oracle_accuracy": 0.5100502512562815,
    "rows": 398
   },
   "LB-0042": {
    "accuracy": 0.8228643216080402,
    "label": "Yes",
    "letter_oracle_accuracy": 0.5113065326633166,
    "rows": 796
   }
  },
  "test": {
   "LB-0030": {
    "accuracy": 0.24984147114774888,
    "label": "60-75",
    "letter_oracle_accuracy": 0.21559923906150918,
    "rows": 1577
   },
   "LB-0034": {
    "accuracy": 0.5152284263959391,
    "label": "Participant A",
    "letter_oracle_accuracy": 0.5152284263959391,
    "rows": 788
   },
   "LB-0042": {
    "accuracy": 0.8402029169308814,
    "label": "Yes",
    "letter_oracle_accuracy": 0.5003170577045022,
    "rows": 1577
   }
  }
 },
 "provenance": "Computed on 2026-10-23, after the outputs existed, by a scratch script outside the repository (docs/icml_ext2/CONSTANT_LABEL_SHARES_20261023.md); per task and partition: counts of rows, parsed answers, answers equal to the strongest oracle constant's label, and correct answers.",
 "rows": {
  "replication": {
   "Qwen3-1.7B-Longevity, extension 2 rerun|AUTHORS-1500": {
    "LB-0030": {
     "correct": 263,
     "correct_label": 130,
     "gold_is_label": 215,
     "label_equal": 397,
     "parsed": 796,
     "rows": 796
    },
    "LB-0034": {
     "correct": 296,
     "correct_label": 181,
     "gold_is_label": 203,
     "label_equal": 261,
     "parsed": 398,
     "rows": 398
    },
    "LB-0042": {
     "correct": 701,
     "correct_label": 624,
     "gold_is_label": 655,
     "label_equal": 688,
     "parsed": 796,
     "rows": 796
    },
    "pool_accuracy": 0.6331658291457286
   },
   "Qwen3-1.7B-Longevity, first study|AUTHORS-1500": {
    "LB-0030": {
     "correct": 267,
     "correct_label": 132,
     "gold_is_label": 215,
     "label_equal": 396,
     "parsed": 796,
     "rows": 796
    },
    "LB-0034": {
     "correct": 296,
     "correct_label": 181,
     "gold_is_label": 203,
     "label_equal": 261,
     "parsed": 398,
     "rows": 398
    },
    "LB-0042": {
     "correct": 697,
     "correct_label": 621,
     "gold_is_label": 655,
     "label_equal": 686,
     "parsed": 796,
     "rows": 796
    },
    "pool_accuracy": 0.6331658291457286
   },
   "Qwen3-14B|AUTHORS-1500": {
    "LB-0030": {
     "correct": 47,
     "correct_label": 4,
     "gold_is_label": 215,
     "label_equal": 21,
     "parsed": 224,
     "rows": 796
    },
    "LB-0034": {
     "correct": 208,
     "correct_label": 120,
     "gold_is_label": 203,
     "label_equal": 179,
     "parsed": 291,
     "rows": 398
    },
    "LB-0042": {
     "correct": 186,
     "correct_label": 93,
     "gold_is_label": 655,
     "label_equal": 105,
     "parsed": 613,
     "rows": 796
    },
    "pool_accuracy": 0.22160804020100502
   },
   "Qwen3-14B|BUDGET-512-1500": {
    "LB-0030": {
     "correct": 104,
     "correct_label": 12,
     "gold_is_label": 215,
     "label_equal": 41,
     "parsed": 404,
     "rows": 796
    },
    "LB-0034": {
     "correct": 156,
     "correct_label": 95,
     "gold_is_label": 203,
     "label_equal": 173,
     "parsed": 266,
     "rows": 398
    },
    "LB-0042": {
     "correct": 567,
     "correct_label": 467,
     "gold_is_label": 655,
     "label_equal": 504,
     "parsed": 779,
     "rows": 796
    },
    "pool_accuracy": 0.41557788944723617
   },
   "Qwen3-14B|GEPA-CLEAN-s0": {
    "LB-0030": {
     "correct": 151,
     "correct_label": 2,
     "gold_is_label": 215,
     "label_equal": 4,
     "parsed": 791,
     "rows": 796
    },
    "LB-0034": {
     "correct": 225,
     "correct_label": 181,
     "gold_is_label": 203,
     "label_equal": 331,
     "parsed": 396,
     "rows": 398
    },
    "LB-0042": {
     "correct": 661,
     "correct_label": 634,
     "gold_is_label": 655,
     "label_equal": 748,
     "parsed": 788,
     "rows": 796
    },
    "pool_accuracy": 0.521105527638191
   },
   "Qwen3-14B|GEPA-CLEAN-s1": {
    "LB-0030": {
     "correct": 182,
     "correct_label": 37,
     "gold_is_label": 215,
     "label_equal": 122,
     "parsed": 792,
     "rows": 796
    },
    "LB-0034": {
     "correct": 231,
     "correct_label": 112,
     "gold_is_label": 203,
     "label_equal": 187,
     "parsed": 397,
     "rows": 398
    },
    "LB-0042": {
     "correct": 659,
     "correct_label": 649,
     "gold_is_label": 655,
     "label_equal": 779,
     "parsed": 790,
     "rows": 796
    },
    "pool_accuracy": 0.5386934673366834
   }
  },
  "test": {
   "Qwen3-1.7B-Longevity, extension 2 rerun|AUTHORS-1500": {
    "LB-0030": {
     "correct": 535,
     "correct_label": 46,
     "gold_is_label": 394,
     "label_equal": 129,
     "parsed": 1577,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 565,
     "correct_label": 225,
     "gold_is_label": 406,
     "label_equal": 267,
     "parsed": 788,
     "rows": 788
    },
    "LB-0042": {
     "correct": 1387,
     "correct_label": 1245,
     "gold_is_label": 1325,
     "label_equal": 1355,
     "parsed": 1577,
     "rows": 1577
    },
    "pool_accuracy": 0.6308980213089802
   },
   "Qwen3-1.7B-Longevity, first study|AUTHORS-1500": {
    "LB-0030": {
     "correct": 542,
     "correct_label": 47,
     "gold_is_label": 394,
     "label_equal": 132,
     "parsed": 1577,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 565,
     "correct_label": 225,
     "gold_is_label": 406,
     "label_equal": 267,
     "parsed": 788,
     "rows": 788
    },
    "LB-0042": {
     "correct": 1385,
     "correct_label": 1243,
     "gold_is_label": 1325,
     "label_equal": 1353,
     "parsed": 1577,
     "rows": 1577
    },
    "pool_accuracy": 0.6321664129883308
   },
   "Qwen3-14B|AUTHORS-1500": {
    "LB-0030": {
     "correct": 92,
     "correct_label": 26,
     "gold_is_label": 394,
     "label_equal": 113,
     "parsed": 432,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 351,
     "correct_label": 141,
     "gold_is_label": 406,
     "label_equal": 193,
     "parsed": 544,
     "rows": 788
    },
    "LB-0042": {
     "correct": 358,
     "correct_label": 176,
     "gold_is_label": 1325,
     "label_equal": 202,
     "parsed": 1248,
     "rows": 1577
    },
    "pool_accuracy": 0.20319634703196346
   },
   "Qwen3-14B|BUDGET-512-1500": {
    "LB-0030": {
     "correct": 199,
     "correct_label": 86,
     "gold_is_label": 394,
     "label_equal": 274,
     "parsed": 776,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 302,
     "correct_label": 120,
     "gold_is_label": 406,
     "label_equal": 174,
     "parsed": 490,
     "rows": 788
    },
    "LB-0042": {
     "correct": 1090,
     "correct_label": 916,
     "gold_is_label": 1325,
     "label_equal": 983,
     "parsed": 1512,
     "rows": 1577
    },
    "pool_accuracy": 0.40360223236935566
   },
   "Qwen3-14B|GEPA-CLEAN-s0": {
    "LB-0030": {
     "correct": 319,
     "correct_label": 149,
     "gold_is_label": 394,
     "label_equal": 526,
     "parsed": 1576,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 474,
     "correct_label": 123,
     "gold_is_label": 406,
     "label_equal": 154,
     "parsed": 783,
     "rows": 788
    },
    "LB-0042": {
     "correct": 1335,
     "correct_label": 1285,
     "gold_is_label": 1325,
     "label_equal": 1486,
     "parsed": 1570,
     "rows": 1577
    },
    "pool_accuracy": 0.5398274987316083
   },
   "Qwen3-14B|GEPA-CLEAN-s1": {
    "LB-0030": {
     "correct": 366,
     "correct_label": 136,
     "gold_is_label": 394,
     "label_equal": 469,
     "parsed": 1563,
     "rows": 1577
    },
    "LB-0034": {
     "correct": 462,
     "correct_label": 270,
     "gold_is_label": 406,
     "label_equal": 458,
     "parsed": 785,
     "rows": 788
    },
    "LB-0042": {
     "correct": 1320,
     "correct_label": 1307,
     "gold_is_label": 1325,
     "label_equal": 1545,
     "parsed": 1574,
     "rows": 1577
    },
    "pool_accuracy": 0.5449010654490106
   }
  }
 }
}

==> anc/deviations.jsonl <==
{"id": "D001", "kind": "render_hash_lists", "note": "The render-hash lists of section 8 were never computed at the sealed stage or committed before the first replication call: each evaluation generated its own list just before its calls (render record, chain log, request log), so the lists exist per evaluation on the instance and in the verified copy-back and were committed in no commit before the first replication call. The difference was disclosed in addendum A4 before the sealed stage but was not entered as a deviation at the time; the user's instruction of 2026-11-07 treated it as none; Codex's review of 2026-11-07 (A1) found that to be wrong under sections 3.3 and 7, and the user accepted that finding. Recorded on 2026-11-07 (the time of this line), after every result existed. The record cannot recreate the promised advance commitment. No request, row, selection, rule, card or driver changed (A4).", "prev_sha256": "0000000000000000000000000000000000000000000000000000000000000000", "schema": "ext4-deviation-1", "subject": "section 8: not computed at the sealed stage, not committed before the first replication call", "time_utc": "2026-11-07T23:57:39Z"}


==> anc/followup_14b.json <==
{
 "gepa_search": {
  "broken-s0": {
   "accepted": 0,
   "all_perfect_skipped": 0,
   "best_idx": 0,
   "candidates": 1,
   "did_not_propose": 0,
   "distinct_candidate_texts_evaluated": 975,
   "eval_rows_counter": {
    "150": 1,
    "3": 1950
   },
   "full_val_evals": 1,
   "interface_failed_evaluations": 142,
   "interface_ok_evaluations": 833,
   "iterations_selected": 975,
   "metric_calls": 6000,
   "pair_values": {
    "0.0|0.0": 975
   },
   "propose_events": 975,
   "propose_finish": {
    "stop": 975
   },
   "run": "broken-s0",
   "seconds": 21388.3,
   "seed_val": 0.0,
   "soft_switch_candidates": 0,
   "subsample_not_better": 975,
   "val_aggregate_scores": [
    0.0
   ],
   "worker": {
    "candidates": 976,
    "evaluations": 1951,
    "ok": true,
    "proposals": 975
   }
  },
  "broken-s1": {
   "accepted": 0,
   "all_perfect_skipped": 0,
   "best_idx": 0,
   "candidates": 1,
   "did_not_propose": 0,
   "distinct_candidate_texts_evaluated": 975,
   "eval_rows_counter": {
    "150": 1,
    "3": 1950
   },
   "full_val_evals": 1,
   "interface_failed_evaluations": 137,
   "interface_ok_evaluations": 838,
   "iterations_selected": 975,
   "metric_calls": 6000,
   "pair_values": {
    "0.0|0.0": 975
   },
   "propose_events": 975,
   "propose_finish": {
    "stop": 975
   },
   "run": "broken-s1",
   "seconds": 21285.5,
   "seed_val": 0.0,
   "soft_switch_candidates": 0,
   "subsample_not_better": 975,
   "val_aggregate_scores": [
    0.0
   ],
   "worker": {
    "candidates": 976,
    "evaluations": 1951,
    "ok": true,
    "proposals": 975
   }
  },
  "clean-s0": {
   "accepted": 30,
   "all_perfect_skipped": 32,
   "best_idx": 10,
   "candidates": 31,
   "did_not_propose": 32,
   "distinct_candidate_texts_evaluated": 206,
   "eval_rows_counter": {
    "150": 31,
    "3": 450
   },
   "full_val_evals": 31,
   "interface_failed_evaluations": 61,
   "interface_ok_evaluations": 377,
   "iterations_selected": 241,
   "metric_calls": 6000,
   "pair_values": {
    "0.0|0.0": 30,
    "0.0|1.0": 34,
    "0.0|2.0": 30,
    "1.0|1.0": 32,
    "1.0|2.0": 12,
    "2.0|2.0": 41
   },
   "propose_events": 209,
   "propose_finish": {
    "stop": 209
   },
   "run": "clean-s0",
   "seconds": 17740.0,
   "seed_val": 0.18,
   "soft_switch_candidates": 0,
   "subsample_not_better": 179,
   "val_aggregate_scores": [
    0.18,
    0.0333,
    0.5667,
    0.4467,
    0.3733,
    0.4067,
    0.3467,
    0.3733,
    0.5333,
    0.56,
    0.5867,
    0.36,
    0.5333,
    0.26,
    0.4733,
    0.46,
    0.44,
    0.4467,
    0.5267,
    0.4667,
    0.4,
    0.54,
    0.4333,
    0.42,
    0.42,
    0.52,
    0.4067,
    0.4333,
    0.42,
    0.5733,
    0.3133
   ],
   "worker": {
    "candidates": 207,
    "evaluations": 481,
    "ok": true,
    "proposals": 209
   }
  },
  "clean-s1": {
   "accepted": 29,
   "all_perfect_skipped": 32,
   "best_idx": 21,
   "candidates": 30,
   "did_not_propose": 32,
   "distinct_candidate_texts_evaluated": 225,
   "eval_rows_counter": {
    "150": 30,
    "3": 510
   },
   "full_val_evals": 30,
   "interface_failed_evaluations": 27,
   "interface_ok_evaluations": 450,
   "iterations_selected": 271,
   "metric_calls": 6030,
   "pair_values": {
    "0.0|0.0": 48,
    "0.0|1.0": 41,
    "0.0|2.0": 16,
    "1.0|1.0": 53,
    "1.0|2.0": 11,
    "2.0|2.0": 41
   },
   "propose_events": 239,
   "propose_finish": {
    "stop": 239
   },
   "run": "clean-s1",
   "seconds": 15287.3,
   "seed_val": 0.18,
   "soft_switch_candidates": 0,
   "subsample_not_better": 210,
   "val_aggregate_scores": [
    0.18,
    0.4933,
    0.2067,
    0.4867,
    0.2067,
    0.16,
    0.5133,
    0.1467,
    0.58,
    0.5133,
    0.1333,
    0.48,
    0.5533,
    0.54,
    0.2133,
    0.3667,
    0.2667,
    0.1867,
    0.56,
    0.4733,
    0.5267,
    0.5867,
    0.5733,
    0.14,
    0.56,
    0.3867,
    0.14,
    0.1,
    0.2,
    0.5667
   ],
   "worker": {
    "candidates": 226,
    "evaluations": 540,
    "ok": true,
    "proposals": 239
   }
  }
 },
 "item1": {
  "replication": {
   "baselines": {
    "constant label, oracle": {
     "estimate": 0.5391959798994975,
     "interval": [
      0.5193370165745856,
      0.5591939546599496
     ]
    },
    "constant letter, oracle": {
     "estimate": 0.3914572864321608,
     "interval": [
      0.3708375378405651,
      0.4122674710910005
     ]
    },
    "strongest, oracle": {
     "estimate": 0.5391959798994975,
     "interval": [
      0.5193370165745856,
      0.5591939546599496
     ]
    }
   },
   "configs": {
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.22160804020100502,
      "interval": [
       0.2046138415245737,
       0.23893360160965796
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.31758793969849247,
       "interval": [
        -0.3464052287581699,
        -0.28865461847389556
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.16984924623115577,
       "interval": [
        -0.19466800804828974,
        -0.14522613065326634
       ]
      },
      "strongest, oracle": {
       "estimate": -0.31758793969849247,
       "interval": [
        -0.3464052287581699,
        -0.28865461847389556
       ]
      }
     },
     "n_non_commit": 862,
     "n_unparsed": 862,
     "n_unparsed_truncated": 0,
     "non_commit": {
      "estimate": 0.43316582914572865,
      "interval": [
       0.4148669010547464,
       0.4515805318615153
      ]
     },
     "parse": {
      "estimate": 0.5668341708542713,
      "interval": [
       0.5484194681384847,
       0.5851330989452537
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     }
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.41557788944723617,
      "interval": [
       0.39748743718592966,
       0.4341046277665996
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.12361809045226131,
       "interval": [
        -0.14904330312185296,
        -0.09808853118712274
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.024120603015075376,
       "interval": [
        -0.005035246727089627,
        0.053714859437751006
       ]
      },
      "strongest, oracle": {
       "estimate": -0.12361809045226131,
       "interval": [
        -0.14904330312185296,
        -0.09808853118712274
       ]
      }
     },
     "n_non_commit": 509,
     "n_unparsed": 541,
     "n_unparsed_truncated": 32,
     "non_commit": {
      "estimate": 0.2557788944723618,
      "interval": [
       0.23967774420946628,
       0.27181544633901705
      ]
     },
     "parse": {
      "estimate": 0.728140703517588,
      "interval": [
       0.7119155354449472,
       0.7444779116465864
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 0.02613065326633166,
      "interval": [
       0.019133937562940583,
       0.03321590337191746
      ]
     }
    },
    "GEPA-BROKEN-s0": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.5391959798994975,
       "interval": [
        -0.5591939546599496,
        -0.5193370165745856
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.3914572864321608,
       "interval": [
        -0.4122674710910005,
        -0.3708542713567839
       ]
      },
      "strongest, oracle": {
       "estimate": -0.5391959798994975,
       "interval": [
        -0.5591939546599496,
        -0.5193370165745856
       ]
      }
     },
     "n_non_commit": 0,
     "n_unparsed": 1990,
     "n_unparsed_truncated": 1990,
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     }
    },
    "GEPA-BROKEN-s1": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.5391959798994975,
       "interval": [
        -0.5591939546599496,
        -0.5193370165745856
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.3914572864321608,
       "interval": [
        -0.4122674710910005,
        -0.3708542713567839
       ]
      },
      "strongest, oracle": {
       "estimate": -0.5391959798994975,
       "interval": [
        -0.5591939546599496,
        -0.5193370165745856
       ]
      }
     },
     "n_non_commit": 0,
     "n_unparsed": 1990,
     "n_unparsed_truncated": 1990,
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     }
    },
    "GEPA-CLEAN-s0": {
     "acc": {
      "estimate": 0.521105527638191,
      "interval": [
       0.5035175879396985,
       0.5385390428211587
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.018090452261306532,
       "interval": [
        -0.03822937625754527,
        0.0025100401606425703
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.12964824120603016,
       "interval": [
        0.10407239819004525,
        0.1550426492724536
       ]
      },
      "strongest, oracle": {
       "estimate": -0.018090452261306532,
       "interval": [
        -0.03822937625754527,
        0.0025100401606425703
       ]
      }
     },
     "n_non_commit": 14,
     "n_unparsed": 15,
     "n_unparsed_truncated": 1,
     "non_commit": {
      "estimate": 0.007035175879396985,
      "interval": [
       0.0035158211953792064,
       0.011066398390342052
      ]
     },
     "parse": {
      "estimate": 0.992462311557789,
      "interval": [
       0.9884189325276939,
       0.9959839357429718
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 0.2633165829145729,
      "interval": [
       0.24435524335173106,
       0.2825540472599296
      ]
     }
    },
    "GEPA-CLEAN-s1": {
     "acc": {
      "estimate": 0.5386934673366834,
      "interval": [
       0.5178302360622803,
       0.5594581033617662
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.0005025125628140704,
       "interval": [
        -0.02315047810770005,
        0.022132796780684104
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.14723618090452262,
       "interval": [
        0.11596385542168675,
        0.17821285140562249
       ]
      },
      "strongest, oracle": {
       "estimate": -0.0005025125628140704,
       "interval": [
        -0.02315047810770005,
        0.022132796780684104
       ]
      }
     },
     "n_non_commit": 11,
     "n_unparsed": 11,
     "n_unparsed_truncated": 0,
     "non_commit": {
      "estimate": 0.005527638190954774,
      "interval": [
       0.0025113008538422904,
       0.009045226130653266
      ]
     },
     "parse": {
      "estimate": 0.9944723618090452,
      "interval": [
       0.9909547738693467,
       0.9974886991461577
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 0.0005025125628140704,
      "interval": [
       0.0,
       0.001509813789632612
      ]
     }
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.23919597989949748,
      "interval": [
       0.22328148519819369,
       0.2552763819095477
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.3,
       "interval": [
        -0.32379518072289154,
        -0.27624309392265195
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.15226130653266332,
       "interval": [
        -0.1808136614766449,
        -0.12368024132730016
       ]
      },
      "strongest, oracle": {
       "estimate": -0.3,
       "interval": [
        -0.32379518072289154,
        -0.27624309392265195
       ]
      }
     },
     "n_non_commit": 72,
     "n_unparsed": 1303,
     "n_unparsed_truncated": 1231,
     "non_commit": {
      "estimate": 0.036180904522613064,
      "interval": [
       0.02814070351758794,
       0.04470115519839277
      ]
     },
     "parse": {
      "estimate": 0.34522613065326635,
      "interval": [
       0.32679738562091504,
       0.36363636363636365
      ]
     },
     "rows": 1990,
     "trunc": {
      "estimate": 0.729145728643216,
      "interval": [
       0.709904474610357,
       0.7483643683945647
      ]
     }
    }
   },
   "predicts": {
    "LB-0030": {
     "constant label, non-oracle": "60-75",
     "constant label, oracle": "30-45",
     "constant letter, non-oracle": "B",
     "constant letter, oracle": "B",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    },
    "LB-0034": {
     "constant label, non-oracle": "Participant A",
     "constant label, oracle": "Participant B",
     "constant letter, non-oracle": "A",
     "constant letter, oracle": "B",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    },
    "LB-0042": {
     "constant label, non-oracle": "Yes",
     "constant label, oracle": "Yes",
     "constant letter, non-oracle": "B",
     "constant letter, oracle": "A",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    }
   },
   "rows": 1990,
   "seed": 847959111,
   "strongest": {
    "non-oracle": "strongest, non-oracle",
    "oracle": "strongest, oracle"
   },
   "units": 399
  },
  "test": {
   "baselines": {
    "constant label, oracle": {
     "estimate": 0.539066463723998,
     "interval": [
      0.526489226869455,
      0.5514089870525514
     ]
    },
    "constant letter, oracle": {
     "estimate": 0.38939624556062913,
     "interval": [
      0.3741444866920152,
      0.40481622306717363
     ]
    },
    "strongest, oracle": {
     "estimate": 0.539066463723998,
     "interval": [
      0.526489226869455,
      0.5514089870525514
     ]
    }
   },
   "configs": {
    "AUTHORS-1500": {
     "acc": {
      "estimate": 0.20319634703196346,
      "interval": [
       0.1915271435819381,
       0.2149556400506971
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.3358701166920345,
       "interval": [
        -0.35465854277735465,
        -0.31683168316831684
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.18619989852866564,
       "interval": [
        -0.20608365019011407,
        -0.1662858593551663
       ]
      },
      "strongest, oracle": {
       "estimate": -0.3358701166920345,
       "interval": [
        -0.35465854277735465,
        -0.31683168316831684
       ]
      }
     },
     "n_non_commit": 1718,
     "n_unparsed": 1718,
     "n_unparsed_truncated": 0,
     "non_commit": {
      "estimate": 0.43581938102486045,
      "interval": [
       0.4221883726834222,
       0.4494296577946768
      ]
     },
     "parse": {
      "estimate": 0.5641806189751395,
      "interval": [
       0.5505703422053232,
       0.5778116273165778
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     }
    },
    "BUDGET-512-1500": {
     "acc": {
      "estimate": 0.40360223236935566,
      "interval": [
       0.39091831557584983,
       0.4162230671736375
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.1354642313546423,
       "interval": [
        -0.15449010654490106,
        -0.11643835616438356
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.014205986808726534,
       "interval": [
        -0.005335365853658537,
        0.03396704689480355
       ]
      },
      "strongest, oracle": {
       "estimate": -0.1354642313546423,
       "interval": [
        -0.15449010654490106,
        -0.11643835616438356
       ]
      }
     },
     "n_non_commit": 1100,
     "n_unparsed": 1164,
     "n_unparsed_truncated": 64,
     "non_commit": {
      "estimate": 0.27904616945712835,
      "interval": [
       0.26666666666666666,
       0.29144452906829144
      ]
     },
     "parse": {
      "estimate": 0.7047184170471842,
      "interval": [
       0.6922686945500633,
       0.7171102661596959
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 0.026382546930492135,
      "interval": [
       0.021562658548959918,
       0.03145611364789447
      ]
     }
    },
    "GEPA-BROKEN-s0": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.539066463723998,
       "interval": [
        -0.5514089870525514,
        -0.526489226869455
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.38939624556062913,
       "interval": [
        -0.40481622306717363,
        -0.3741444866920152
       ]
      },
      "strongest, oracle": {
       "estimate": -0.539066463723998,
       "interval": [
        -0.5514089870525514,
        -0.526489226869455
       ]
      }
     },
     "n_non_commit": 0,
     "n_unparsed": 3942,
     "n_unparsed_truncated": 3942,
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     }
    },
    "GEPA-BROKEN-s1": {
     "acc": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.539066463723998,
       "interval": [
        -0.5514089870525514,
        -0.526489226869455
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.38939624556062913,
       "interval": [
        -0.40481622306717363,
        -0.3741444866920152
       ]
      },
      "strongest, oracle": {
       "estimate": -0.539066463723998,
       "interval": [
        -0.5514089870525514,
        -0.526489226869455
       ]
      }
     },
     "n_non_commit": 0,
     "n_unparsed": 3942,
     "n_unparsed_truncated": 3942,
     "non_commit": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "parse": {
      "estimate": 0.0,
      "interval": [
       0.0,
       0.0
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 1.0,
      "interval": [
       1.0,
       1.0
      ]
     }
    },
    "GEPA-CLEAN-s0": {
     "acc": {
      "estimate": 0.5398274987316083,
      "interval": [
       0.5272911906575273,
       0.5523447401774398
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": 0.00076103500761035,
       "interval": [
        -0.015716096324461342,
        0.01723700887198986
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.1504312531709792,
       "interval": [
        0.12947448591012947,
        0.17123287671232876
       ]
      },
      "strongest, oracle": {
       "estimate": 0.00076103500761035,
       "interval": [
        -0.015716096324461342,
        0.01723700887198986
       ]
      }
     },
     "n_non_commit": 13,
     "n_unparsed": 13,
     "n_unparsed_truncated": 0,
     "non_commit": {
      "estimate": 0.003297818366311517,
      "interval": [
       0.001524390243902439,
       0.00508130081300813
      ]
     },
     "parse": {
      "estimate": 0.9967021816336885,
      "interval": [
       0.9949186991869918,
       0.9984744469870328
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 0.26991374936580415,
      "interval": [
       0.25576679340937897,
       0.2841197361745307
      ]
     }
    },
    "GEPA-CLEAN-s1": {
     "acc": {
      "estimate": 0.5449010654490106,
      "interval": [
       0.5309487569761543,
       0.5588533739218671
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": 0.005834601725012684,
       "interval": [
        -0.008631632394008631,
        0.020278833967046894
       ]
      },
      "constant letter, oracle": {
       "estimate": 0.15550481988838152,
       "interval": [
        0.13495687468290207,
        0.17605276509386097
       ]
      },
      "strongest, oracle": {
       "estimate": 0.005834601725012684,
       "interval": [
        -0.008631632394008631,
        0.020278833967046894
       ]
      }
     },
     "n_non_commit": 19,
     "n_unparsed": 20,
     "n_unparsed_truncated": 1,
     "non_commit": {
      "estimate": 0.004819888381532217,
      "interval": [
       0.0027904616945712835,
       0.007097591888466414
      ]
     },
     "parse": {
      "estimate": 0.9949264332825977,
      "interval": [
       0.9926433282597666,
       0.996958174904943
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 0.0005073566717402334,
      "interval": [
       0.0,
       0.0012693577050012694
      ]
     }
    },
    "THINK-1536": {
     "acc": {
      "estimate": 0.23465246067985793,
      "interval": [
       0.22323693556570268,
       0.24606798579401318
      ]
     },
     "minus": {
      "constant label, oracle": {
       "estimate": -0.30441400304414,
       "interval": [
        -0.3226869455006337,
        -0.2859315589353612
       ]
      },
      "constant letter, oracle": {
       "estimate": -0.15474378488077117,
       "interval": [
        -0.1726235741444867,
        -0.13688212927756654
       ]
      },
      "strongest, oracle": {
       "estimate": -0.30441400304414,
       "interval": [
        -0.3226869455006337,
        -0.2859315589353612
       ]
      }
     },
     "n_non_commit": 132,
     "n_unparsed": 2598,
     "n_unparsed_truncated": 2466,
     "non_commit": {
      "estimate": 0.0334855403348554,
      "interval": [
       0.02788339670468948,
       0.039320142059868085
      ]
     },
     "parse": {
      "estimate": 0.3409436834094368,
      "interval": [
       0.32750316856780737,
       0.3543726235741445
      ]
     },
     "rows": 3942,
     "trunc": {
      "estimate": 0.7267884322678844,
      "interval": [
       0.7133790302107134,
       0.7399239543726236
      ]
     }
    }
   },
   "predicts": {
    "LB-0030": {
     "constant label, non-oracle": "30-45",
     "constant label, oracle": "60-75",
     "constant letter, non-oracle": "B",
     "constant letter, oracle": "B",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    },
    "LB-0034": {
     "constant label, non-oracle": "Participant B",
     "constant label, oracle": "Participant A",
     "constant letter, non-oracle": "B",
     "constant letter, oracle": "A",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    },
    "LB-0042": {
     "constant label, non-oracle": "Yes",
     "constant label, oracle": "Yes",
     "constant letter, non-oracle": "A",
     "constant letter, oracle": "B",
     "strongest, non-oracle": "constant label, non-oracle",
     "strongest, oracle": "constant label, oracle"
    }
   },
   "rows": 3942,
   "seed": 3077743011,
   "strongest": {
    "non-oracle": "strongest, non-oracle",
    "oracle": "strongest, oracle"
   },
   "units": 789
  }
 },
 "item2_shares": {
  "replication": {
   "GEPA-BROKEN-s0": {
    "calls": 1990,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.0,
    "non_committed": 0,
    "refusal_share": 0.0,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 0,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 1990,
    "unparsed_share": 1.0,
    "unparsed_truncated": 1990,
    "unparsed_truncated_share": 1.0
   },
   "GEPA-BROKEN-s1": {
    "calls": 1990,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.0,
    "non_committed": 0,
    "refusal_share": 0.0,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 0,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 1990,
    "unparsed_share": 1.0,
    "unparsed_truncated": 1990,
    "unparsed_truncated_share": 1.0
   },
   "GEPA-CLEAN-s0": {
    "calls": 1990,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.007,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.007,
    "non_committed": 14,
    "refusal_share": 0.007,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 14,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 15,
    "unparsed_share": 0.0075,
    "unparsed_truncated": 1,
    "unparsed_truncated_share": 0.0005
   },
   "GEPA-CLEAN-s1": {
    "calls": 1990,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0045,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.001
    },
    "non_commitment_share": 0.0055,
    "non_committed": 11,
    "refusal_share": 0.0045,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 9,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 2
    },
    "unparsed": 11,
    "unparsed_share": 0.0055,
    "unparsed_truncated": 0,
    "unparsed_truncated_share": 0.0
   }
  },
  "test": {
   "GEPA-BROKEN-s0": {
    "calls": 3942,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.0,
    "non_committed": 0,
    "refusal_share": 0.0,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 0,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 3942,
    "unparsed_share": 1.0,
    "unparsed_truncated": 3942,
    "unparsed_truncated_share": 1.0
   },
   "GEPA-BROKEN-s1": {
    "calls": 3942,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.0,
    "non_committed": 0,
    "refusal_share": 0.0,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 0,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 3942,
    "unparsed_share": 1.0,
    "unparsed_truncated": 3942,
    "unparsed_truncated_share": 1.0
   },
   "GEPA-CLEAN-s0": {
    "calls": 3942,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0033,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0
    },
    "non_commitment_share": 0.0033,
    "non_committed": 13,
    "refusal_share": 0.0033,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 13,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 0
    },
    "unparsed": 13,
    "unparsed_share": 0.0033,
    "unparsed_truncated": 0,
    "unparsed_truncated_share": 0.0
   },
   "GEPA-CLEAN-s1": {
    "calls": 3942,
    "class_share_of_calls": {
     "form the scorer does not read": 0.0,
     "no answer or refusal": 0.0036,
     "other": 0.0,
     "range or several numbers": 0.0,
     "several candidate letters": 0.0013
    },
    "non_commitment_share": 0.0048,
    "non_committed": 19,
    "refusal_share": 0.0036,
    "stop_ended_unparsed_classes": {
     "form the scorer does not read": 0,
     "no answer or refusal": 14,
     "other": 0,
     "range or several numbers": 0,
     "several candidate letters": 5
    },
    "unparsed": 20,
    "unparsed_share": 0.0051,
    "unparsed_truncated": 1,
    "unparsed_truncated_share": 0.0003
   }
  }
 },
 "item3_tokens": {
  "pooled": {
   "AUTHORS-1500|GSM8K": [
    18766,
    791,
    0
   ],
   "AUTHORS-1500|LB letters": [
    2030824,
    6307,
    0
   ],
   "AUTHORS-1500|LB-0038": [
    74836,
    2523,
    0
   ],
   "AUTHORS-1500|MMLU-Pro": [
    91387,
    1198,
    18
   ],
   "BUDGET-512-1500|GSM8K": [
    392982,
    791,
    8
   ],
   "BUDGET-512-1500|LB letters": [
    5587937,
    6307,
    168
   ],
   "BUDGET-512-1500|LB-0038": [
    1399275,
    2523,
    0
   ],
   "BUDGET-512-1500|MMLU-Pro": [
    927221,
    1198,
    87
   ],
   "GEPA-BROKEN-s0|LB letters": [
    403648,
    6307,
    6307
   ],
   "GEPA-BROKEN-s1|LB letters": [
    403648,
    6307,
    6307
   ],
   "GEPA-CLEAN-s0|LB letters": [
    8774640,
    6307,
    1682
   ],
   "GEPA-CLEAN-s1|LB letters": [
    2613825,
    6307,
    3
   ],
   "THINK-1536|GSM8K": [
    562943,
    791,
    94
   ],
   "THINK-1536|LB letters": [
    9277109,
    6307,
    4569
   ],
   "THINK-1536|LB-0038": [
    1730889,
    2523,
    6
   ],
   "THINK-1536|MMLU-Pro": [
    1378226,
    1198,
    587
   ],
   "THINK-512|GSM8K": [
    352350,
    791,
    429
   ],
   "THINK-512|LB letters": [
    3229184,
    6307,
    6307
   ],
   "THINK-512|LB-0038": [
    1249709,
    2523,
    1798
   ],
   "THINK-512|MMLU-Pro": [
    595769,
    1198,
    1042
   ],
   "THINK-64|GSM8K": [
    50624,
    791,
    791
   ],
   "THINK-64|LB letters": [
    403648,
    6307,
    6307
   ],
   "THINK-64|LB-0038": [
    161472,
    2523,
    2523
   ],
   "THINK-64|MMLU-Pro": [
    76672,
    1198,
    1198
   ]
  },
  "replication": {
   "AUTHORS-1500|GSM8K": [
    7682,
    264,
    0
   ],
   "AUTHORS-1500|LB letters": [
    669387,
    2100,
    0
   ],
   "AUTHORS-1500|LB-0038": [
    24907,
    840,
    0
   ],
   "AUTHORS-1500|MMLU-Pro": [
    27886,
    399,
    6
   ],
   "BUDGET-512-1500|GSM8K": [
    128746,
    264,
    1
   ],
   "BUDGET-512-1500|LB letters": [
    1849498,
    2100,
    56
   ],
   "BUDGET-512-1500|LB-0038": [
    466951,
    840,
    0
   ],
   "BUDGET-512-1500|MMLU-Pro": [
    303055,
    399,
    23
   ],
   "GEPA-BROKEN-s0|LB letters": [
    134400,
    2100,
    2100
   ],
   "GEPA-BROKEN-s1|LB letters": [
    134400,
    2100,
    2100
   ],
   "GEPA-CLEAN-s0|LB letters": [
    2926121,
    2100,
    557
   ],
   "GEPA-CLEAN-s1|LB letters": [
    873063,
    2100,
    1
   ],
   "THINK-1536|GSM8K": [
    188384,
    264,
    29
   ],
   "THINK-1536|LB letters": [
    3089647,
    2100,
    1528
   ],
   "THINK-1536|LB-0038": [
    572929,
    840,
    0
   ],
   "THINK-1536|MMLU-Pro": [
    451564,
    399,
    186
   ],
   "THINK-512|GSM8K": [
    118410,
    264,
    142
   ],
   "THINK-512|LB letters": [
    1075200,
    2100,
    2100
   ],
   "THINK-512|LB-0038": [
    416538,
    840,
    597
   ],
   "THINK-512|MMLU-Pro": [
    198806,
    399,
    348
   ],
   "THINK-64|GSM8K": [
    16896,
    264,
    264
   ],
   "THINK-64|LB letters": [
    134400,
    2100,
    2100
   ],
   "THINK-64|LB-0038": [
    53760,
    840,
    840
   ],
   "THINK-64|MMLU-Pro": [
    25536,
    399,
    399
   ]
  },
  "test": {
   "AUTHORS-1500|GSM8K": [
    11084,
    527,
    0
   ],
   "AUTHORS-1500|LB letters": [
    1361437,
    4207,
    0
   ],
   "AUTHORS-1500|LB-0038": [
    49929,
    1683,
    0
   ],
   "AUTHORS-1500|MMLU-Pro": [
    63501,
    799,
    12
   ],
   "BUDGET-512-1500|GSM8K": [
    264236,
    527,
    7
   ],
   "BUDGET-512-1500|LB letters": [
    3738439,
    4207,
    112
   ],
   "BUDGET-512-1500|LB-0038": [
    932324,
    1683,
    0
   ],
   "BUDGET-512-1500|MMLU-Pro": [
    624166,
    799,
    64
   ],
   "GEPA-BROKEN-s0|LB letters": [
    269248,
    4207,
    4207
   ],
   "GEPA-BROKEN-s1|LB letters": [
    269248,
    4207,
    4207
   ],
   "GEPA-CLEAN-s0|LB letters": [
    5848519,
    4207,
    1125
   ],
   "GEPA-CLEAN-s1|LB letters": [
    1740762,
    4207,
    2
   ],
   "THINK-1536|GSM8K": [
    374559,
    527,
    65
   ],
   "THINK-1536|LB letters": [
    6187462,
    4207,
    3041
   ],
   "THINK-1536|LB-0038": [
    1157960,
    1683,
    6
   ],
   "THINK-1536|MMLU-Pro": [
    926662,
    799,
    401
   ],
   "THINK-512|GSM8K": [
    233940,
    527,
    287
   ],
   "THINK-512|LB letters": [
    2153984,
    4207,
    4207
   ],
   "THINK-512|LB-0038": [
    833171,
    1683,
    1201
   ],
   "THINK-512|MMLU-Pro": [
    396963,
    799,
    694
   ],
   "THINK-64|GSM8K": [
    33728,
    527,
    527
   ],
   "THINK-64|LB letters": [
    269248,
    4207,
    4207
   ],
   "THINK-64|LB-0038": [
    107712,
    1683,
    1683
   ],
   "THINK-64|MMLU-Pro": [
    51136,
    799,
    799
   ]
  }
 },
 "provenance": "Computed on 2026-10-23, after the outputs existed, by scratch scripts outside the repository from the 14B's run records and the GEPA searches' records (docs/icml_ext2/FOLLOWUP_14B_20261023.md); counts, shares, accuracies, intervals and token means only.",
 "texts_check": {
  "arm_rows": 300,
  "checks": {
   "GEPA-CLEAN-s0": {
    "chars": {
     "system_prompt": 3089,
     "user_instruction": 1670
    },
    "decimals": {
     "1.78": {
      "arm_rows": 50,
      "evaluation_rows": 1223
     },
     "246.49": {
      "arm_rows": 1,
      "evaluation_rows": 21
     },
     "446.49": {
      "arm_rows": 3,
      "evaluation_rows": 3
     },
     "8.01": {
      "arm_rows": 11,
      "evaluation_rows": 236
     }
    },
    "item_keys_in_the_text": 0,
    "run_time_interface_check_over_the_arm_rows": {
     "ok": true,
     "problems": [],
     "soft_switches": {
      "/no_think": false,
      "/think": false
     }
    },
    "sha256_matches_the_record": true,
    "windows_of_40_characters_by_the_number_of_rows_that_contain_them": {
     "arm|0": 4681,
     "eval|0": 4681
    }
   },
   "GEPA-CLEAN-s1": {
    "chars": {
     "system_prompt": 3553,
     "user_instruction": 2290
    },
    "decimals": {
     "0.86": {
      "arm_rows": 31,
      "evaluation_rows": 772
     },
     "1.11": {
      "arm_rows": 2,
      "evaluation_rows": 69
     },
     "1.73": {
      "arm_rows": 1,
      "evaluation_rows": 33
     },
     "3.38": {
      "arm_rows": 1,
      "evaluation_rows": 9
     },
     "32.7": {
      "arm_rows": 2,
      "evaluation_rows": 37
     },
     "4.1": {
      "arm_rows": 0,
      "evaluation_rows": 0
     },
     "42.4": {
      "arm_rows": 1,
      "evaluation_rows": 11
     },
     "8.6": {
      "arm_rows": 0,
      "evaluation_rows": 0
     }
    },
    "item_keys_in_the_text": 0,
    "run_time_interface_check_over_the_arm_rows": {
     "ok": true,
     "problems": [],
     "soft_switches": {
      "/no_think": false,
      "/think": false
     }
    },
    "sha256_matches_the_record": true,
    "windows_of_40_characters_by_the_number_of_rows_that_contain_them": {
     "arm|0": 5759,
     "eval|0": 5759
    }
   }
  },
  "evaluation_letter_rows": 6307
 }
}

==> anc/main_analysis.json <==
{
 "bootstrap_b": 50000,
 "c_cross_task": {
  "qwen3-1.7b-base": {
   "D": -0.009643471129126335,
   "descriptive_downgrades": [],
   "floored_interval_95": [
    -0.16161349760723703,
    0.14232655534898436
   ],
   "interval_95": [
    -0.16161349760723703,
    0.14232655534898436
   ],
   "label": "exploratory estimate of the task difference, no verdict word and no claim of equality",
   "unfloored_interval_95": [
    -0.16132818145570946,
    0.1420412391974568
   ],
   "used": "floored"
  },
  "smollm3-3b": {
   "D": 0.0313732525800568,
   "descriptive_downgrades": [],
   "floored_interval_95": [
    -0.05735282477444048,
    0.12009932993455408
   ],
   "interval_95": [
    -0.05735282477444048,
    0.12009932993455408
   ],
   "label": "exploratory estimate of the task difference, no verdict word and no claim of equality",
   "unfloored_interval_95": [
    -0.05661583839044168,
    0.11936234355055528
   ],
   "used": "floored"
  }
 },
 "cells": {
  "creak__qwen3-1.7b-base__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.768712299021994,
     "estimate": 0.18403141361256548,
     "floor": 0.02,
     "floored": {
      "df": 4.768712299021994,
      "lower": 0.08163168107103007,
      "se": 0.0392556024353737,
      "upper": 0.28643114615410087
     },
     "lower": 0.08163168107103007,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0392556024353737,
     "unfloored": {
      "df": 4.768712299021994,
      "lower": 0.08163168107103007,
      "se": 0.0392556024353737,
      "upper": 0.28643114615410087
     },
     "upper": 0.28643114615410087,
     "used": "floored",
     "v_rows": 9.473577285330987e-05,
     "v_seed_a": 0.0013183917655766007,
     "v_seed_b": 0.000127874784134207
    },
    "percentile_two_way_descriptive": [
     0.10910773282929088,
     0.26399161656542436
    ],
    "rows_only_percentile": [
     0.164959290855031,
     0.20283031025092407
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.029379270565267568,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.0016540553545897063,
      "se": 0.013457619371142059,
      "upper": 0.06041259648512484
     },
     "lower": -0.0016540553545897063,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013457619371142059,
     "unfloored": {
      "df": 7.60088351373222,
      "lower": 0.0031755346927927683,
      "se": 0.01125951863813475,
      "upper": 0.05558300643774237
     },
     "upper": 0.06041259648512484,
     "used": "floored",
     "v_rows": 2.110751913853798e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.903630222820864,
     "estimate": 0.08926701570680629,
     "floor": 0.02,
     "floored": {
      "df": 4.903630222820864,
      "lower": -0.0047156062067474636,
      "se": 0.036344943484297836,
      "upper": 0.18324963762036003
     },
     "lower": -0.0047156062067474636,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.036344943484297836,
     "unfloored": {
      "df": 4.903630222820864,
      "lower": -0.0047156062067474636,
      "se": 0.036344943484297836,
      "upper": 0.18324963762036003
     },
     "upper": 0.18324963762036003,
     "used": "floored",
     "v_rows": 7.56148768559705e-05,
     "v_seed_a": 0.0011174652558866263,
     "v_seed_b": 0.000127874784134207
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.03050847457627115,
      "interval_95": [
       -0.07527386247018954,
       0.010929423413914873
      ]
     },
     "accuracy": {
      "estimate": 0.029261920313520595,
      "interval_95": [
       0.006094533154849741,
       0.0531084571960204
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.006166959466972474,
      0.0533299624629853
     ],
     "B2_rmin": [
      0.022920655574745718,
      0.16576603823389113
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.04251196270230793,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.012805876950198608,
      "se": 0.01069932400121882,
      "upper": 0.07221804845441725
     },
     "lower": 0.012805876950198608,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.01069932400121882,
     "unfloored": {
      "df": 4.0,
      "lower": 0.015647680769791217,
      "se": 0.009675783570229404,
      "upper": 0.06937624463482464
     },
     "upper": 0.07221804845441725,
     "used": "floored",
     "v_rows": 3.4475534083057095e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.20445026178010473,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.08530194527015933,
      "se": 0.04291398244715415,
      "upper": 0.3235985782900501
     },
     "lower": 0.08530194527015933,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04291398244715415,
     "unfloored": {
      "df": 4.0,
      "lower": 0.08530194527015933,
      "se": 0.04291398244715415,
      "upper": 0.3235985782900501
     },
     "upper": 0.3235985782900501,
     "used": "floored",
     "v_rows": 0.0001053636242955205,
     "v_seed": 0.0017362462651791342
    },
    "majority_recall_beside_it": {
     "estimate": -0.11942633637548891,
     "interval_95": [
      -0.20804297185138623,
      -0.03080970089959159
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.021807132918656377,
      0.06274302622559497
     ],
     "B_d2_rmin": [
      0.1240668199992257,
      0.2923066839101799
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.013132692137040436,
     "interval_95": [
      -0.007627911611152612,
      0.0341947721256184
     ]
    },
    "R_min": {
     "estimate": 0.11518324607329844,
     "interval_95": [
      0.021502235227352177,
      0.20667300241310332
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5009797517962116,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4990202482037884,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5009797517962116,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 321,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.2804702808621816,
     "minus_always_minority_label": 0.2824297844546048,
     "minus_oracle_constant": 0.2804702808621816
    },
    "c8020acc": {
     "minus_always_majority_label": 0.2553886348791641,
     "minus_always_minority_label": 0.2573481384715873,
     "minus_oracle_constant": 0.2553886348791641
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.297583278902678,
     "minus_always_minority_label": 0.2995427824951012,
     "minus_oracle_constant": 0.297583278902678
    },
    "c8020bal": {
     "minus_always_majority_label": 0.2846505551926847,
     "minus_always_minority_label": 0.28661005878510787,
     "minus_oracle_constant": 0.2846505551926847
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 767,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.7452645329849772,
     "balanced_accuracy": 0.7454529785592879,
     "completion_tokens": {
      "max": 246.0,
      "mean": 44.38406270411496,
      "median": 41.0,
      "p95": 97.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9902024820378837,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9902024820378837,
     "parsed_label_share_strict": 0.16002612671456565,
     "recall_majority": 0.6492829204693612,
     "recall_minority": 0.8416230366492147,
     "share_predicting_majority": 0.3997387328543436,
     "truncated": 0.0,
     "unparsed": 0.009144350097975179
    },
    "INSTR-1500": {
     "accuracy": 0.8360548661005879,
     "balanced_accuracy": 0.8359505655405912,
     "completion_tokens": {
      "max": 148.0,
      "mean": 67.21162638798171,
      "median": 65.0,
      "p95": 105.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.7827225130890052,
     "share_predicting_majority": 0.5538863487916394,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.6766819072501633,
     "balanced_accuracy": 0.6767049837198031,
     "completion_tokens": {
      "max": 512.0,
      "mean": 379.36773350751145,
      "median": 377.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7883736120182887,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7883736120182887,
     "parsed_label_share_strict": 0.46178967994774656,
     "recall_majority": 0.6649282920469362,
     "recall_minority": 0.6884816753926701,
     "share_predicting_majority": 0.3925538863487916,
     "truncated": 0.21685173089483997,
     "unparsed": 0.2116263879817113
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8184193337687786,
     "balanced_accuracy": 0.8184314354560162,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 434.1926845199216,
      "median": 377.0,
      "p95": 879.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.6067929457870673,
     "recall_majority": 0.8122555410691004,
     "recall_minority": 0.824607329842932,
     "share_predicting_majority": 0.4937949052906597,
     "truncated": 0.001959503592423253,
     "unparsed": 0.001959503592423253
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.8340953625081646,
     "balanced_accuracy": 0.8341152037243084,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 440.4297844546048,
      "median": 371.0,
      "p95": 898.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.6113651208360549,
     "recall_majority": 0.8239895697522817,
     "recall_minority": 0.8442408376963351,
     "share_predicting_majority": 0.4892227302416721,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "qwen3-1.7b-base__creak__c5050__s201__selected": {
     "accuracy": 0.751796211626388,
     "balanced_accuracy": 0.7519744431626586,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 152.06531678641412,
      "median": 148.0,
      "p95": 211.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.6610169491525424,
     "recall_minority": 0.8429319371727748,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c5050__s202__selected": {
     "accuracy": 0.7844546048334422,
     "balanced_accuracy": 0.7845920052970368,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 238.2560418027433,
      "median": 226.0,
      "p95": 309.5
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9934683213585892,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9934683213585892,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.7144719687092569,
     "recall_minority": 0.8547120418848168,
     "share_predicting_majority": 0.4271717831482691,
     "truncated": 0.005878510777269758,
     "unparsed": 0.005878510777269758
    },
    "qwen3-1.7b-base__creak__c5050__s203__selected": {
     "accuracy": 0.8001306335728282,
     "balanced_accuracy": 0.7999865184952593,
     "completion_tokens": {
      "max": 523.0,
      "mean": 234.13977792292619,
      "median": 229.0,
      "p95": 320.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.8735332464146024,
     "recall_minority": 0.7264397905759162,
     "share_predicting_majority": 0.573481384715872,
     "truncated": 0.0,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c5050__s204__selected": {
     "accuracy": 0.782495101241019,
     "balanced_accuracy": 0.7822805245158604,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 134.82887001959503,
      "median": 131.0,
      "p95": 183.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0032658393207054214,
     "recall_majority": 0.8917861799217731,
     "recall_minority": 0.6727748691099477,
     "share_predicting_majority": 0.6094056172436316,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "qwen3-1.7b-base__creak__c5050__s205__selected": {
     "accuracy": 0.7883736120182887,
     "balanced_accuracy": 0.7882345713564101,
     "completion_tokens": {
      "max": 219.0,
      "mean": 102.1907250163292,
      "median": 99.0,
      "p95": 152.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8591916558018253,
     "recall_minority": 0.7172774869109948,
     "share_predicting_majority": 0.5715218811234487,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
     "accuracy": 0.7935989549314174,
     "balanced_accuracy": 0.7934573745537452,
     "completion_tokens": {
      "max": 211.0,
      "mean": 108.5310254735467,
      "median": 105.0,
      "p95": 158.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8657105606258149,
     "recall_minority": 0.7212041884816754,
     "share_predicting_majority": 0.5728282168517309,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
     "accuracy": 0.7792292619203135,
     "balanced_accuracy": 0.7789033222523328,
     "completion_tokens": {
      "max": 274.0,
      "mean": 140.29915088177663,
      "median": 139.0,
      "p95": 189.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.612565445026178,
     "share_predicting_majority": 0.666884389288047,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
     "accuracy": 0.798171129980405,
     "balanced_accuracy": 0.7980282872686812,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 195.4480731548008,
      "median": 181.0,
      "p95": 302.0
     },
     "conflicts": 0.009144350097975179,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9908556499020248,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9908556499020248,
     "parsed_label_share_strict": 0.9908556499020248,
     "recall_majority": 0.8709256844850065,
     "recall_minority": 0.725130890052356,
     "share_predicting_majority": 0.5702155453951666,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
     "accuracy": 0.7609405617243632,
     "balanced_accuracy": 0.7606196713925882,
     "completion_tokens": {
      "max": 354.0,
      "mean": 144.41410842586544,
      "median": 132.0,
      "p95": 243.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.924380704041721,
     "recall_minority": 0.5968586387434555,
     "share_predicting_majority": 0.6642717178314826,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
     "accuracy": 0.7968647942521228,
     "balanced_accuracy": 0.7970444787265268,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.7053455019556715,
     "recall_minority": 0.8887434554973822,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
     "accuracy": 0.743958197256695,
     "balanced_accuracy": 0.7435809265718751,
     "completion_tokens": {
      "max": 218.0,
      "mean": 72.98301763553233,
      "median": 68.0,
      "p95": 125.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9361147327249022,
     "recall_minority": 0.5510471204188482,
     "share_predicting_majority": 0.6910516002612671,
     "truncated": 0.0,
     "unparsed": 0.001959503592423253
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
     "accuracy": 0.798824297844546,
     "balanced_accuracy": 0.7987518515737524,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 227.32135858915743,
      "median": 221.0,
      "p95": 330.5
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.8357235984354628,
     "recall_minority": 0.7617801047120419,
     "share_predicting_majority": 0.5369039843239712,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
     "accuracy": 0.7478772044415415,
     "balanced_accuracy": 0.7475153074806993,
     "completion_tokens": {
      "max": 657.0,
      "mean": 248.05355976485956,
      "median": 239.0,
      "p95": 344.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9666884389288047,
     "recall_majority": 0.9322033898305084,
     "recall_minority": 0.56282722513089,
     "share_predicting_majority": 0.6851730894839974,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8053559764859569,
     "balanced_accuracy": 0.8053833866905125,
     "completion_tokens": {
      "max": 255.0,
      "mean": 144.90006531678642,
      "median": 143.0,
      "p95": 192.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.8530372305682561,
     "recall_majority": 0.7913950456323338,
     "recall_minority": 0.819371727748691,
     "share_predicting_majority": 0.4853037230568256,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
     "accuracy": 0.7498367080339647,
     "balanced_accuracy": 0.749486337604183,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 554.8713259307642,
      "median": 545.0,
      "p95": 743.0
     },
     "conflicts": 0.008491182233834096,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9804049640757675,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9804049640757675,
     "parsed_label_share_strict": 0.968647942521228,
     "recall_majority": 0.9282920469361148,
     "recall_minority": 0.5706806282722513,
     "share_predicting_majority": 0.6642717178314826,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.011103853690398433
    },
    "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
     "accuracy": 0.774657086871326,
     "balanced_accuracy": 0.7744731974033598,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 245.71979098628347,
      "median": 229.0,
      "p95": 373.0
     },
     "conflicts": 0.0045721750489875895,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.992161985630307,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.992161985630307,
     "parsed_label_share_strict": 0.5205747877204442,
     "recall_majority": 0.8683181225554107,
     "recall_minority": 0.680628272251309,
     "share_predicting_majority": 0.589157413455258,
     "truncated": 0.003919007184846506,
     "unparsed": 0.0032658393207054214
    },
    "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
     "accuracy": 0.7838014369693012,
     "balanced_accuracy": 0.7835228707755107,
     "completion_tokens": {
      "max": 309.0,
      "mean": 123.50359242325277,
      "median": 114.0,
      "p95": 200.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9256844850065189,
     "recall_minority": 0.6413612565445026,
     "share_predicting_majority": 0.6427171783148269,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
     "accuracy": 0.7890267798824298,
     "balanced_accuracy": 0.7887405544140835,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 141.33834095362508,
      "median": 137.0,
      "p95": 206.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.9348109517601043,
     "recall_minority": 0.6426701570680629,
     "share_predicting_majority": 0.6459830176355323,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
     "accuracy": 0.813847158719791,
     "balanced_accuracy": 0.8137965282565514,
     "completion_tokens": {
      "max": 208.0,
      "mean": 14.284128020901372,
      "median": 3.0,
      "p95": 89.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.8628347485303723,
     "recall_majority": 0.8396349413298566,
     "recall_minority": 0.7879581151832461,
     "share_predicting_majority": 0.5264532984977139,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
     "accuracy": 0.766819072501633,
     "balanced_accuracy": 0.7664687672785109,
     "completion_tokens": {
      "max": 196.0,
      "mean": 84.95754408883083,
      "median": 82.0,
      "p95": 133.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.587696335078534,
     "share_predicting_majority": 0.6792945787067276,
     "truncated": 0.0,
     "unparsed": 0.0006531678641410843
    }
   },
   "minority_rows": 764,
   "rows": 1531,
   "seed": 2125448465,
   "seed_means": {
    "c5050": {
     "accuracy": 0.7814500326583932,
     "balanced_accuracy": 0.781413612565445,
     "recall_majority": 0.8,
     "recall_minority": 0.7628272251308901
    },
    "c8020acc": {
     "accuracy": 0.7563683866753756,
     "balanced_accuracy": 0.7560211130603356,
     "recall_majority": 0.9332464146023467,
     "recall_minority": 0.5787958115183246
    },
    "c8020acc_reselected": {
     "accuracy": 0.7985630306988896,
     "balanced_accuracy": 0.7985330757626435,
     "recall_majority": 0.8138200782268579,
     "recall_minority": 0.7832460732984293
    },
    "c8020bal": {
     "accuracy": 0.7856303069888962,
     "balanced_accuracy": 0.7854003836256032,
     "recall_majority": 0.9027379400260755,
     "recall_minority": 0.6680628272251309
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__qwen3-1.7b-base__test": {
   "F1_a": {
    "C_a": {
     "df": 4.515394605754812,
     "estimate": 0.17288732394366202,
     "floor": 0.02,
     "floored": {
      "df": 4.515394605754812,
      "lower": 0.019285588214964816,
      "se": 0.038253169442521856,
      "upper": 0.3264890596723592
     },
     "lower": 0.019285588214964816,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.038253169442521856,
     "unfloored": {
      "df": 4.515394605754812,
      "lower": 0.019285588214964816,
      "se": 0.038253169442521856,
      "upper": 0.3264890596723592
     },
     "upper": 0.3264890596723592,
     "used": "floored",
     "v_rows": 1.762310537454985e-05,
     "v_seed_a": 0.001357837951023826,
     "v_seed_b": 8.784391599991205e-05
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 4.515394605754812,
       "estimate": 0.17288732394366202,
       "floor": 0.02,
       "floored": {
        "df": 4.515394605754812,
        "lower": 0.019285588214964816,
        "se": 0.038253169442521856,
        "upper": 0.3264890596723592
       },
       "lower": 0.019285588214964816,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.038253169442521856,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.515394605754812,
        "lower": 0.019285588214964816,
        "se": 0.038253169442521856,
        "upper": 0.3264890596723592
       },
       "upper": 0.3264890596723592,
       "used": "floored",
       "v_rows": 1.762310537454985e-05,
       "v_seed_a": 0.001357837951023826,
       "v_seed_b": 8.784391599991205e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "supported",
     "status": "indicative"
    },
    "percentile_two_way_descriptive": [
     0.08331915146051469,
     0.2688297387192895
    ],
    "rows_only_percentile": [
     0.16221375279395123,
     0.1832044350362506
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.025054038721664673,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.022239666140826723,
      "se": 0.012863547656637008,
      "upper": 0.07234774358415608
     },
     "lower": -0.022239666140826723,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.012863547656637008,
     "unfloored": {
      "df": 6.67770478266375,
      "lower": -0.016148356802885046,
      "se": 0.01048979953684905,
      "upper": 0.06625643424621439
     },
     "upper": 0.07234774358415608,
     "used": "floored",
     "v_rows": 5.470858314571447e-06,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.7832186704195,
     "estimate": 0.08726525821596243,
     "floor": 0.02,
     "floored": {
      "df": 4.7832186704195,
      "lower": -0.05919051658342933,
      "se": 0.03151134302241888,
      "upper": 0.23372103301535418
     },
     "lower": -0.05919051658342933,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03151134302241888,
     "unfloored": {
      "df": 4.7832186704195,
      "lower": -0.05919051658342933,
      "se": 0.03151134302241888,
      "upper": 0.23372103301535418
     },
     "upper": 0.23372103301535418,
     "used": "floored",
     "v_rows": 1.654430331644614e-05,
     "v_seed_a": 0.0008885765197601889,
     "v_seed_b": 8.784391599991205e-05
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.025054038721664673,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.022239666140826723,
        "se": 0.012863547656637008,
        "upper": 0.07234774358415608
       },
       "lower": -0.022239666140826723,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.012863547656637008,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 6.67770478266375,
        "lower": -0.016148356802885046,
        "se": 0.01048979953684905,
        "upper": 0.06625643424621439
       },
       "upper": 0.07234774358415608,
       "used": "floored",
       "v_rows": 5.470858314571447e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.7832186704195,
       "estimate": 0.08726525821596243,
       "floor": 0.02,
       "floored": {
        "df": 4.7832186704195,
        "lower": -0.05919051658342933,
        "se": 0.03151134302241888,
        "upper": 0.23372103301535418
       },
       "lower": -0.05919051658342933,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03151134302241888,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.7832186704195,
        "lower": -0.05919051658342933,
        "se": 0.03151134302241888,
        "upper": 0.23372103301535418
       },
       "upper": 0.23372103301535418,
       "used": "floored",
       "v_rows": 1.654430331644614e-05,
       "v_seed_a": 0.0008885765197601889,
       "v_seed_b": 8.784391599991205e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.037157180772633414,
      "interval_95": [
       -0.07998799439678066,
       0.0031789801877692477
      ]
     },
     "accuracy": {
      "estimate": 0.025209589645536323,
      "interval_95": [
       0.004597236156359836,
       0.04668075232476037
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.0032374023149866478,
      0.05479236986543476
     ],
     "B2_rmin": [
      0.01921770449489804,
      0.1873589326937526
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.03863888012039603,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.01058043772884995,
      "se": 0.009355403765683055,
      "upper": 0.087858197969642
     },
     "lower": -0.01058043772884995,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.009355403765683055,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0040889587082315465,
      "se": 0.006567105742372025,
      "upper": 0.07318880153256051
     },
     "upper": 0.087858197969642,
     "used": "floored",
     "v_rows": 7.523579618956676e-06,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.1971244131455399,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.009317162189956318,
      "se": 0.03569762320140254,
      "upper": 0.3849316641011235
     },
     "lower": 0.009317162189956318,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.03569762320140254,
     "unfloored": {
      "df": 4.0,
      "lower": 0.009317162189956318,
      "se": 0.03569762320140254,
      "upper": 0.3849316641011235
     },
     "upper": 0.3849316641011235,
     "used": "floored",
     "v_rows": 2.0853934775764706e-05,
     "v_seed": 0.001253466367453548
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.03863888012039603,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.01058043772884995,
        "se": 0.009355403765683055,
        "upper": 0.087858197969642
       },
       "lower": -0.01058043772884995,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009355403765683055,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0040889587082315465,
        "se": 0.006567105742372025,
        "upper": 0.07318880153256051
       },
       "upper": 0.087858197969642,
       "used": "floored",
       "v_rows": 7.523579618956676e-06,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.1971244131455399,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.009317162189956318,
        "se": 0.03569762320140254,
        "upper": 0.3849316641011235
       },
       "lower": 0.009317162189956318,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03569762320140254,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": 0.009317162189956318,
        "se": 0.03569762320140254,
        "upper": 0.3849316641011235
       },
       "upper": 0.3849316641011235,
       "used": "floored",
       "v_rows": 2.0853934775764706e-05,
       "v_seed": 0.001253466367453548
      }
     },
     "descriptive_downgrades": [],
     "label": "supported",
     "status": "indicative"
    },
    "majority_recall_beside_it": {
     "estimate": -0.11984665290474787,
     "interval_95": [
      -0.20666565267534126,
      -0.03302765313415448
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.022736023601382483,
      0.0598106433014738
     ],
     "B_d2_rmin": [
      0.11435278597078538,
      0.2976245079690461
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.013584841398731451,
     "interval_95": [
      -0.0054867553662301255,
      0.03211472294902974
     ]
    },
    "R_min": {
     "estimate": 0.10985915492957732,
     "interval_95": [
      0.02817001280587767,
      0.1882669263004524
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.4987498161494337,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.5012501838505663,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5012501838505663,
     "label": "yes",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1197,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.28083541697308434,
     "minus_always_minority_label": 0.27833504927195174,
     "minus_oracle_constant": 0.27833504927195174
    },
    "c8020acc": {
     "minus_always_majority_label": 0.25559641123694676,
     "minus_always_minority_label": 0.25309604353581416,
     "minus_oracle_constant": 0.25309604353581416
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.2946315634652156,
     "minus_always_minority_label": 0.292131195764083,
     "minus_oracle_constant": 0.292131195764083
    },
    "c8020bal": {
     "minus_always_majority_label": 0.28080600088248275,
     "minus_always_minority_label": 0.27830563318135015,
     "minus_oracle_constant": 0.27830563318135015
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 3391,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.7431975290483894,
     "balanced_accuracy": 0.7430179289142899,
     "completion_tokens": {
      "max": 332.0,
      "mean": 46.776584791881156,
      "median": 44.0,
      "p95": 101.0
     },
     "conflicts": 0.0007354022650389764,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9901456096484778,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9901456096484778,
     "parsed_label_share_strict": 0.14737461391381085,
     "recall_majority": 0.6711884399882041,
     "recall_minority": 0.8148474178403756,
     "share_predicting_majority": 0.4227092219444036,
     "truncated": 0.0,
     "unparsed": 0.009118988086483306
    },
    "INSTR-1500": {
     "accuracy": 0.8173260773643183,
     "balanced_accuracy": 0.8174411466835022,
     "completion_tokens": {
      "max": 178.0,
      "mean": 67.88012943079865,
      "median": 66.0,
      "p95": 107.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8634621055735772,
     "recall_minority": 0.7714201877934272,
     "share_predicting_majority": 0.545227239299897,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.6668627739373437,
     "balanced_accuracy": 0.6668588524165735,
     "completion_tokens": {
      "max": 512.0,
      "mean": 385.4156493602,
      "median": 382.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7671716428886601,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7671716428886601,
     "parsed_label_share_strict": 0.4477128989557288,
     "recall_majority": 0.6652904747861987,
     "recall_minority": 0.6684272300469484,
     "share_predicting_majority": 0.38682159141050154,
     "truncated": 0.2359170466245036,
     "unparsed": 0.2328283571113399
    },
    "THINK-LONG-2048": {
     "accuracy": 0.826150904544786,
     "balanced_accuracy": 0.8261667345071115,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 438.6765700838359,
      "median": 382.0,
      "p95": 853.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9961759082217974,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9961759082217974,
     "parsed_label_share_strict": 0.607001029563171,
     "recall_majority": 0.8324977882630492,
     "recall_minority": 0.8198356807511737,
     "share_predicting_majority": 0.5038976320047066,
     "truncated": 0.003971172231210472,
     "unparsed": 0.0038240917782026767
    },
    "qwen3-1.7b-base__creak__c5050__s201__selected": {
     "accuracy": 0.7556993675540521,
     "balanced_accuracy": 0.7555113871571115,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 155.35431681129577,
      "median": 150.0,
      "p95": 217.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0033828504191792913,
     "recall_majority": 0.6803302860513123,
     "recall_minority": 0.8306924882629108,
     "share_predicting_majority": 0.42388586556846597,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0005883218120311811
    },
    "qwen3-1.7b-base__creak__c5050__s202__selected": {
     "accuracy": 0.7846742167965878,
     "balanced_accuracy": 0.7845353292961346,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 235.9338137961465,
      "median": 225.0,
      "p95": 314.0
     },
     "conflicts": 0.0005883218120311811,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9954405059567584,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9954405059567584,
     "parsed_label_share_strict": 0.008971907633475511,
     "recall_majority": 0.7289884989678561,
     "recall_minority": 0.8400821596244131,
     "share_predicting_majority": 0.4415355199294014,
     "truncated": 0.003971172231210472,
     "unparsed": 0.003971172231210472
    },
    "qwen3-1.7b-base__creak__c5050__s203__selected": {
     "accuracy": 0.7948227680541257,
     "balanced_accuracy": 0.7950182355807904,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 236.7659949992646,
      "median": 230.0,
      "p95": 322.0
     },
     "conflicts": 0.0005883218120311811,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986762759229298,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986762759229298,
     "parsed_label_share_strict": 0.998529195469922,
     "recall_majority": 0.8731937481568859,
     "recall_minority": 0.7168427230046949,
     "share_predicting_majority": 0.5764082953375497,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0007354022650389764
    },
    "qwen3-1.7b-base__creak__c5050__s204__selected": {
     "accuracy": 0.7777614355052214,
     "balanced_accuracy": 0.7780693301655999,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 135.24606559788205,
      "median": 131.0,
      "p95": 186.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986762759229298,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986762759229298,
     "parsed_label_share_strict": 0.003529930872187086,
     "recall_majority": 0.9012090828664111,
     "recall_minority": 0.6549295774647887,
     "share_predicting_majority": 0.621414913957935,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0011766436240623621
    },
    "qwen3-1.7b-base__creak__c5050__s205__selected": {
     "accuracy": 0.7849683777026033,
     "balanced_accuracy": 0.7851788616788711,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.67965877334902,
      "median": 98.0,
      "p95": 153.09999999999945
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9997058390939844,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9997058390939844,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8693600707755824,
     "recall_minority": 0.7009976525821596,
     "share_predicting_majority": 0.5834681570819238,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
     "accuracy": 0.7976172966612737,
     "balanced_accuracy": 0.7978109428714231,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 110.04618326224445,
      "median": 106.0,
      "p95": 158.09999999999945
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.9991175172819532,
     "recall_majority": 0.8752580359775878,
     "recall_minority": 0.7203638497652582,
     "share_predicting_majority": 0.5765553757905575,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
     "accuracy": 0.7684953669657303,
     "balanced_accuracy": 0.7689168407674001,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 142.95911163406385,
      "median": 140.0,
      "p95": 194.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.9994116781879688,
     "recall_majority": 0.9374815688587438,
     "recall_minority": 0.6003521126760564,
     "share_predicting_majority": 0.6674510957493749,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0005883218120311811
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
     "accuracy": 0.7924694808060009,
     "balanced_accuracy": 0.7926296288989219,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 196.17664362406236,
      "median": 184.0,
      "p95": 303.0
     },
     "conflicts": 0.0038240917782026767,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9961759082217974,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9961759082217974,
     "parsed_label_share_strict": 0.9961759082217974,
     "recall_majority": 0.856679445591271,
     "recall_minority": 0.7285798122065728,
     "share_predicting_majority": 0.5618473304897779,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
     "accuracy": 0.7649654360935432,
     "balanced_accuracy": 0.7653905654016501,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.48595381673775,
      "median": 133.0,
      "p95": 245.09999999999945
     },
     "conflicts": 0.0008824827180467715,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9991175172819532,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9991175172819532,
     "parsed_label_share_strict": 0.9991175172819532,
     "recall_majority": 0.9354172810380419,
     "recall_minority": 0.5953638497652582,
     "share_predicting_majority": 0.668774819826445,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
     "accuracy": 0.7854096190616268,
     "balanced_accuracy": 0.7851924038084794,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6983190799174285,
     "recall_minority": 0.8720657276995305,
     "share_predicting_majority": 0.41241359023385793,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
     "accuracy": 0.7480511839976467,
     "balanced_accuracy": 0.7485207062190304,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.5584644800706,
      "median": 69.0,
      "p95": 126.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9982350345639065,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9982350345639065,
     "parsed_label_share_strict": 0.0005883218120311811,
     "recall_majority": 0.9363019758183426,
     "recall_minority": 0.5607394366197183,
     "share_predicting_majority": 0.6858361523753493,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.001764965436093543
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
     "accuracy": 0.7907045153699074,
     "balanced_accuracy": 0.7908036046812676,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 230.2248860126489,
      "median": 226.0,
      "p95": 330.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.00029416090601559053,
     "recall_majority": 0.8304335004423474,
     "recall_minority": 0.7511737089201878,
     "share_predicting_majority": 0.5386086189145463,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
     "accuracy": 0.7505515516987792,
     "balanced_accuracy": 0.7510060114941096,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 252.73334313869688,
      "median": 240.0,
      "p95": 356.0
     },
     "conflicts": 0.00029416090601559053,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.9544050595675835,
     "recall_majority": 0.9327631966971395,
     "recall_minority": 0.5692488262910798,
     "share_predicting_majority": 0.6808354169730843,
     "truncated": 0.001617884983085748,
     "unparsed": 0.00014708045300779526
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8007059861744374,
     "balanced_accuracy": 0.8007264379059178,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 145.5755258126195,
      "median": 142.0,
      "p95": 195.0
     },
     "conflicts": 0.0007354022650389764,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.8596852478305633,
     "recall_majority": 0.808905927455028,
     "recall_minority": 0.7925469483568075,
     "share_predicting_majority": 0.5069863215178703,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
     "accuracy": 0.7396675981762024,
     "balanced_accuracy": 0.7401344936818395,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 558.8518899838211,
      "median": 547.0,
      "p95": 748.0
     },
     "conflicts": 0.008530666274452125,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9782320929548463,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9782320929548463,
     "parsed_label_share_strict": 0.9729371966465656,
     "recall_majority": 0.9268652314951342,
     "recall_minority": 0.5534037558685446,
     "share_predicting_majority": 0.673187233416679,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.013237240770701575
    },
    "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
     "accuracy": 0.7551110457420209,
     "balanced_accuracy": 0.755354808987613,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 245.77231945874394,
      "median": 234.0,
      "p95": 379.09999999999945
     },
     "conflicts": 0.0038240917782026767,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9949992645977349,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9949992645977349,
     "parsed_label_share_strict": 0.5175761141344315,
     "recall_majority": 0.8528457682099676,
     "recall_minority": 0.6578638497652582,
     "share_predicting_majority": 0.594057949698485,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0011766436240623621
    },
    "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
     "accuracy": 0.7799676423003383,
     "balanced_accuracy": 0.7803347597132979,
     "completion_tokens": {
      "max": 352.0,
      "mean": 125.99676423003383,
      "median": 117.0,
      "p95": 204.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9998529195469922,
     "parsed_label_share_strict": 0.00044124135902338577,
     "recall_majority": 0.9271601297552344,
     "recall_minority": 0.6335093896713615,
     "share_predicting_majority": 0.6459773496102368,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
     "accuracy": 0.7868804235917046,
     "balanced_accuracy": 0.7872317706494545,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 142.62773937343727,
      "median": 137.0,
      "p95": 206.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.9983821150169142,
     "recall_majority": 0.927749926275435,
     "recall_minority": 0.6467136150234741,
     "share_predicting_majority": 0.6389174878658627,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.001617884983085748
    },
    "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
     "accuracy": 0.8070304456537726,
     "balanced_accuracy": 0.8071079393395664,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 16.764965436093544,
      "median": 3.0,
      "p95": 98.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.8429180761876747,
     "recall_majority": 0.8381008552049543,
     "recall_minority": 0.7761150234741784,
     "share_predicting_majority": 0.5297837917340785,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
     "accuracy": 0.7687895278717458,
     "balanced_accuracy": 0.7692095324824203,
     "completion_tokens": {
      "max": 268.0,
      "mean": 86.27945286071481,
      "median": 83.0,
      "p95": 135.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9371866705986435,
     "recall_minority": 0.6012323943661971,
     "share_predicting_majority": 0.6673040152963671,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 3408,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 5.66064981949459,
       "estimate": 0.2266666666666669,
       "floor": 0.02,
       "floored": {
        "df": 5.66064981949459,
        "lower": 0.0993912785272082,
        "se": 0.0512604976917329,
        "upper": 0.3539420548061256
       },
       "lower": 0.0993912785272082,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.0512604976917329,
       "unfloored": {
        "df": 5.66064981949459,
        "lower": 0.0993912785272082,
        "se": 0.0512604976917329,
        "upper": 0.3539420548061256
       },
       "upper": 0.3539420548061256,
       "used": "floored",
       "v_rows": 0.0015214657840979815,
       "v_seed_a": 0.0009086419753086414,
       "v_seed_b": 0.00019753086419753142
      },
      "percentile_two_way_descriptive": [
       0.11555061590433217,
       0.3445913135266299
      ],
      "rows_only_percentile": [
       0.15294117647058836,
       0.3052631578947368
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 7.322752787833222,
       "estimate": 0.018181818181818077,
       "floor": 0.02,
       "floored": {
        "df": 7.322752787833222,
        "lower": -0.05017712592217512,
        "se": 0.029167605459869437,
        "upper": 0.08654076228581127
       },
       "lower": -0.05017712592217512,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.029167605459869437,
       "unfloored": {
        "df": 7.322752787833222,
        "lower": -0.05017712592217512,
        "se": 0.029167605459869437,
        "upper": 0.08654076228581127
       },
       "upper": 0.08654076228581127,
       "used": "floored",
       "v_rows": 0.00047129813184183133,
       "v_seed_a": 0.0002474237322722171,
       "v_seed_b": 0.00013202734414855682
      },
      "B2_rmin": {
       "df": 4.792079207920794,
       "estimate": 0.06666666666666687,
       "floor": 0.02,
       "floored": {
        "df": 4.792079207920794,
        "lower": -0.07678832956269652,
        "se": 0.055079803981208215,
        "upper": 0.21012166289603026
       },
       "lower": -0.07678832956269652,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.055079803981208215,
       "unfloored": {
        "df": 4.792079207920794,
        "lower": -0.07678832956269652,
        "se": 0.055079803981208215,
        "upper": 0.21012166289603026
       },
       "upper": 0.21012166289603026,
       "used": "floored",
       "v_rows": 0.0008609453004354799,
       "v_seed_a": 0.001975308641975309,
       "v_seed_b": 0.00019753086419753142
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.030303030303030276,
        "interval_95": [
         -0.12092768748931657,
         0.06304455658035202
        ]
       },
       "accuracy": {
        "estimate": 0.02564102564102566,
        "interval_95": [
         -0.05027869650945535,
         0.10369730356317357
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.05275477946292015,
        0.08932469617683905
       ],
       "B2_rmin": [
        -0.05434283493689299,
        0.19430185926330173
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.07232323232323234,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.005037158975553235,
        "se": 0.027863108531826813,
        "upper": 0.14968362362201793
       },
       "lower": -0.005037158975553235,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.027863108531826813,
       "unfloored": {
        "df": 4.0,
        "lower": -0.005037158975553235,
        "se": 0.027863108531826813,
        "upper": 0.14968362362201793
       },
       "upper": 0.14968362362201793,
       "used": "floored",
       "v_rows": 0.0006016155453493912,
       "v_seed": 0.00017473727170696886
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.23555555555555552,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.06059726078007982,
        "se": 0.06301521843451371,
        "upper": 0.4105138503310312
       },
       "lower": 0.06059726078007982,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.06301521843451371,
       "unfloored": {
        "df": 4.0,
        "lower": 0.06059726078007982,
        "se": 0.06301521843451371,
        "upper": 0.4105138503310312
       },
       "upper": 0.4105138503310312,
       "used": "floored",
       "v_rows": 0.0014721523222507118,
       "v_seed": 0.002498765432098766
      },
      "majority_recall_beside_it": {
       "estimate": -0.0909090909090909,
       "interval_95": [
        -0.20190728022596238,
        0.020089098407780587
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.012692129080884119,
        0.14343389639091203
       ],
       "B_d2_rmin": [
        0.11501986151682854,
        0.3866673975343054
       ]
      },
      "same_as_selected": 0
     },
     "groups": 47,
     "majority_rows": 33,
     "minority_rows": 45,
     "rows": 78,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.527057466221682,
       "estimate": 0.17216770740410348,
       "floor": 0.02,
       "floored": {
        "df": 4.527057466221682,
        "lower": 0.0700566111784525,
        "se": 0.03848174644004563,
        "upper": 0.27427880362975443
       },
       "lower": 0.0700566111784525,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03848174644004563,
       "unfloored": {
        "df": 4.527057466221682,
        "lower": 0.0700566111784525,
        "se": 0.03848174644004563,
        "upper": 0.27427880362975443
       },
       "upper": 0.27427880362975443,
       "used": "floored",
       "v_rows": 1.7930756631568644e-05,
       "v_seed_a": 0.00137211997875465,
       "v_seed_b": 9.07940736897456e-05
      },
      "percentile_two_way_descriptive": [
       0.09797446756452871,
       0.24785618303365475
      ],
      "rows_only_percentile": [
       0.16381065897674194,
       0.18043906716948968
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.025158173848932708,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.004525025970201591,
        "se": 0.012872136422472742,
        "upper": 0.054841373668067
       },
       "lower": -0.004525025970201591,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.012872136422472742,
       "unfloored": {
        "df": 6.774118488799115,
        "lower": 0.00020982264083050858,
        "se": 0.010479407669795559,
        "upper": 0.050106525057034904
       },
       "upper": 0.054841373668067,
       "used": "floored",
       "v_rows": 5.691896078749378e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.815548131411938,
       "estimate": 0.08754088611358912,
       "floor": 0.02,
       "floored": {
        "df": 4.815548131411938,
        "lower": 0.005745846229615298,
        "se": 0.03145380953557059,
        "upper": 0.16933592599756295
       },
       "lower": 0.005745846229615298,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03145380953557059,
       "unfloored": {
        "df": 4.815548131411938,
        "lower": 0.005745846229615298,
        "se": 0.03145380953557059,
        "upper": 0.16933592599756295
       },
       "upper": 0.16933592599756295,
       "used": "floored",
       "v_rows": 1.727099827586471e-05,
       "v_seed_a": 0.0008812770623343411,
       "v_seed_b": 9.07940736897456e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.03722453841572393,
        "interval_95": [
         -0.08011264121894413,
         0.0030812165899697886
        ]
       },
       "accuracy": {
        "estimate": 0.025204582651390917,
        "interval_95": [
         0.004569459569744475,
         0.04638868157711594
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.004532553343241702,
        0.04625511258451845
       ],
       "B2_rmin": [
        0.033743066555500495,
        0.1552103774651047
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.03823956955815102,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.01224264076927883,
        "se": 0.009363386562263806,
        "upper": 0.0642364983470232
       },
       "lower": 0.01224264076927883,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009363386562263806,
       "unfloored": {
        "df": 4.0,
        "lower": 0.020021342353387667,
        "se": 0.00656170985360269,
        "upper": 0.056457796762914375
       },
       "upper": 0.0642364983470232,
       "used": "floored",
       "v_rows": 7.67300791438242e-06,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.1966101694915254,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.09797397920892316,
        "se": 0.03552607256593868,
        "upper": 0.29524635977412766
       },
       "lower": 0.09797397920892316,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03552607256593868,
       "unfloored": {
        "df": 4.0,
        "lower": 0.09797397920892316,
        "se": 0.03552607256593868,
        "upper": 0.29524635977412766
       },
       "upper": 0.29524635977412766,
       "used": "floored",
       "v_rows": 2.141866681346701e-05,
       "v_seed": 0.0012406831651468736
      },
      "majority_recall_beside_it": {
       "estimate": -0.12013103037522332,
       "interval_95": [
        -0.20711355219112376,
        -0.0331485085593229
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.02627546138309343,
        0.052630700352041246
       ],
       "B_d2_rmin": [
        0.1312951248312309,
        0.2695226617912252
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1193,
     "majority_rows": 3358,
     "minority_rows": 3363,
     "rows": 6721,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 6799,
   "seed": 4224886109,
   "seed_means": {
    "c5050": {
     "accuracy": 0.779585233122518,
     "balanced_accuracy": 0.7796626287757016,
     "recall_majority": 0.8106163373636095,
     "recall_minority": 0.7487089201877934
    },
    "c8020acc": {
     "accuracy": 0.7543462273863805,
     "balanced_accuracy": 0.7547937235128058,
     "recall_majority": 0.9337658507814803,
     "recall_minority": 0.5758215962441314
    },
    "c8020acc_reselected": {
     "accuracy": 0.7933813796146493,
     "balanced_accuracy": 0.793432603633202,
     "recall_majority": 0.8139191978767325,
     "recall_minority": 0.7729460093896713
    },
    "c8020bal": {
     "accuracy": 0.7795558170319165,
     "balanced_accuracy": 0.7798477622344705,
     "recall_majority": 0.8966086700088469,
     "recall_minority": 0.6630868544600939
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 7.662992630441929,
      "estimate": -0.3160211267605634,
      "floor": 0.02,
      "floored": {
       "df": 7.662992630441929,
       "lower": -0.7435185101870614,
       "se": 0.18396664606134325,
       "upper": 0.11147625666593458
      },
      "lower": -0.7435185101870614,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.18396664606134325,
      "unfloored": {
       "df": 7.662992630441929,
       "lower": -0.7435185101870614,
       "se": 0.18396664606134325,
       "upper": 0.11147625666593458
      },
      "upper": 0.11147625666593458,
      "used": "floored",
      "v_rows": 3.419247559231728e-05,
      "v_seed_a": 0.020449876980978207,
      "v_seed_b": 0.013359657406489015
     },
     "percentile_two_way_descriptive": [
      -0.6154921111872267,
      0.10300295805675473
     ],
     "rows_only_percentile": [
      -0.32736136083271383,
      -0.3044645253662368
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.999744612951003,
      "estimate": -0.06649301589543166,
      "floor": 0.02,
      "floored": {
       "df": 7.999744612951003,
       "lower": -0.5548454539345895,
       "se": 0.21177313469411976,
       "upper": 0.4218594221437262
      },
      "lower": -0.5548454539345895,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.21177313469411976,
      "unfloored": {
       "df": 7.999744612951003,
       "lower": -0.5548454539345895,
       "se": 0.21177313469411976,
       "upper": 0.4218594221437262
      },
      "upper": 0.4218594221437262,
      "used": "floored",
      "v_rows": 5.905802355903187e-06,
      "v_seed_a": 0.022547659680508297,
      "v_seed_b": 0.02229429509530959
     },
     "B2_rmin": {
      "df": 7.919940852975817,
      "estimate": 0.009154929577464721,
      "floor": 0.02,
      "floored": {
       "df": 7.919940852975817,
       "lower": -0.3890891088173969,
       "se": 0.1723949473590209,
       "upper": 0.40739896797232633
      },
      "lower": -0.3890891088173969,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.1723949473590209,
      "unfloored": {
       "df": 7.919940852975817,
       "lower": -0.3890891088173969,
       "se": 0.1723949473590209,
       "upper": 0.40739896797232633
      },
      "upper": 0.40739896797232633,
      "used": "floored",
      "v_rows": 1.4023693870839876e-05,
      "v_seed_a": 0.01634633677455972,
      "v_seed_b": 0.013359657406489015
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.1421409613683281,
       "interval_95": [
        -0.6260662863779921,
        0.3810326478802488
       ]
      },
      "accuracy": {
       "estimate": -0.06630386821591416,
       "interval_95": [
        -0.4807027477697934,
        0.35537665708788624
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.481056883655069,
       0.3555116050769009
      ],
      "B2_rmin": [
       -0.33410923255695535,
       0.3443580461445618
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.014533361577110293,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.6434964999204301,
       "se": 0.23700445590141112,
       "upper": 0.6725632230746507
      },
      "lower": -0.6434964999204301,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.23700445590141112,
      "unfloored": {
       "df": 4.0,
       "lower": -0.6434964999204301,
       "se": 0.23700445590141112,
       "upper": 0.6725632230746507
      },
      "upper": 0.6725632230746507,
      "used": "floored",
      "v_rows": 6.566353711669715e-06,
      "v_seed": 0.05616454576341225
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.13145539906103285,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.49883989984308974,
       "se": 0.22701522091113674,
       "upper": 0.7617506979651555
      },
      "lower": -0.49883989984308974,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.22701522091113674,
      "unfloored": {
       "df": 4.0,
       "lower": -0.49883989984308974,
       "se": 0.22701522091113674,
       "upper": 0.7617506979651555
      },
      "upper": 0.7617506979651555,
      "used": "floored",
      "v_rows": 1.9069111040520945e-05,
      "v_seed": 0.05151684141429169
     },
     "majority_recall_beside_it": {
      "estimate": -0.10238867590681218,
      "interval_95": [
       -0.7893274257004984,
       0.584550073886874
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.4674667418692775,
       0.5183778869569884
      ],
      "B_d2_rmin": [
       -0.33632092598725877,
       0.6185067184557753
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.11001617884983085,
      "balanced_accuracy": 0.10990506837347688,
      "completion_tokens": {
       "max": 332.0,
       "mean": 46.776584791881156,
       "median": 44.0,
       "p95": 101.0
      },
      "conflicts": 0.0007354022650389764,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.14737461391381085,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9901456096484778,
      "parsed_label_share_strict": 0.14737461391381085,
      "recall_majority": 0.06546741374225892,
      "recall_minority": 0.15434272300469484,
      "share_predicting_majority": 0.04132960729519047,
      "truncated": 0.0,
      "unparsed": 0.8518899838211502
     },
     "INSTR-1500": {
      "accuracy": 0.8173260773643183,
      "balanced_accuracy": 0.8174411466835022,
      "completion_tokens": {
       "max": 178.0,
       "mean": 67.88012943079865,
       "median": 66.0,
       "p95": 107.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8634621055735772,
      "recall_minority": 0.7714201877934272,
      "share_predicting_majority": 0.545227239299897,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "THINK-512": {
      "accuracy": 0.390792763641712,
      "balanced_accuracy": 0.3911464152555162,
      "completion_tokens": {
       "max": 512.0,
       "mean": 385.4156493602,
       "median": 382.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4477128989557288,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.7671716428886601,
      "parsed_label_share_strict": 0.4477128989557288,
      "recall_majority": 0.5325862577410794,
      "recall_minority": 0.24970657276995306,
      "share_predicting_majority": 0.305339020444183,
      "truncated": 0.2359170466245036,
      "unparsed": 0.5522871010442713
     },
     "THINK-LONG-2048": {
      "accuracy": 0.5038976320047066,
      "balanced_accuracy": 0.504289869760191,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 438.6765700838359,
       "median": 382.0,
       "p95": 853.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.607001029563171,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9961759082217974,
      "parsed_label_share_strict": 0.607001029563171,
      "recall_majority": 0.6611618991447951,
      "recall_minority": 0.3474178403755869,
      "share_predicting_majority": 0.39314605088983673,
      "truncated": 0.003971172231210472,
      "unparsed": 0.39299897043682896
     },
     "qwen3-1.7b-base__creak__c5050__s201__selected": {
      "accuracy": 0.002647448154140315,
      "balanced_accuracy": 0.002644522645555828,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 155.35431681129577,
       "median": 150.0,
       "p95": 217.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0033828504191792913,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0033828504191792913,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0038145539906103286,
      "share_predicting_majority": 0.0008824827180467715,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.9964700691278129
     },
     "qwen3-1.7b-base__creak__c5050__s202__selected": {
      "accuracy": 0.006471539932342992,
      "balanced_accuracy": 0.006482613117019229,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 235.9338137961465,
       "median": 225.0,
       "p95": 314.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.008971907633475511,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9954405059567584,
      "parsed_label_share_strict": 0.008971907633475511,
      "recall_majority": 0.01091123562370982,
      "recall_minority": 0.0020539906103286387,
      "share_predicting_majority": 0.007206942197381968,
      "truncated": 0.003971172231210472,
      "unparsed": 0.9910280923665244
     },
     "qwen3-1.7b-base__creak__c5050__s203__selected": {
      "accuracy": 0.7946756876011178,
      "balanced_accuracy": 0.7948707864507403,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 236.7659949992646,
       "median": 230.0,
       "p95": 322.0
      },
      "conflicts": 0.0005883218120311811,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.998529195469922,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9986762759229298,
      "parsed_label_share_strict": 0.998529195469922,
      "recall_majority": 0.8728988498967856,
      "recall_minority": 0.7168427230046949,
      "share_predicting_majority": 0.5762612148845419,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.0008824827180467715
     },
     "qwen3-1.7b-base__creak__c5050__s204__selected": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017657119854682997,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 135.24606559788205,
       "median": 131.0,
       "p95": 186.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.003529930872187086,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9986762759229298,
      "parsed_label_share_strict": 0.003529930872187086,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.0023532872481247242,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.9963229886748051
     },
     "qwen3-1.7b-base__creak__c5050__s205__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 102.67965877334902,
       "median": 98.0,
       "p95": 153.09999999999945
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9997058390939844,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00029416090601559053,
      "unparsed": 1.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
      "accuracy": 0.7971760553022503,
      "balanced_accuracy": 0.7973693309962993,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 110.04618326224445,
       "median": 106.0,
       "p95": 158.09999999999945
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9991175172819532,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.9991175172819532,
      "recall_majority": 0.8746682394573873,
      "recall_minority": 0.7200704225352113,
      "share_predicting_majority": 0.5762612148845419,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.0008824827180467715
     },
     "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
      "accuracy": 0.7684953669657303,
      "balanced_accuracy": 0.7689168407674001,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 142.95911163406385,
       "median": 140.0,
       "p95": 194.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9994116781879688,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.9994116781879688,
      "recall_majority": 0.9374815688587438,
      "recall_minority": 0.6003521126760564,
      "share_predicting_majority": 0.6674510957493749,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.0005883218120311811
     },
     "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
      "accuracy": 0.7924694808060009,
      "balanced_accuracy": 0.7926296288989219,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 196.17664362406236,
       "median": 184.0,
       "p95": 303.0
      },
      "conflicts": 0.0038240917782026767,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9961759082217974,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9961759082217974,
      "parsed_label_share_strict": 0.9961759082217974,
      "recall_majority": 0.856679445591271,
      "recall_minority": 0.7285798122065728,
      "share_predicting_majority": 0.5618473304897779,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
      "accuracy": 0.7649654360935432,
      "balanced_accuracy": 0.7653905654016501,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 147.48595381673775,
       "median": 133.0,
       "p95": 245.09999999999945
      },
      "conflicts": 0.0008824827180467715,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9991175172819532,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9991175172819532,
      "parsed_label_share_strict": 0.9991175172819532,
      "recall_majority": 0.9354172810380419,
      "recall_minority": 0.5953638497652582,
      "share_predicting_majority": 0.668774819826445,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
      "accuracy": 0.7854096190616268,
      "balanced_accuracy": 0.7851924038084794,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6983190799174285,
      "recall_minority": 0.8720657276995305,
      "share_predicting_majority": 0.41241359023385793,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
      "accuracy": 0.00029416090601559053,
      "balanced_accuracy": 0.0002941627450736069,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 74.5584644800706,
       "median": 69.0,
       "p95": 126.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0005883218120311811,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9982350345639065,
      "parsed_label_share_strict": 0.0005883218120311811,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00044124135902338577,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9994116781879688
     },
     "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
      "accuracy": 0.00014708045300779526,
      "balanced_accuracy": 0.0001474491300501327,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 230.2248860126489,
       "median": 226.0,
       "p95": 330.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00029416090601559053,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.00029416090601559053,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.00014708045300779526,
      "truncated": 0.00029416090601559053,
      "unparsed": 0.9995587586409767
     },
     "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
      "accuracy": 0.7092219444035888,
      "balanced_accuracy": 0.7095911938256889,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 252.73334313869688,
       "median": 240.0,
       "p95": 356.0
      },
      "conflicts": 0.00029416090601559053,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9544050595675835,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.9544050595675835,
      "recall_majority": 0.8572692421114716,
      "recall_minority": 0.5619131455399061,
      "share_predicting_majority": 0.639358729224886,
      "truncated": 0.001617884983085748,
      "unparsed": 0.04530077952640094
     },
     "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
      "accuracy": 0.6771584056478894,
      "balanced_accuracy": 0.6772494299325887,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 145.5755258126195,
       "median": 142.0,
       "p95": 195.0
      },
      "conflicts": 0.0007354022650389764,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8596852478305633,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.8596852478305633,
      "recall_majority": 0.7136537894426422,
      "recall_minority": 0.6408450704225352,
      "share_predicting_majority": 0.45580232387115754,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.13957934990439771
     },
     "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
      "accuracy": 0.7352551845859685,
      "balanced_accuracy": 0.7357286721409753,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 558.8518899838211,
       "median": 547.0,
       "p95": 748.0
      },
      "conflicts": 0.008530666274452125,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9729371966465656,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9782320929548463,
      "parsed_label_share_strict": 0.9729371966465656,
      "recall_majority": 0.9250958419345325,
      "recall_minority": 0.5463615023474179,
      "share_predicting_majority": 0.671716428886601,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.018532137078982203
     },
     "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
      "accuracy": 0.39255772907780556,
      "balanced_accuracy": 0.39253922112246864,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 245.77231945874394,
       "median": 234.0,
       "p95": 379.09999999999945
      },
      "conflicts": 0.0033828504191792913,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5175761141344315,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9949992645977349,
      "parsed_label_share_strict": 0.5175761141344315,
      "recall_majority": 0.3851371276909466,
      "recall_minority": 0.3999413145539906,
      "share_predicting_majority": 0.272245918517429,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.47904103544638915
     },
     "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
      "accuracy": 0.00044124135902338577,
      "balanced_accuracy": 0.00044014084507042255,
      "completion_tokens": {
       "max": 352.0,
       "mean": 125.99676423003383,
       "median": 117.0,
       "p95": 204.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00044124135902338577,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9998529195469922,
      "parsed_label_share_strict": 0.00044124135902338577,
      "recall_majority": 0.0,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0,
      "truncated": 0.0,
      "unparsed": 0.9995587586409767
     },
     "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
      "accuracy": 0.7868804235917046,
      "balanced_accuracy": 0.7872317706494545,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 142.62773937343727,
       "median": 137.0,
       "p95": 206.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9983821150169142,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.9983821150169142,
      "recall_majority": 0.927749926275435,
      "recall_minority": 0.6467136150234741,
      "share_predicting_majority": 0.6389174878658627,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.001617884983085748
     },
     "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
      "accuracy": 0.6980438299749964,
      "balanced_accuracy": 0.698035690304216,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 16.764965436093544,
       "median": 3.0,
       "p95": 98.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8429180761876747,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.8429180761876747,
      "recall_majority": 0.6947803007962253,
      "recall_minority": 0.7012910798122066,
      "share_predicting_majority": 0.4265333137226063,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.15693484335931754
     },
     "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
      "accuracy": 0.7687895278717458,
      "balanced_accuracy": 0.7692095324824203,
      "completion_tokens": {
       "max": 268.0,
       "mean": 86.27945286071481,
       "median": 83.0,
       "p95": 135.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9371866705986435,
      "recall_minority": 0.6012323943661971,
      "share_predicting_majority": 0.6673040152963671,
      "truncated": 0.0,
      "unparsed": 0.0
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.1611119282247389,
      "balanced_accuracy": 0.16115272683975673,
      "recall_majority": 0.1774697729283397,
      "recall_minority": 0.14483568075117373
     },
     "c8020acc": {
      "accuracy": 0.5956464185909693,
      "balanced_accuracy": 0.5959842869761576,
      "recall_majority": 0.731111766440578,
      "recall_minority": 0.4608568075117371
     },
     "c8020acc_reselected": {
      "accuracy": 0.6104721282541551,
      "balanced_accuracy": 0.610517648553268,
      "recall_majority": 0.6287230905337658,
      "recall_minority": 0.59231220657277
     },
     "c8020bal": {
      "accuracy": 0.5293425503750552,
      "balanced_accuracy": 0.5294912710807259,
      "recall_majority": 0.5889708050722501,
      "recall_minority": 0.4700117370892018
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__smollm3-3b__replication": {
   "F1_a": {
    "C_a": {
     "df": 6.789454907318442,
     "estimate": 0.17827225130890068,
     "floor": 0.02,
     "floored": {
      "df": 6.789454907318442,
      "lower": 0.0819026533700129,
      "se": 0.04049873168201725,
      "upper": 0.27464184924778845
     },
     "lower": 0.0819026533700129,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.04049873168201725,
     "unfloored": {
      "df": 6.789454907318442,
      "lower": 0.0819026533700129,
      "se": 0.04049873168201725,
      "upper": 0.27464184924778845
     },
     "upper": 0.27464184924778845,
     "used": "floored",
     "v_rows": 0.00012010943994160796,
     "v_seed_a": 0.0004390984348016778,
     "v_seed_b": 0.0010809393931087417
    },
    "percentile_two_way_descriptive": [
     0.098706503557468,
     0.2588477728295981
    ],
    "rows_only_percentile": [
     0.1568304488789442,
     0.19976162807196793
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 7.505760558775842,
     "estimate": 0.05517945759981435,
     "floor": 0.02,
     "floored": {
      "df": 7.505760558775842,
      "lower": 0.018532395166619496,
      "se": 0.01571011936384255,
      "upper": 0.0918265200330092
     },
     "lower": 0.018532395166619496,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.01571011936384255,
     "unfloored": {
      "df": 4.625600617681583,
      "lower": 0.020086133046673955,
      "se": 0.013320972445139625,
      "upper": 0.09027278215295476
     },
     "upper": 0.0918265200330092,
     "used": "floored",
     "v_rows": 3.157800276311978e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 0.00013522984766306087
    },
    "B2_rmin": {
     "df": 5.388714021925071,
     "estimate": 0.14842931937172787,
     "floor": 0.02,
     "floored": {
      "df": 5.388714021925071,
      "lower": 0.05479978022829565,
      "se": 0.0372166384167573,
      "upper": 0.2420588585151601
     },
     "lower": 0.05479978022829565,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0372166384167573,
     "unfloored": {
      "df": 5.388714021925071,
      "lower": 0.05479978022829565,
      "se": 0.0372166384167573,
      "upper": 0.2420588585151601
     },
     "upper": 0.2420588585151601,
     "used": "floored",
     "v_rows": 0.0001104763275065811,
     "v_seed_a": 0.00019366245442833263,
     "v_seed_b": 0.0010809393931087417
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.03807040417209906,
      "interval_95": [
       -0.06717144037059418,
       -0.006944965831739971
      ]
     },
     "accuracy": {
      "estimate": 0.054996734160679295,
      "interval_95": [
       0.0291513171459362,
       0.08318234510857384
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.029257440930552374,
      0.0833144949806808
     ],
     "B2_rmin": [
      0.07485453833815195,
      0.2227367876336206
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.04774125067407527,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.0036023717200430044,
      "se": 0.015897623501145264,
      "upper": 0.09188012962810753
     },
     "lower": 0.0036023717200430044,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.015897623501145264,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0036023717200430044,
      "se": 0.015897623501145264,
      "upper": 0.09188012962810753
     },
     "upper": 0.09188012962810753,
     "used": "floored",
     "v_rows": 3.0283233606086384e-05,
     "v_seed": 0.00022245119937807983
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.14502617801047124,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.028775556742830638,
      "se": 0.0418703114461032,
      "upper": 0.26127679927811187
     },
     "lower": 0.028775556742830638,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.0418703114461032,
     "unfloored": {
      "df": 4.0,
      "lower": 0.028775556742830638,
      "se": 0.0418703114461032,
      "upper": 0.26127679927811187
     },
     "upper": 0.26127679927811187,
     "used": "floored",
     "v_rows": 0.00010185245621112405,
     "v_seed": 0.0016512705243825567
    },
    "majority_recall_beside_it": {
     "estimate": -0.049543676662320714,
     "interval_95": [
      -0.08491763749344516,
      -0.014169715831196257
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.016225037761007612,
      0.07945866868576772
     ],
     "B_d2_rmin": [
      0.060765101260489236,
      0.2253828068757749
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.007438206925739155,
     "interval_95": [
      -0.02246930892936541,
      0.007317180399517083
     ]
    },
    "R_min": {
     "estimate": -0.003403141361256634,
     "interval_95": [
      -0.043177325089371936,
      0.03741755753779014
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5009797517962116,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4990202482037884,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5009797517962116,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 321,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.35009797517962127,
     "minus_always_minority_label": 0.35205747877204446,
     "minus_oracle_constant": 0.35009797517962127
    },
    "c8020acc": {
     "minus_always_majority_label": 0.2996734160679295,
     "minus_always_minority_label": 0.3016329196603527,
     "minus_oracle_constant": 0.2996734160679295
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.3472240365774003,
     "minus_always_minority_label": 0.3491835401698235,
     "minus_oracle_constant": 0.3472240365774003
    },
    "c8020bal": {
     "minus_always_majority_label": 0.3546701502286088,
     "minus_always_minority_label": 0.356629653821032,
     "minus_oracle_constant": 0.3546701502286088
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 767,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.8275636838667537,
     "balanced_accuracy": 0.8277422063250441,
     "completion_tokens": {
      "max": 394.0,
      "mean": 82.93925538863488,
      "median": 78.0,
      "p95": 139.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.005878510777269758,
     "recall_majority": 0.7366362451108214,
     "recall_minority": 0.918848167539267,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0,
     "unparsed": 0.0013063357282821686
    },
    "INSTR-1500": {
     "accuracy": 0.8687132593076421,
     "balanced_accuracy": 0.8687370731141252,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 81.15022860875244,
      "median": 77.0,
      "p95": 127.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9967341606792945,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9967341606792945,
     "parsed_label_share_strict": 0.9967341606792945,
     "recall_majority": 0.8565840938722294,
     "recall_minority": 0.8808900523560209,
     "share_predicting_majority": 0.4879163945133899,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.001959503592423253
    },
    "THINK-512": {
     "accuracy": 0.7465708687132593,
     "balanced_accuracy": 0.7466057325405981,
     "completion_tokens": {
      "max": 512.0,
      "mean": 383.2749836708034,
      "median": 377.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.8203788373612019,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.8203788373612019,
     "parsed_label_share_strict": 0.34291312867406926,
     "recall_majority": 0.7288135593220338,
     "recall_minority": 0.7643979057591623,
     "share_predicting_majority": 0.3984323971260614,
     "truncated": 0.18092749836708033,
     "unparsed": 0.17962116263879818
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8589157413455258,
     "balanced_accuracy": 0.858910080069899,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 426.2397126061398,
      "median": 377.0,
      "p95": 730.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9875898105813194,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9875898105813194,
     "parsed_label_share_strict": 0.3925538863487916,
     "recall_majority": 0.8617992177314211,
     "recall_minority": 0.856020942408377,
     "share_predicting_majority": 0.4977139124755062,
     "truncated": 0.011757021554539516,
     "unparsed": 0.012410189418680601
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.8523840627041149,
     "balanced_accuracy": 0.8523348600995242,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 434.53363814500324,
      "median": 391.0,
      "p95": 740.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882429784454605,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882429784454605,
     "parsed_label_share_strict": 0.39777922926192033,
     "recall_majority": 0.877444589308996,
     "recall_minority": 0.8272251308900523,
     "share_predicting_majority": 0.5179621162638798,
     "truncated": 0.0032658393207054214,
     "unparsed": 0.011757021554539516
    },
    "smollm3-3b__creak__c5050__s201__selected": {
     "accuracy": 0.8425865447419987,
     "balanced_accuracy": 0.8426384158037366,
     "completion_tokens": {
      "max": 237.0,
      "mean": 96.25408229915088,
      "median": 94.0,
      "p95": 145.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.8161668839634941,
     "recall_minority": 0.8691099476439791,
     "share_predicting_majority": 0.47419986936642716,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s202__selected": {
     "accuracy": 0.8589157413455258,
     "balanced_accuracy": 0.8588972811729934,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.35271064663618,
      "median": 99.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0013063357282821686,
     "recall_majority": 0.8683181225554107,
     "recall_minority": 0.849476439790576,
     "share_predicting_majority": 0.5101241018941868,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s203__selected": {
     "accuracy": 0.8602220770738079,
     "balanced_accuracy": 0.860300893533656,
     "completion_tokens": {
      "max": 419.0,
      "mean": 95.52057478772045,
      "median": 92.0,
      "p95": 140.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0013063357282821686,
     "recall_majority": 0.8200782268578879,
     "recall_minority": 0.900523560209424,
     "share_predicting_majority": 0.4604833442194644,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s204__selected": {
     "accuracy": 0.8497713912475506,
     "balanced_accuracy": 0.849653064567875,
     "completion_tokens": {
      "max": 408.0,
      "mean": 96.52580013063357,
      "median": 92.0,
      "p95": 152.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.910039113428944,
     "recall_minority": 0.7892670157068062,
     "share_predicting_majority": 0.5610711952971914,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s205__selected": {
     "accuracy": 0.8438928804702809,
     "balanced_accuracy": 0.8438065284613336,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.80992815153495,
      "median": 89.0,
      "p95": 151.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.8878748370273793,
     "recall_minority": 0.7997382198952879,
     "share_predicting_majority": 0.5447419986936642,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s201__reselected": {
     "accuracy": 0.8582625734813847,
     "balanced_accuracy": 0.8582300320143075,
     "completion_tokens": {
      "max": 450.0,
      "mean": 125.208360548661,
      "median": 117.0,
      "p95": 201.5
     },
     "conflicts": 0.001959503592423253,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.09470934030045722,
     "recall_majority": 0.8748370273794003,
     "recall_minority": 0.8416230366492147,
     "share_predicting_majority": 0.5166557805355977,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s201__selected": {
     "accuracy": 0.8007838014369693,
     "balanced_accuracy": 0.8004976211116951,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.8282168517309,
      "median": 97.0,
      "p95": 153.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0045721750489875895,
     "recall_majority": 0.9465449804432855,
     "recall_minority": 0.6544502617801047,
     "share_predicting_majority": 0.6466361854996734,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s202__reselected": {
     "accuracy": 0.8602220770738079,
     "balanced_accuracy": 0.8601652252264551,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 96.00914435009797,
      "median": 91.0,
      "p95": 145.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.831151832460733,
     "share_predicting_majority": 0.5290659699542782,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s202__selected": {
     "accuracy": 0.7935989549314174,
     "balanced_accuracy": 0.793301228011495,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 83.91770084911822,
      "median": 77.0,
      "p95": 129.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9967341606792945,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9967341606792945,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.6413612565445026,
     "share_predicting_majority": 0.6492488569562378,
     "truncated": 0.0032658393207054214,
     "unparsed": 0.001959503592423253
    },
    "smollm3-3b__creak__c8020acc__s203__reselected": {
     "accuracy": 0.8386675375571522,
     "balanced_accuracy": 0.8385683665877117,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.71652514696277,
      "median": 96.0,
      "p95": 154.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.7879581151832461,
     "share_predicting_majority": 0.550620509470934,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s203__selected": {
     "accuracy": 0.8314826910516002,
     "balanced_accuracy": 0.8313489354730814,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 99.73220117570216,
      "median": 94.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.8996088657105606,
     "recall_minority": 0.7630890052356021,
     "share_predicting_majority": 0.5682560418027433,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "smollm3-3b__creak__c8020acc__s204__reselected": {
     "accuracy": 0.8491182233834096,
     "balanced_accuracy": 0.8490395707761934,
     "completion_tokens": {
      "max": 326.0,
      "mean": 90.90594382756369,
      "median": 87.0,
      "p95": 140.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.016329196603527107,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.8089005235602095,
     "share_predicting_majority": 0.5408229915088177,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s204__selected": {
     "accuracy": 0.7622468974526453,
     "balanced_accuracy": 0.7618568980934763,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 67.45983017635533,
      "median": 63.0,
      "p95": 111.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.9608865710560626,
     "recall_minority": 0.56282722513089,
     "share_predicting_majority": 0.6988896146309601,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8347485303723057,
     "balanced_accuracy": 0.8346263063407442,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 112.40300457217505,
      "median": 104.0,
      "p95": 201.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0032658393207054214,
     "recall_majority": 0.8970013037809648,
     "recall_minority": 0.7722513089005235,
     "share_predicting_majority": 0.5630306988896147,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s205__selected": {
     "accuracy": 0.8151534944480732,
     "balanced_accuracy": 0.8149185648852877,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 88.09340300457218,
      "median": 83.0,
      "p95": 138.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.9348109517601043,
     "recall_minority": 0.6950261780104712,
     "share_predicting_majority": 0.6198563030698889,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020bal__s201__selected": {
     "accuracy": 0.8608752449379491,
     "balanced_accuracy": 0.8607582407830877,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 86.62834748530372,
      "median": 79.0,
      "p95": 130.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.9790986283474853,
     "recall_majority": 0.9204693611473272,
     "recall_minority": 0.8010471204188482,
     "share_predicting_majority": 0.5591116917047682,
     "truncated": 0.001959503592423253,
     "unparsed": 0.001959503592423253
    },
    "smollm3-3b__creak__c8020bal__s202__selected": {
     "accuracy": 0.8530372305682561,
     "balanced_accuracy": 0.8529534734499682,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 105.87981711299804,
      "median": 100.0,
      "p95": 160.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.8956975228161669,
     "recall_minority": 0.8102094240837696,
     "share_predicting_majority": 0.5434356629653821,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020bal__s203__selected": {
     "accuracy": 0.8569562377531026,
     "balanced_accuracy": 0.8569083325938416,
     "completion_tokens": {
      "max": 222.0,
      "mean": 65.18680600914435,
      "median": 62.0,
      "p95": 113.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.8813559322033898,
     "recall_minority": 0.8324607329842932,
     "share_predicting_majority": 0.5251469627694317,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020bal__s204__selected": {
     "accuracy": 0.8628347485303723,
     "balanced_accuracy": 0.8628060642880059,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.87263226649249,
      "median": 85.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0045721750489875895,
     "recall_majority": 0.877444589308996,
     "recall_minority": 0.8481675392670157,
     "share_predicting_majority": 0.5146962769431744,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0013063357282821686
    },
    "smollm3-3b__creak__c8020bal__s205__selected": {
     "accuracy": 0.8445460483344219,
     "balanced_accuracy": 0.8443944244592039,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 116.26061397779229,
      "median": 111.0,
      "p95": 170.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.003919007184846506,
     "recall_majority": 0.9217731421121251,
     "recall_minority": 0.7670157068062827,
     "share_predicting_majority": 0.5780535597648596,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    }
   },
   "minority_rows": 764,
   "rows": 1531,
   "seed": 3730529455,
   "seed_means": {
    "c5050": {
     "accuracy": 0.8510777269758328,
     "balanced_accuracy": 0.8510592367079189,
     "recall_majority": 0.8604954367666231,
     "recall_minority": 0.8416230366492148
    },
    "c8020acc": {
     "accuracy": 0.8006531678641411,
     "balanced_accuracy": 0.8003846495150071,
     "recall_majority": 0.9374185136897001,
     "recall_minority": 0.6633507853403141
    },
    "c8020acc_reselected": {
     "accuracy": 0.8482037883736119,
     "balanced_accuracy": 0.8481259001890823,
     "recall_majority": 0.8878748370273793,
     "recall_minority": 0.8083769633507852
    },
    "c8020bal": {
     "accuracy": 0.8556499020248204,
     "balanced_accuracy": 0.8555641071148214,
     "recall_majority": 0.899348109517601,
     "recall_minority": 0.811780104712042
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__smollm3-3b__test": {
   "F1_a": {
    "C_a": {
     "df": 6.852244231300976,
     "estimate": 0.14917840375586866,
     "floor": 0.02,
     "floored": {
      "df": 6.852244231300976,
      "lower": 0.032438494081101235,
      "se": 0.03475995779423532,
      "upper": 0.2659183134306361
     },
     "lower": 0.032438494081101235,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03475995779423532,
     "unfloored": {
      "df": 6.852244231300976,
      "lower": 0.032438494081101235,
      "se": 0.03475995779423532,
      "upper": 0.2659183134306361
     },
     "upper": 0.2659183134306361,
     "used": "floored",
     "v_rows": 2.1803013847939167e-05,
     "v_seed_a": 0.0003504371790209173,
     "v_seed_b": 0.0008360144729881641
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 6.852244231300976,
       "estimate": 0.14917840375586866,
       "floor": 0.02,
       "floored": {
        "df": 6.852244231300976,
        "lower": 0.032438494081101235,
        "se": 0.03475995779423532,
        "upper": 0.2659183134306361
       },
       "lower": 0.032438494081101235,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03475995779423532,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 6.852244231300976,
        "lower": 0.032438494081101235,
        "se": 0.03475995779423532,
        "upper": 0.2659183134306361
       },
       "upper": 0.2659183134306361,
       "used": "floored",
       "v_rows": 2.1803013847939167e-05,
       "v_seed_a": 0.0003504371790209173,
       "v_seed_b": 0.0008360144729881641
      }
     },
     "descriptive_downgrades": [],
     "label": "supported",
     "status": "indicative"
    },
    "percentile_two_way_descriptive": [
     0.06805375249073294,
     0.23996165458187446
    ],
    "rows_only_percentile": [
     0.13765638711331452,
     0.16092508189918941
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 4.345054202163109,
     "estimate": 0.03710242384217821,
     "floor": 0.02,
     "floored": {
      "df": 7.984962106911474,
      "lower": -0.011353294864411667,
      "se": 0.013171475448111156,
      "upper": 0.08555814254876809
     },
     "lower": -0.011717003049946328,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.009861967657836652,
     "unfloored": {
      "df": 4.345054202163109,
      "lower": -0.011717003049946328,
      "se": 0.009861967657836652,
      "upper": 0.08592185073430275
     },
     "upper": 0.08592185073430275,
     "used": "unfloored",
     "v_rows": 6.229293728533266e-06,
     "v_seed_a": 3.770640604021175e-06,
     "v_seed_b": 8.725847175166173e-05
    },
    "B2_rmin": {
     "df": 4.743032781553611,
     "estimate": 0.11596244131455413,
     "floor": 0.02,
     "floored": {
      "df": 4.758590585433914,
      "lower": -0.026491975185881034,
      "se": 0.030552606381354975,
      "upper": 0.2584168578149893
     },
     "lower": -0.026654905565820924,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.030525262875160063,
     "unfloored": {
      "df": 4.743032781553611,
      "lower": -0.026654905565820924,
      "se": 0.030525262875160063,
      "upper": 0.2585797881949292
     },
     "upper": 0.2585797881949292,
     "used": "unfloored",
     "v_rows": 1.744728370584864e-05,
     "v_seed_a": 7.832991690361255e-05,
     "v_seed_b": 0.0008360144729881641
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 4.345054202163109,
       "estimate": 0.03710242384217821,
       "floor": 0.02,
       "floored": {
        "df": 7.984962106911474,
        "lower": -0.011353294864411667,
        "se": 0.013171475448111156,
        "upper": 0.08555814254876809
       },
       "lower": -0.011717003049946328,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.009861967657836652,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.345054202163109,
        "lower": -0.011717003049946328,
        "se": 0.009861967657836652,
        "upper": 0.08592185073430275
       },
       "upper": 0.08592185073430275,
       "used": "unfloored",
       "v_rows": 6.229293728533266e-06,
       "v_seed_a": 3.770640604021175e-06,
       "v_seed_b": 8.725847175166173e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.743032781553611,
       "estimate": 0.11596244131455413,
       "floor": 0.02,
       "floored": {
        "df": 4.758590585433914,
        "lower": -0.026491975185881034,
        "se": 0.030552606381354975,
        "upper": 0.2584168578149893
       },
       "lower": -0.026654905565820924,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.030525262875160063,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.743032781553611,
        "lower": -0.026654905565820924,
        "se": 0.030525262875160063,
        "upper": 0.2585797881949292
       },
       "upper": 0.2585797881949292,
       "used": "unfloored",
       "v_rows": 1.744728370584864e-05,
       "v_seed_a": 7.832991690361255e-05,
       "v_seed_b": 0.0008360144729881641
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.04175759363019749,
      "interval_95": [
       -0.0721125699112005,
       -0.008165044336440377
      ]
     },
     "accuracy": {
      "estimate": 0.037299602882776894,
      "interval_95": [
       0.02071603554167179,
       0.059074820975207346
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.016398862731763438,
      0.0681376767536305
     ],
     "B2_rmin": [
      0.04147408631889446,
      0.20430823911927082
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.035797369244465124,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.026466260697241978,
      "se": 0.011834812497927916,
      "upper": 0.09806099918617223
     },
     "lower": -0.026466260697241978,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011834812497927916,
     "unfloored": {
      "df": 4.0,
      "lower": -0.026466260697241978,
      "se": 0.011834812497927916,
      "upper": 0.09806099918617223
     },
     "upper": 0.09806099918617223,
     "used": "floored",
     "v_rows": 6.154551113653809e-06,
     "v_seed": 0.00013390823574745698
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.11895539906103288,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.06272450130345512,
      "se": 0.034532961818463964,
      "upper": 0.30063529942552086
     },
     "lower": -0.06272450130345512,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.034532961818463964,
     "unfloored": {
      "df": 4.0,
      "lower": -0.06272450130345512,
      "se": 0.034532961818463964,
      "upper": 0.30063529942552086
     },
     "upper": 0.30063529942552086,
     "used": "floored",
     "v_rows": 1.729601390307587e-05,
     "v_seed": 0.001175229438052414
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.035797369244465124,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.026466260697241978,
        "se": 0.011834812497927916,
        "upper": 0.09806099918617223
       },
       "lower": -0.026466260697241978,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011834812497927916,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.026466260697241978,
        "se": 0.011834812497927916,
        "upper": 0.09806099918617223
       },
       "upper": 0.09806099918617223,
       "used": "floored",
       "v_rows": 6.154551113653809e-06,
       "v_seed": 0.00013390823574745698
      },
      "B_d2 (R_min gain)": {
       "annotation": "crosses",
       "df": 4.0,
       "estimate": 0.11895539906103288,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.06272450130345512,
        "se": 0.034532961818463964,
        "upper": 0.30063529942552086
       },
       "lower": -0.06272450130345512,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.034532961818463964,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": -0.06272450130345512,
        "se": 0.034532961818463964,
        "upper": 0.30063529942552086
       },
       "upper": 0.30063529942552086,
       "used": "floored",
       "v_rows": 1.729601390307587e-05,
       "v_seed": 0.001175229438052414
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "majority_recall_beside_it": {
     "estimate": -0.04736066057210266,
     "interval_95": [
      -0.0835679196122595,
      -0.011153401531945828
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.008000782229927825,
      0.0702653109942907
     ],
     "B_d2_rmin": [
      0.029654158493887185,
      0.2095495262184913
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.001305054597713018,
     "interval_95": [
      -0.010526182405039856,
      0.007019153805285099
     ]
    },
    "R_min": {
     "estimate": 0.002992957746479008,
     "interval_95": [
      -0.02342518586088192,
      0.029637665880701606
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.4987498161494337,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.5012501838505663,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5012501838505663,
     "label": "yes",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1197,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.3471687012796,
     "minus_always_minority_label": 0.3446683335784674,
     "minus_oracle_constant": 0.3446683335784674
    },
    "c8020acc": {
     "minus_always_majority_label": 0.3101632593028387,
     "minus_always_minority_label": 0.3076628916017061,
     "minus_oracle_constant": 0.3076628916017061
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.34616855419914694,
     "minus_always_minority_label": 0.34366818649801434,
     "minus_oracle_constant": 0.34366818649801434
    },
    "c8020bal": {
     "minus_always_majority_label": 0.3474628621856156,
     "minus_always_minority_label": 0.344962494484483,
     "minus_oracle_constant": 0.344962494484483
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 3391,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.8212972495955287,
     "balanced_accuracy": 0.8211096793085259,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 85.94352110604501,
      "median": 79.0,
      "p95": 139.09999999999945
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9973525518458597,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9973525518458597,
     "parsed_label_share_strict": 0.003971172231210472,
     "recall_majority": 0.7460925980536715,
     "recall_minority": 0.8961267605633803,
     "share_predicting_majority": 0.4228563023974114,
     "truncated": 0.001617884983085748,
     "unparsed": 0.0025003677011325195
    },
    "INSTR-1500": {
     "accuracy": 0.8582144433004854,
     "balanced_accuracy": 0.8581708970029753,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 79.90454478599794,
      "median": 76.0,
      "p95": 124.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.997793793204883,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.997793793204883,
     "parsed_label_share_strict": 0.997793793204883,
     "recall_majority": 0.8407549395458567,
     "recall_minority": 0.8755868544600939,
     "share_predicting_majority": 0.4812472422415061,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.002206206795116929
    },
    "THINK-512": {
     "accuracy": 0.7302544491837035,
     "balanced_accuracy": 0.730236581436916,
     "completion_tokens": {
      "max": 512.0,
      "mean": 384.1058979261656,
      "median": 379.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.8186498014413884,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.8186498014413884,
     "parsed_label_share_strict": 0.35608177673187236,
     "recall_majority": 0.7230905337658508,
     "recall_minority": 0.7373826291079812,
     "share_predicting_majority": 0.4088836593616708,
     "truncated": 0.1828210030886895,
     "unparsed": 0.18135019855861156
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8504191792910722,
     "balanced_accuracy": 0.8504642138192371,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 423.75922929842625,
      "median": 379.0,
      "p95": 714.0999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.988527724665392,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.988527724665392,
     "parsed_label_share_strict": 0.4097661420797176,
     "recall_majority": 0.8684753759952816,
     "recall_minority": 0.8324530516431925,
     "share_predicting_majority": 0.5103691719370496,
     "truncated": 0.009118988086483306,
     "unparsed": 0.011472275334608031
    },
    "smollm3-3b__creak__c5050__s201__selected": {
     "accuracy": 0.845565524341815,
     "balanced_accuracy": 0.8455321961751834,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 98.09839682306222,
      "median": 94.0,
      "p95": 149.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.00044124135902338577,
     "recall_majority": 0.832202890002949,
     "recall_minority": 0.8588615023474179,
     "share_predicting_majority": 0.48551257537873216,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c5050__s202__selected": {
     "accuracy": 0.8432122370936902,
     "balanced_accuracy": 0.8432458260820205,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 103.58052654802177,
      "median": 100.0,
      "p95": 147.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.0014708045300779527,
     "recall_majority": 0.856679445591271,
     "recall_minority": 0.82981220657277,
     "share_predicting_majority": 0.5122812178261509,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c5050__s203__selected": {
     "accuracy": 0.8483600529489631,
     "balanced_accuracy": 0.8482528229932035,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 98.02000294160906,
      "median": 93.0,
      "p95": 145.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.001764965436093543,
     "recall_majority": 0.8053671483338248,
     "recall_minority": 0.8911384976525821,
     "share_predicting_majority": 0.45580232387115754,
     "truncated": 0.0010295631710545668,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c5050__s204__selected": {
     "accuracy": 0.8477717311369319,
     "balanced_accuracy": 0.8479138370970936,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.08810119135167,
      "median": 93.0,
      "p95": 161.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980879541108987,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980879541108987,
     "parsed_label_share_strict": 0.0013237240770701574,
     "recall_majority": 0.9047478619876143,
     "recall_minority": 0.7910798122065728,
     "share_predicting_majority": 0.5547874687454037,
     "truncated": 0.001764965436093543,
     "unparsed": 0.001764965436093543
    },
    "smollm3-3b__creak__c5050__s205__selected": {
     "accuracy": 0.8446830416237682,
     "balanced_accuracy": 0.8447990174903743,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 95.81762023827034,
      "median": 89.0,
      "p95": 150.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.0030886895131637007,
     "recall_majority": 0.8911825420230021,
     "recall_minority": 0.7984154929577465,
     "share_predicting_majority": 0.5449330783938815,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.0010295631710545668
    },
    "smollm3-3b__creak__c8020acc__s201__reselected": {
     "accuracy": 0.8526253860861891,
     "balanced_accuracy": 0.8526752152549624,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 129.47418738049714,
      "median": 120.0,
      "p95": 219.0
     },
     "conflicts": 0.00044124135902338577,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.0961906162670981,
     "recall_majority": 0.8726039516366854,
     "recall_minority": 0.8327464788732394,
     "share_predicting_majority": 0.5184585968524783,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s201__selected": {
     "accuracy": 0.8108545374319753,
     "balanced_accuracy": 0.8111858077097205,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 103.17031916458302,
      "median": 97.0,
      "p95": 158.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.0036770113251948814,
     "recall_majority": 0.9436744323208494,
     "recall_minority": 0.6786971830985915,
     "share_predicting_majority": 0.6308280629504339,
     "truncated": 0.0008824827180467715,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c8020acc__s202__reselected": {
     "accuracy": 0.8495366965730254,
     "balanced_accuracy": 0.8496214433954558,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 97.46859832328283,
      "median": 92.0,
      "p95": 148.0
     },
     "conflicts": 0.00029416090601559053,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.004559494043241653,
     "recall_majority": 0.8835151872603951,
     "recall_minority": 0.8157276995305164,
     "share_predicting_majority": 0.5325783203412267,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.0013237240770701574
    },
    "smollm3-3b__creak__c8020acc__s202__selected": {
     "accuracy": 0.8120311810560377,
     "balanced_accuracy": 0.8123624586900149,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 80.64259449919106,
      "median": 76.0,
      "p95": 128.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.0025003677011325195,
     "recall_majority": 0.9448540253612504,
     "recall_minority": 0.6798708920187794,
     "share_predicting_majority": 0.6312693043094573,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0005883218120311811
    },
    "smollm3-3b__creak__c8020acc__s203__reselected": {
     "accuracy": 0.8343874099132226,
     "balanced_accuracy": 0.8345040569278247,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.63553463744668,
      "median": 97.0,
      "p95": 158.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0005883218120311811,
     "recall_majority": 0.881156001179593,
     "recall_minority": 0.7878521126760564,
     "share_predicting_majority": 0.5455214002059127,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s203__selected": {
     "accuracy": 0.8229151345786145,
     "balanced_accuracy": 0.8230728987114468,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 99.92381232534196,
      "median": 95.0,
      "p95": 152.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8861692716012975,
     "recall_minority": 0.7599765258215962,
     "share_predicting_majority": 0.5612590086777467,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.0014708045300779527
    },
    "smollm3-3b__creak__c8020acc__s204__reselected": {
     "accuracy": 0.8488012943079865,
     "balanced_accuracy": 0.8489121473162182,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.08707162818061,
      "median": 89.0,
      "p95": 140.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.013237240770701575,
     "recall_majority": 0.893246829843704,
     "recall_minority": 0.8045774647887324,
     "share_predicting_majority": 0.5433151934107957,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00029416090601559053
    },
    "smollm3-3b__creak__c8020acc__s204__selected": {
     "accuracy": 0.7732019414619797,
     "balanced_accuracy": 0.7736719886803372,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 68.4658037946757,
      "median": 63.0,
      "p95": 118.0
     },
     "conflicts": 0.00044124135902338577,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.008530666274452125,
     "recall_majority": 0.9616632261869655,
     "recall_minority": 0.5856807511737089,
     "share_predicting_majority": 0.6864244741873805,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8392410648624797,
     "balanced_accuracy": 0.8393963567604388,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 113.66656861303133,
      "median": 104.0,
      "p95": 204.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.002647448154140315,
     "recall_majority": 0.9015039811265113,
     "recall_minority": 0.7772887323943662,
     "share_predicting_majority": 0.561111928224739,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c8020acc__s205__selected": {
     "accuracy": 0.8255625827327548,
     "balanced_accuracy": 0.8258292196410548,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.886748051184,
      "median": 84.0,
      "p95": 142.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.998529195469922,
     "parsed_label_share_strict": 0.0025003677011325195,
     "recall_majority": 0.9324682984370393,
     "recall_minority": 0.7191901408450704,
     "share_predicting_majority": 0.6049419032210619,
     "truncated": 0.0014708045300779527,
     "unparsed": 0.0014708045300779527
    },
    "smollm3-3b__creak__c8020bal__s201__selected": {
     "accuracy": 0.8530666274452126,
     "balanced_accuracy": 0.8532227412939251,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 86.08824827180467,
      "median": 81.0,
      "p95": 135.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.983526989263127,
     "recall_majority": 0.9156590976113241,
     "recall_minority": 0.7907863849765259,
     "share_predicting_majority": 0.5612590086777467,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c8020bal__s202__selected": {
     "accuracy": 0.8454184438888072,
     "balanced_accuracy": 0.8455377341706782,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 108.10986909839683,
      "median": 101.0,
      "p95": 167.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9991175172819532,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9991175172819532,
     "parsed_label_share_strict": 0.002206206795116929,
     "recall_majority": 0.893246829843704,
     "recall_minority": 0.7978286384976526,
     "share_predicting_majority": 0.5461097220179438,
     "truncated": 0.0008824827180467715,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c8020bal__s203__selected": {
     "accuracy": 0.8436534784527137,
     "balanced_accuracy": 0.8437065613478374,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 67.49551404618326,
      "median": 62.0,
      "p95": 119.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0010295631710545668,
     "recall_majority": 0.8649365968740784,
     "recall_minority": 0.8224765258215962,
     "share_predicting_majority": 0.5199294013825563,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020bal__s204__selected": {
     "accuracy": 0.8471834093249008,
     "balanced_accuracy": 0.8472571087094671,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 92.34490366230328,
      "median": 86.0,
      "p95": 146.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9964700691278129,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9964700691278129,
     "parsed_label_share_strict": 0.00529489630828063,
     "recall_majority": 0.876732527278089,
     "recall_minority": 0.8177816901408451,
     "share_predicting_majority": 0.526548021767907,
     "truncated": 0.0010295631710545668,
     "unparsed": 0.0033828504191792913
    },
    "smollm3-3b__creak__c8020bal__s205__selected": {
     "accuracy": 0.8417414325636123,
     "balanced_accuracy": 0.8419103471215577,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 117.3301956170025,
      "median": 112.0,
      "p95": 178.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9998529195469922,
     "parsed_label_share_strict": 0.0019120458891013384,
     "recall_majority": 0.9094662341492186,
     "recall_minority": 0.7743544600938967,
     "share_predicting_majority": 0.5665539049860273,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.00014708045300779526
    }
   },
   "minority_rows": 3408,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 7.6192987081465855,
       "estimate": 0.19111111111111123,
       "floor": 0.02,
       "floored": {
        "df": 7.6192987081465855,
        "lower": 0.05891831302508477,
        "se": 0.05682743042187457,
        "upper": 0.3233039091971377
       },
       "lower": 0.05891831302508477,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05682743042187457,
       "unfloored": {
        "df": 7.6192987081465855,
        "lower": 0.05891831302508477,
        "se": 0.05682743042187457,
        "upper": 0.3233039091971377
       },
       "upper": 0.3233039091971377,
       "used": "floored",
       "v_rows": 0.0023898506755134896,
       "v_seed_a": 0.000325925925925926,
       "v_seed_b": 0.0005135802469135802
      },
      "percentile_two_way_descriptive": [
       0.08067401009223163,
       0.31589825005216
      ],
      "rows_only_percentile": [
       0.09811320754716979,
       0.28936170212765966
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 6.554311204520779,
       "estimate": 0.06949494949494961,
       "floor": 0.02,
       "floored": {
        "df": 7.897767990289718,
        "lower": 0.010430190205306833,
        "se": 0.025555770690961477,
        "upper": 0.12855970878459239
       },
       "lower": 0.010308389072002287,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.02468561175358216,
       "unfloored": {
        "df": 6.554311204520779,
        "lower": 0.010308389072002287,
        "se": 0.02468561175358216,
        "upper": 0.12868150991789692
       },
       "upper": 0.12868150991789692,
       "used": "unfloored",
       "v_rows": 0.00047255665446218384,
       "v_seed_a": 3.628201203958807e-05,
       "v_seed_b": 0.00010054076114682174
      },
      "B2_rmin": {
       "df": 5.202312138728327,
       "estimate": 0.15111111111111097,
       "floor": 0.02,
       "floored": {
        "df": 5.216633388816475,
        "lower": 0.032129230290778354,
        "se": 0.046865338630601064,
        "upper": 0.2700929919314436
       },
       "lower": 0.03206229184907387,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.04685480029452608,
       "unfloored": {
        "df": 5.202312138728327,
        "lower": 0.03206229184907387,
        "se": 0.04685480029452608,
        "upper": 0.27015993037314806
       },
       "upper": 0.27015993037314806,
       "used": "unfloored",
       "v_rows": 0.0016027797180473281,
       "v_seed_a": 7.901234567901256e-05,
       "v_seed_b": 0.0005135802469135802
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.012121212121212088,
        "interval_95": [
         -0.07018741372320902,
         0.03606561254031904
        ]
       },
       "accuracy": {
        "estimate": 0.08205128205128209,
        "interval_95": [
         0.02382795345130062,
         0.1492831034415726
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.0167990905218353,
        0.1262951988278897
       ],
       "B2_rmin": [
        0.060454750213511585,
        0.2583613704141453
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.07777777777777783,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0057855718815472,
        "se": 0.02592963417913562,
        "upper": 0.14976998367400846
       },
       "lower": 0.0057855718815472,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02592963417913562,
       "unfloored": {
        "df": 4.0,
        "lower": 0.005807862376855419,
        "se": 0.02592160574908797,
        "upper": 0.14974769317870024
       },
       "upper": 0.14976998367400846,
       "used": "floored",
       "v_rows": 0.0005923459286637982,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.15555555555555559,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.005635995815402417,
        "se": 0.053996947196790566,
        "upper": 0.30547511529570875
       },
       "lower": 0.005635995815402417,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.053996947196790566,
       "unfloored": {
        "df": 4.0,
        "lower": 0.005635995815402417,
        "se": 0.053996947196790566,
        "upper": 0.30547511529570875
       },
       "upper": 0.30547511529570875,
       "used": "floored",
       "v_rows": 0.0021749295658322477,
       "v_seed": 0.0007407407407407408
      },
      "majority_recall_beside_it": {
       "estimate": 2.2204460492503132e-17,
       "interval_95": [
        -0.051073395406345194,
        0.051073395406345236
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.025260352551135457,
        0.13733491895879732
       ],
       "B_d2_rmin": [
        0.05410560923889216,
        0.2757758448997297
       ]
      },
      "same_as_selected": 0
     },
     "groups": 47,
     "majority_rows": 33,
     "minority_rows": 45,
     "rows": 78,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 6.836986224361845,
       "estimate": 0.14861730597680634,
       "floor": 0.02,
       "floored": {
        "df": 6.836986224361845,
        "lower": 0.06568722417423323,
        "se": 0.03490174134162996,
        "upper": 0.23154738777937944
       },
       "lower": 0.06568722417423323,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03490174134162996,
       "unfloored": {
        "df": 6.836986224361845,
        "lower": 0.06568722417423323,
        "se": 0.03490174134162996,
        "upper": 0.23154738777937944
       },
       "upper": 0.23154738777937944,
       "used": "floored",
       "v_rows": 2.190729334621345e-05,
       "v_seed_a": 0.00035142716000653934,
       "v_seed_b": 0.0008447970953252889
      },
      "percentile_two_way_descriptive": [
       0.0833964937995097,
       0.22052515804967068
      ],
      "rows_only_percentile": [
       0.1394571247999086,
       0.15782273468578384
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 7.984011200758888,
       "estimate": 0.036721640768216934,
       "floor": 0.02,
       "floored": {
        "df": 7.984011200758888,
        "lower": 0.006312788174321536,
        "se": 0.013182219689901731,
        "upper": 0.06713049336211233
       },
       "lower": 0.006312788174321536,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013182219689901731,
       "unfloored": {
        "df": 4.340792996761571,
        "lower": 0.010134103704853046,
        "se": 0.009874458769369297,
        "upper": 0.06330917783158083
       },
       "upper": 0.06713049336211233,
       "used": "floored",
       "v_rows": 6.275417921180341e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8.749549803165255e-05
      },
      "B2_rmin": {
       "df": 4.743685320413488,
       "estimate": 0.11549212013083554,
       "floor": 0.02,
       "floored": {
        "df": 4.750845100549479,
        "lower": 0.035316776777661374,
        "se": 0.03069894466607903,
        "upper": 0.1956674634840097
       },
       "lower": 0.03531111054345093,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03068629578822456,
       "unfloored": {
        "df": 4.743685320413488,
        "lower": 0.03531111054345093,
        "se": 0.03068629578822456,
        "upper": 0.19567312971822015
       },
       "upper": 0.19567312971822015,
       "used": "unfloored",
       "v_rows": 1.7628108285693327e-05,
       "v_seed_a": 7.922354559142615e-05,
       "v_seed_b": 0.0008447970953252889
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.04204883859440123,
        "interval_95": [
         -0.0727808294023812,
         -0.008147508117955851
        ]
       },
       "accuracy": {
        "estimate": 0.036780241035560324,
        "interval_95": [
         0.0200821134149979,
         0.05858515916745077
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.02000888142875268,
        0.05848175863794452
       ],
       "B2_rmin": [
        0.05817962988631356,
        0.17862162244023913
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.03531978435403169,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.002308333312230293,
        "se": 0.011889826663599605,
        "upper": 0.06833123539583309
       },
       "lower": 0.002308333312230293,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011889826663599605,
       "unfloored": {
        "df": 4.0,
        "lower": 0.002308333312230293,
        "se": 0.011889826663599605,
        "upper": 0.06833123539583309
       },
       "upper": 0.06833123539583309,
       "used": "floored",
       "v_rows": 6.195272424994728e-06,
       "v_seed": 0.0001351727056654494
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.11846565566458518,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.022293318408704257,
        "se": 0.03463865972924735,
        "upper": 0.2146379929204661
       },
       "lower": 0.022293318408704257,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03463865972924735,
       "unfloored": {
        "df": 4.0,
        "lower": 0.022293318408704257,
        "se": 0.03463865972924735,
        "upper": 0.2146379929204661
       },
       "upper": 0.2146379929204661,
       "used": "floored",
       "v_rows": 1.726971220770507e-05,
       "v_seed": 0.0011825670356308774
      },
      "majority_recall_beside_it": {
       "estimate": -0.04782608695652173,
       "interval_95": [
        -0.0840540987574519,
        -0.01159807515559156
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.013694529869668355,
        0.060476120697727946
       ],
       "B_d2_rmin": [
        0.05123239566484919,
        0.18675354853822812
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1193,
     "majority_rows": 3358,
     "minority_rows": 3363,
     "rows": 6721,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 6799,
   "seed": 1253630325,
   "seed_means": {
    "c5050": {
     "accuracy": 0.8459185174290337,
     "balanced_accuracy": 0.8459487399675749,
     "recall_majority": 0.8580359775877321,
     "recall_minority": 0.833861502347418
    },
    "c8020acc": {
     "accuracy": 0.8089130754522724,
     "balanced_accuracy": 0.8092244746865148,
     "recall_majority": 0.9337658507814804,
     "recall_minority": 0.6846830985915493
    },
    "c8020acc_reselected": {
     "accuracy": 0.8449183703485806,
     "balanced_accuracy": 0.84502184393098,
     "recall_majority": 0.8864051902093777,
     "recall_minority": 0.8036384976525822
    },
    "c8020bal": {
     "accuracy": 0.8462126783350493,
     "balanced_accuracy": 0.846326898528693,
     "recall_majority": 0.8920082571512827,
     "recall_minority": 0.8006455399061034
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 8.0,
      "estimate": -0.0013497652582159627,
      "floor": 0.02,
      "floored": {
       "df": 8.0,
       "lower": -0.030534769779770866,
       "se": 0.01265609374935963,
       "upper": 0.027835239263338942
      },
      "lower": -0.030534769779770866,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.01265609374935963,
      "unfloored": {
       "df": 4.132013550909541,
       "lower": -0.00465049844338471,
       "se": 0.0012038522267795086,
       "upper": 0.001950967926952785
      },
      "upper": 0.027835239263338942,
      "used": "floored",
      "v_rows": 1.7670899257987568e-07,
      "v_seed_a": 8e-05,
      "v_seed_b": 8e-05
     },
     "percentile_two_way_descriptive": [
      -0.00424532538729001,
      0.0006933669595771097
     ],
     "rows_only_percentile": [
      -0.0021964621623672465,
      -0.0005384264592633536
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 4.000149126369977,
      "estimate": 0.1674043449728154,
      "floor": 0.02,
      "floored": {
       "df": 4.022791841845728,
       "lower": -0.2974778430421383,
       "se": 0.16781221857281559,
       "upper": 0.632286532987769
      },
      "lower": -0.29785229486005693,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.16757524917420294,
      "unfloored": {
       "df": 4.000149126369977,
       "lower": -0.29785229486005693,
       "se": 0.16757524917420294,
       "upper": 0.6326609848056878
      },
      "upper": 0.6326609848056878,
      "used": "unfloored",
      "v_rows": 9.456931842419324e-07,
      "v_seed_a": 0.02807999500914619,
      "v_seed_b": 5.23433465769719e-07
     },
     "B2_rmin": {
      "df": 4.000401053329432,
      "estimate": 0.15669014084507044,
      "floor": 0.02,
      "floored": {
       "df": 4.0256284548212395,
       "lower": -0.2816789656189131,
       "se": 0.15828525130299415,
       "upper": 0.5950592473090539
      },
      "lower": -0.28207162770181676,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.1580363017390432,
      "unfloored": {
       "df": 4.000401053329432,
       "lower": -0.28207162770181676,
       "se": 0.1580363017390432,
       "upper": 0.5954519093919577
      },
      "upper": 0.5954519093919577,
      "used": "unfloored",
      "v_rows": 2.2341261693983167e-06,
      "v_seed_a": 0.02497198665388261,
      "v_seed_b": 1.2518873019021797e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": 0.17811854910056032,
       "interval_95": [
        -0.021324583927379192,
        0.5754797974768129
       ]
      },
      "accuracy": {
       "estimate": 0.16737755552287104,
       "interval_95": [
        -0.02130108332294653,
        0.5431224654557714
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.021300948726916874,
       0.543173013867714
      ],
      "B2_rmin": [
       -0.021956698586808848,
       0.5118573551992223
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.014097893415738704,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.020374074775423887,
       "se": 0.012415865210742838,
       "upper": 0.0485698616069013
      },
      "lower": -0.020374074775423887,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.012415865210742838,
      "unfloored": {
       "df": 4.0,
       "lower": -0.020374074775423887,
       "se": 0.012415865210742838,
       "upper": 0.0485698616069013
      },
      "upper": 0.0485698616069013,
      "used": "floored",
      "v_rows": 6.295488765592098e-07,
      "v_seed": 0.0001535241600547751
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.02282863849765258,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.03412276717942245,
       "se": 0.020512347091053946,
       "upper": 0.07978004417472762
      },
      "lower": -0.03412276717942245,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.020512347091053946,
      "unfloored": {
       "df": 4.0,
       "lower": -0.03412276717942245,
       "se": 0.020512347091053946,
       "upper": 0.07978004417472762
      },
      "upper": 0.07978004417472762,
      "used": "floored",
      "v_rows": 1.80119076173094e-06,
      "v_seed": 0.0004189551924221384
     },
     "majority_recall_beside_it": {
      "estimate": 0.005367148333824831,
      "interval_95": [
       -0.01954610499291983,
       0.030280401660569493
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.0009359802943911081,
       0.04259906660637316
      ],
      "B_d2_rmin": [
       -0.0024733029009138614,
       0.0698782672385965
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017657119854682997,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 85.94352110604501,
       "median": 79.0,
       "p95": 139.09999999999945
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.003971172231210472,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9973525518458597,
      "parsed_label_share_strict": 0.003971172231210472,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.0011766436240623621,
      "truncated": 0.001617884983085748,
      "unparsed": 0.9958817473157817
     },
     "INSTR-1500": {
      "accuracy": 0.8582144433004854,
      "balanced_accuracy": 0.8581708970029753,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 79.90454478599794,
       "median": 76.0,
       "p95": 124.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.997793793204883,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.997793793204883,
      "parsed_label_share_strict": 0.997793793204883,
      "recall_majority": 0.8407549395458567,
      "recall_minority": 0.8755868544600939,
      "share_predicting_majority": 0.4812472422415061,
      "truncated": 0.00029416090601559053,
      "unparsed": 0.002206206795116929
     },
     "THINK-512": {
      "accuracy": 0.32460655978820413,
      "balanced_accuracy": 0.3239925953538987,
      "completion_tokens": {
       "max": 512.0,
       "mean": 384.1058979261656,
       "median": 379.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.35608177673187236,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.8186498014413884,
      "parsed_label_share_strict": 0.35608177673187236,
      "recall_majority": 0.0784429371866706,
      "recall_minority": 0.5695422535211268,
      "share_predicting_majority": 0.04441829680835417,
      "truncated": 0.1828210030886895,
      "unparsed": 0.6439182232681276
     },
     "THINK-LONG-2048": {
      "accuracy": 0.36196499485218414,
      "balanced_accuracy": 0.36131007513675384,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 423.75922929842625,
       "median": 379.0,
       "p95": 714.0999999999995
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4097661420797176,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.988527724665392,
      "parsed_label_share_strict": 0.4097661420797176,
      "recall_majority": 0.09938071365378945,
      "recall_minority": 0.6232394366197183,
      "share_predicting_majority": 0.059126342109133694,
      "truncated": 0.009118988086483306,
      "unparsed": 0.5902338579202824
     },
     "smollm3-3b__creak__c5050__s201__selected": {
      "accuracy": 0.00029416090601559053,
      "balanced_accuracy": 0.0002941627450736069,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 98.09839682306222,
       "median": 94.0,
       "p95": 149.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00044124135902338577,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.00044124135902338577,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00014708045300779526,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9995587586409767
     },
     "smollm3-3b__creak__c5050__s202__selected": {
      "accuracy": 0.0008824827180467715,
      "balanced_accuracy": 0.0008832237502474792,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 103.58052654802177,
       "median": 100.0,
       "p95": 147.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0014708045300779527,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.0014708045300779527,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.0005883218120311811,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9983821150169142
     },
     "smollm3-3b__creak__c5050__s203__selected": {
      "accuracy": 0.0013237240770701574,
      "balanced_accuracy": 0.0013241001103445602,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 98.02000294160906,
       "median": 93.0,
       "p95": 145.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.001764965436093543,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.001764965436093543,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0011737089201877935,
      "share_predicting_majority": 0.0007354022650389764,
      "truncated": 0.0010295631710545668,
      "unparsed": 0.9982350345639065
     },
     "smollm3-3b__creak__c5050__s204__selected": {
      "accuracy": 0.0008824827180467715,
      "balanced_accuracy": 0.0008832237502474792,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 101.08810119135167,
       "median": 93.0,
       "p95": 161.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0013237240770701574,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9980879541108987,
      "parsed_label_share_strict": 0.0013237240770701574,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.0005883218120311811,
      "truncated": 0.001764965436093543,
      "unparsed": 0.998529195469922
     },
     "smollm3-3b__creak__c5050__s205__selected": {
      "accuracy": 0.002206206795116929,
      "balanced_accuracy": 0.0022102659206986734,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 95.81762023827034,
       "median": 89.0,
       "p95": 150.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0030886895131637007,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.0030886895131637007,
      "recall_majority": 0.0038336773813034504,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.002647448154140315,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.9967642300338285
     },
     "smollm3-3b__creak__c8020acc__s201__reselected": {
      "accuracy": 0.0655978820414767,
      "balanced_accuracy": 0.06549458453265548,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 129.47418738049714,
       "median": 120.0,
       "p95": 219.0
      },
      "conflicts": 0.00044124135902338577,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0961906162670981,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.0961906162670981,
      "recall_majority": 0.024181657328221765,
      "recall_minority": 0.1068075117370892,
      "share_predicting_majority": 0.018237976172966613,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9033681423738785
     },
     "smollm3-3b__creak__c8020acc__s201__selected": {
      "accuracy": 0.0019120458891013384,
      "balanced_accuracy": 0.001910954570438457,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 103.17031916458302,
       "median": 97.0,
       "p95": 158.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0036770113251948814,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.0036770113251948814,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.002347417840375587,
      "share_predicting_majority": 0.002206206795116929,
      "truncated": 0.0008824827180467715,
      "unparsed": 0.9961759082217974
     },
     "smollm3-3b__creak__c8020acc__s202__reselected": {
      "accuracy": 0.0029416090601559054,
      "balanced_accuracy": 0.002945305025869362,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 97.46859832328283,
       "median": 92.0,
       "p95": 148.0
      },
      "conflicts": 0.00029416090601559053,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.004559494043241653,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.004559494043241653,
      "recall_majority": 0.0044234739015039815,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.00279452860714811,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.9951463450507427
     },
     "smollm3-3b__creak__c8020acc__s202__selected": {
      "accuracy": 0.0014708045300779527,
      "balanced_accuracy": 0.0014715492403946928,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 80.64259449919106,
       "median": 76.0,
       "p95": 128.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0025003677011325195,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.0025003677011325195,
      "recall_majority": 0.0017693895606015924,
      "recall_minority": 0.0011737089201877935,
      "share_predicting_majority": 0.001764965436093543,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9974996322988675
     },
     "smollm3-3b__creak__c8020acc__s203__reselected": {
      "accuracy": 0.00014708045300779526,
      "balanced_accuracy": 0.00014671361502347418,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 102.63553463744668,
       "median": 97.0,
       "p95": 158.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0005883218120311811,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0005883218120311811,
      "recall_majority": 0.0,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00029416090601559053,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.9994116781879688
     },
     "smollm3-3b__creak__c8020acc__s203__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 99.92381232534196,
       "median": 95.0,
       "p95": 152.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00029416090601559053,
      "unparsed": 1.0
     },
     "smollm3-3b__creak__c8020acc__s204__reselected": {
      "accuracy": 0.008530666274452125,
      "balanced_accuracy": 0.008515273791574771,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 93.08707162818061,
       "median": 89.0,
       "p95": 140.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.013237240770701575,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.013237240770701575,
      "recall_majority": 0.0023591860808021233,
      "recall_minority": 0.014671361502347418,
      "share_predicting_majority": 0.0019120458891013384,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9866156787762906
     },
     "smollm3-3b__creak__c8020acc__s204__selected": {
      "accuracy": 0.004265333137226063,
      "balanced_accuracy": 0.004260578955894019,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 68.4658037946757,
       "median": 63.0,
       "p95": 118.0
      },
      "conflicts": 0.00044124135902338577,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.008530666274452125,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.008530666274452125,
      "recall_majority": 0.0023591860808021233,
      "recall_minority": 0.006161971830985915,
      "share_predicting_majority": 0.00529489630828063,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.9910280923665244
     },
     "smollm3-3b__creak__c8020acc__s205__reselected": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017671830155216168,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 113.66656861303133,
       "median": 104.0,
       "p95": 204.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.002647448154140315,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.002647448154140315,
      "recall_majority": 0.0026540843409023885,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0019120458891013384,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9972054713928519
     },
     "smollm3-3b__creak__c8020acc__s205__selected": {
      "accuracy": 0.0007354022650389764,
      "balanced_accuracy": 0.0007365101352240051,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 90.886748051184,
       "median": 84.0,
       "p95": 142.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0025003677011325195,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.998529195469922,
      "parsed_label_share_strict": 0.0025003677011325195,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.0014708045300779527,
      "truncated": 0.0014708045300779527,
      "unparsed": 0.9974996322988675
     },
     "smollm3-3b__creak__c8020bal__s201__selected": {
      "accuracy": 0.8392410648624797,
      "balanced_accuracy": 0.8393625230692126,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 86.08824827180467,
       "median": 81.0,
       "p95": 135.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.983526989263127,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.983526989263127,
      "recall_majority": 0.8879386611618991,
      "recall_minority": 0.7907863849765259,
      "share_predicting_majority": 0.5453743197529048,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.016325930283865274
     },
     "smollm3-3b__creak__c8020bal__s202__selected": {
      "accuracy": 0.0014708045300779527,
      "balanced_accuracy": 0.0014722847554213515,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 108.10986909839683,
       "median": 101.0,
       "p95": 167.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.002206206795116929,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9991175172819532,
      "parsed_label_share_strict": 0.002206206795116929,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0011766436240623621,
      "truncated": 0.0008824827180467715,
      "unparsed": 0.997793793204883
     },
     "smollm3-3b__creak__c8020bal__s203__selected": {
      "accuracy": 0.0007354022650389764,
      "balanced_accuracy": 0.0007365101352240051,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 67.49551404618326,
       "median": 62.0,
       "p95": 119.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0010295631710545668,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0010295631710545668,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.0007354022650389764,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9989704368289455
     },
     "smollm3-3b__creak__c8020bal__s204__selected": {
      "accuracy": 0.002647448154140315,
      "balanced_accuracy": 0.0026526133108490716,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 92.34490366230328,
       "median": 86.0,
       "p95": 146.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00529489630828063,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9964700691278129,
      "parsed_label_share_strict": 0.00529489630828063,
      "recall_majority": 0.004718372161604247,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.003971172231210472,
      "truncated": 0.0010295631710545668,
      "unparsed": 0.9945580232387116
     },
     "smollm3-3b__creak__c8020bal__s205__selected": {
      "accuracy": 0.0011766436240623621,
      "balanced_accuracy": 0.0011773864953210861,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 117.3301956170025,
       "median": 112.0,
       "p95": 178.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0019120458891013384,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9998529195469922,
      "parsed_label_share_strict": 0.0019120458891013384,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0008824827180467715,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.9980879541108987
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.0011178114428592439,
      "balanced_accuracy": 0.0011189952553223598,
      "recall_majority": 0.001592450604541433,
      "recall_minority": 0.0006455399061032864
     },
     "c8020acc": {
      "accuracy": 0.001676717164288866,
      "balanced_accuracy": 0.001675918580390235,
      "recall_majority": 0.0013565319964612206,
      "recall_minority": 0.001995305164319249
     },
     "c8020acc_reselected": {
      "accuracy": 0.01579644065303721,
      "balanced_accuracy": 0.01577381199612894,
      "recall_majority": 0.006723680330286051,
      "recall_minority": 0.024823943661971833
     },
     "c8020bal": {
      "accuracy": 0.16905427268715986,
      "balanced_accuracy": 0.16908026355320563,
      "recall_majority": 0.17947508109702154,
      "recall_minority": 0.1586854460093897
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__qwen3-1.7b-base__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.011776225709066,
     "estimate": 0.2122950819672131,
     "floor": 0.02,
     "floored": {
      "df": 4.1557433491822104,
      "lower": 0.0258235489049799,
      "se": 0.06815762397386918,
      "upper": 0.3987666150294463
     },
     "lower": 0.024788612263227455,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0676129312142771,
     "unfloored": {
      "df": 4.011776225709066,
      "lower": 0.024788612263227455,
      "se": 0.0676129312142771,
      "upper": 0.3998015516711988
     },
     "upper": 0.3998015516711988,
     "used": "unfloored",
     "v_rows": 0.00045769497638952145,
     "v_seed_a": 0.004107766729373825,
     "v_seed_b": 6.046761623219563e-06
    },
    "percentile_two_way_descriptive": [
     0.1026490213910534,
     0.3623291387646307
    ],
    "rows_only_percentile": [
     0.1725486743993372,
     0.2564107883817428
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 4.050099653692326,
     "estimate": 0.026895053944234193,
     "floor": 0.02,
     "floored": {
      "df": 6.32795711213793,
      "lower": -0.03195102090643625,
      "se": 0.02435180201588448,
      "upper": 0.08574112879490464
     },
     "lower": -0.03578020916034515,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.022684161544574498,
     "unfloored": {
      "df": 4.050099653692326,
      "lower": -0.03578020916034515,
      "se": 0.022684161544574498,
      "upper": 0.08957031704881353
     },
     "upper": 0.08957031704881353,
     "used": "unfloored",
     "v_rows": 0.00026376904313486353,
     "v_seed_a": 0.00024924121828597185,
     "v_seed_b": 1.5609235595170488e-06
    },
    "B2_rmin": {
     "df": 4.03703624322181,
     "estimate": 0.421311475409836,
     "floor": 0.02,
     "floored": {
      "df": 4.488176743364049,
      "lower": 0.2953718339179805,
      "se": 0.047322494452004156,
      "upper": 0.5472511169016915
     },
     "lower": 0.2925769446626789,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.04653455966035548,
     "unfloored": {
      "df": 4.03703624322181,
      "lower": 0.2925769446626789,
      "se": 0.04653455966035548,
      "upper": 0.5500460061569931
     },
     "upper": 0.5500460061569931,
     "used": "unfloored",
     "v_rows": 0.000853317970544538,
     "v_seed_a": 0.0013061005106154257,
     "v_seed_b": 6.046761623219563e-06
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.36752136752136755,
      "interval_95": [
       -0.4241302460552184,
       -0.31608391173484707
      ]
     },
     "accuracy": {
      "estimate": -0.04403361344537815,
      "interval_95": [
       -0.10028794239998456,
       0.013077049656675844
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.020248231847668455,
      0.07345680593545298
     ],
     "B2_rmin": [
      0.3275200196516215,
      0.5177142561481877
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.03280907010415207,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.01759011667520944,
      "se": 0.01815241608235254,
      "upper": 0.08320825688351358
     },
     "lower": -0.01759011667520944,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.01815241608235254,
     "unfloored": {
      "df": 4.0,
      "lower": -0.01759011667520944,
      "se": 0.01815241608235254,
      "upper": 0.08320825688351358
     },
     "upper": 0.08320825688351358,
     "used": "floored",
     "v_rows": 0.00020972200998335455,
     "v_seed": 0.00011978819964349654
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.3778688524590164,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.17672943690787082,
      "se": 0.0724449459398968,
      "upper": 0.579008268010162
     },
     "lower": 0.17672943690787082,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.0724449459398968,
     "unfloored": {
      "df": 4.0,
      "lower": 0.17672943690787082,
      "se": 0.0724449459398968,
      "upper": 0.579008268010162
     },
     "upper": 0.579008268010162,
     "used": "floored",
     "v_rows": 0.0007041288323850685,
     "v_seed": 0.004544141359849501
    },
    "majority_recall_beside_it": {
     "estimate": -0.3122507122507122,
     "interval_95": [
      -0.457059500156144,
      -0.16744192434528044
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.003790019941426215,
      0.07290011566532782
     ],
     "B_d2_rmin": [
      0.22311442102415355,
      0.5083784717033433
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.005914016159917851,
     "interval_95": [
      -0.03873687168749427,
      0.05401764623573461
     ]
    },
    "R_min": {
     "estimate": -0.04344262295081963,
     "interval_95": [
      -0.2125084266914326,
      0.10118771751084463
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.41008403361344536,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5899159663865546,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 427,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.02218487394957991,
     "minus_always_minority_label": 0.15764705882352936,
     "minus_oracle_constant": -0.02218487394957991
    },
    "c8020acc": {
     "minus_always_majority_label": -0.003361344537815114,
     "minus_always_minority_label": 0.17647058823529416,
     "minus_oracle_constant": -0.003361344537815114
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.03260504201680681,
     "minus_always_minority_label": 0.14722689075630246,
     "minus_oracle_constant": -0.03260504201680681
    },
    "c8020bal": {
     "minus_always_majority_label": -0.047394957983193264,
     "minus_always_minority_label": 0.132436974789916,
     "minus_oracle_constant": -0.047394957983193264
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 351,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "INSTR-1500": {
     "accuracy": 0.5109243697478991,
     "balanced_accuracy": 0.511757974872729,
     "completion_tokens": {
      "max": 168.0,
      "mean": 94.03697478991597,
      "median": 93.0,
      "p95": 128.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.5071225071225072,
     "recall_minority": 0.5163934426229508,
     "share_predicting_majority": 0.49747899159663866,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.3176470588235294,
     "balanced_accuracy": 0.28047498949138294,
     "completion_tokens": {
      "max": 512.0,
      "mean": 418.4890756302521,
      "median": 453.0,
      "p95": 512.0
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.573109243697479,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.573109243697479,
     "parsed_label_share_strict": 0.4857142857142857,
     "recall_majority": 0.48717948717948717,
     "recall_minority": 0.07377049180327869,
     "share_predicting_majority": 0.492436974789916,
     "truncated": 0.42521008403361343,
     "unparsed": 0.42521008403361343
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5478991596638656,
     "balanced_accuracy": 0.4987448040726729,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 571.709243697479,
      "median": 453.0,
      "p95": 1299.7999999999993
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9747899159663865,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9747899159663865,
     "parsed_label_share_strict": 0.8672268907563025,
     "recall_majority": 0.7720797720797721,
     "recall_minority": 0.22540983606557377,
     "share_predicting_majority": 0.7630252100840336,
     "truncated": 0.015126050420168067,
     "unparsed": 0.023529411764705882
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.5109243697478991,
     "balanced_accuracy": 0.46428237821680446,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 603.2672268907563,
      "median": 487.0,
      "p95": 1353.8999999999994
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.946218487394958,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.946218487394958,
     "parsed_label_share_strict": 0.8991596638655462,
     "recall_majority": 0.7236467236467237,
     "recall_minority": 0.20491803278688525,
     "share_predicting_majority": 0.7277310924369748,
     "truncated": 0.015126050420168067,
     "unparsed": 0.05378151260504202
    },
    "qwen3-1.7b-base__manifold__c5050__s201__selected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5042209611881743,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8823529411764706,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.905982905982906,
     "recall_minority": 0.10245901639344263,
     "share_predicting_majority": 0.9025210084033614,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s202__selected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5192132548689926,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8376068376068376,
     "recall_minority": 0.20081967213114754,
     "share_predicting_majority": 0.8218487394957983,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s203__selected": {
     "accuracy": 0.5663865546218487,
     "balanced_accuracy": 0.5050441361916772,
     "completion_tokens": {
      "max": 230.0,
      "mean": 37.18655462184874,
      "median": 3.0,
      "p95": 147.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9915966386554622,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9915966386554622,
     "parsed_label_share_strict": 0.8336134453781513,
     "recall_majority": 0.8461538461538461,
     "recall_minority": 0.16393442622950818,
     "share_predicting_majority": 0.8352941176470589,
     "truncated": 0.0,
     "unparsed": 0.008403361344537815
    },
    "qwen3-1.7b-base__manifold__c5050__s204__selected": {
     "accuracy": 0.561344537815126,
     "balanced_accuracy": 0.49764723740133576,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9210084033613444,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8518518518518519,
     "recall_minority": 0.14344262295081966,
     "share_predicting_majority": 0.853781512605042,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s205__selected": {
     "accuracy": 0.5579831932773109,
     "balanced_accuracy": 0.5435231890149923,
     "completion_tokens": {
      "max": 201.0,
      "mean": 13.299159663865547,
      "median": 3.0,
      "p95": 112.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.9966386554621849,
     "recall_majority": 0.6239316239316239,
     "recall_minority": 0.46311475409836067,
     "share_predicting_majority": 0.5865546218487395,
     "truncated": 0.0,
     "unparsed": 0.0016806722689075631
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.4882011582831255,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8575498575498576,
     "recall_minority": 0.11885245901639344,
     "share_predicting_majority": 0.8672268907563025,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.49715099715099714,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.048739495798319,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9943019943019943,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9966386554621849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.4928774928774929,
     "completion_tokens": {
      "max": 390.0,
      "mean": 96.6453781512605,
      "median": 94.0,
      "p95": 232.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.42016806722689076,
     "recall_majority": 0.9857549857549858,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9915966386554622,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5882352941176471,
     "balanced_accuracy": 0.4985754985754986,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9971509971509972,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9983193277310924,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5473238055205268,
     "completion_tokens": {
      "max": 129.0,
      "mean": 62.15798319327731,
      "median": 65.0,
      "p95": 97.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.41008403361344536,
     "recall_majority": 0.7094017094017094,
     "recall_minority": 0.38524590163934425,
     "share_predicting_majority": 0.6705882352941176,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.4990250338610994,
     "completion_tokens": {
      "max": 268.0,
      "mean": 147.99831932773108,
      "median": 144.0,
      "p95": 199.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.13277310924369748,
     "recall_majority": 0.9857549857549858,
     "recall_minority": 0.012295081967213115,
     "share_predicting_majority": 0.9865546218487395,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5462184873949579,
     "balanced_accuracy": 0.5310529634300126,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8084033613445376,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6153846153846154,
     "recall_minority": 0.44672131147540983,
     "share_predicting_majority": 0.5899159663865546,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "completion_tokens": {
      "max": 163.0,
      "mean": 82.78487394957983,
      "median": 78.0,
      "p95": 122.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 1.0,
     "recall_minority": 0.0,
     "share_predicting_majority": 1.0,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
     "accuracy": 0.492436974789916,
     "balanced_accuracy": 0.4617311195180047,
     "completion_tokens": {
      "max": 189.0,
      "mean": 90.48235294117647,
      "median": 96.0,
      "p95": 143.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.2722689075630252,
     "recall_majority": 0.6324786324786325,
     "recall_minority": 0.29098360655737704,
     "share_predicting_majority": 0.6638655462184874,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5563025210084034,
     "balanced_accuracy": 0.5327285040399794,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.003361344537815,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6638176638176638,
     "recall_minority": 0.4016393442622951,
     "share_predicting_majority": 0.6369747899159663,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 244,
   "rows": 595,
   "seed": 2896058959,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5677310924369747,
     "balanced_accuracy": 0.5139297557330345,
     "recall_majority": 0.8131054131054132,
     "recall_minority": 0.21475409836065573
    },
    "c8020acc": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.49752580449301764,
     "recall_majority": 0.9925925925925926,
     "recall_minority": 0.0024590163934426227
    },
    "c8020acc_reselected": {
     "accuracy": 0.5573109243697478,
     "balanced_accuracy": 0.5303348745971697,
     "recall_majority": 0.6803418803418804,
     "recall_minority": 0.38032786885245906
    },
    "c8020bal": {
     "accuracy": 0.5425210084033614,
     "balanced_accuracy": 0.5244208584372518,
     "recall_majority": 0.6250712250712251,
     "recall_minority": 0.42377049180327864
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__qwen3-1.7b-base__test": {
   "F1_a": {
    "C_a": {
     "df": 4.027334975031095,
     "estimate": 0.18253079507278835,
     "floor": 0.02,
     "floored": {
      "df": 4.247472995234325,
      "lower": -0.03911516022015524,
      "se": 0.0533059839443744,
      "upper": 0.404176750365732
     },
     "lower": -0.04358414479937395,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.052634172122715636,
     "unfloored": {
      "df": 4.027334975031095,
      "lower": -0.04358414479937395,
      "se": 0.052634172122715636,
      "upper": 0.40864573494495066
     },
     "upper": 0.40864573494495066,
     "used": "unfloored",
     "v_rows": 0.00017786426679008692,
     "v_seed_a": 0.0025836636574878146,
     "v_seed_b": 8.8281507657543e-06
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "crosses",
       "df": 4.027334975031095,
       "estimate": 0.18253079507278835,
       "floor": 0.02,
       "floored": {
        "df": 4.247472995234325,
        "lower": -0.03911516022015524,
        "se": 0.0533059839443744,
        "upper": 0.404176750365732
       },
       "lower": -0.04358414479937395,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.052634172122715636,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.027334975031095,
        "lower": -0.04358414479937395,
        "se": 0.052634172122715636,
        "upper": 0.40864573494495066
       },
       "upper": 0.40864573494495066,
       "used": "unfloored",
       "v_rows": 0.00017786426679008692,
       "v_seed_a": 0.0025836636574878146,
       "v_seed_b": 8.8281507657543e-06
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "percentile_two_way_descriptive": [
     0.07963873063468949,
     0.3307374279296759
    ],
    "rows_only_percentile": [
     0.15194233372622898,
     0.2177777777777778
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.024647367679449417,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.03234096608632892,
      "se": 0.015500417008983887,
      "upper": 0.08163570144522775
     },
     "lower": -0.03234096608632892,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.015500417008983887,
     "unfloored": {
      "df": 4.119561714466071,
      "lower": -0.023684657078812427,
      "se": 0.009395037215907688,
      "upper": 0.07297939243771126
     },
     "upper": 0.08163570144522775,
     "used": "floored",
     "v_rows": 8.026292745239697e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.061890486205491,
     "estimate": 0.4277715565509518,
     "floor": 0.02,
     "floored": {
      "df": 4.5581367593931885,
      "lower": 0.2355198238438629,
      "se": 0.04011518626243082,
      "upper": 0.6200232892580406
     },
     "lower": 0.2238621577335249,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03921806114069476,
     "unfloored": {
      "df": 4.061890486205491,
      "lower": 0.2238621577335249,
      "se": 0.03921806114069476,
      "upper": 0.6316809553683786
     },
     "upper": 0.6316809553683786,
     "used": "unfloored",
     "v_rows": 0.0003881646024220077,
     "v_seed_a": 0.0011410635664475103,
     "v_seed_b": 8.8281507657543e-06
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.024647367679449417,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.03234096608632892,
        "se": 0.015500417008983887,
        "upper": 0.08163570144522775
       },
       "lower": -0.03234096608632892,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.015500417008983887,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.119561714466071,
        "lower": -0.023684657078812427,
        "se": 0.009395037215907688,
        "upper": 0.07297939243771126
       },
       "upper": 0.08163570144522775,
       "used": "floored",
       "v_rows": 8.026292745239697e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "above",
       "df": 4.061890486205491,
       "estimate": 0.4277715565509518,
       "floor": 0.02,
       "floored": {
        "df": 4.5581367593931885,
        "lower": 0.2355198238438629,
        "se": 0.04011518626243082,
        "upper": 0.6200232892580406
       },
       "lower": 0.2238621577335249,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03921806114069476,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.061890486205491,
        "lower": 0.2238621577335249,
        "se": 0.03921806114069476,
        "upper": 0.6316809553683786
       },
       "upper": 0.6316809553683786,
       "used": "unfloored",
       "v_rows": 0.0003881646024220077,
       "v_seed_a": 0.0011410635664475103,
       "v_seed_b": 8.8281507657543e-06
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.37847682119205284,
      "interval_95": [
       -0.4431410965459304,
       -0.312817571046895
      ]
     },
     "accuracy": {
      "estimate": -0.03579247977153732,
      "interval_95": [
       -0.06288797576176705,
       -0.010090791350616335
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.001817237340167712,
      0.05406873716663178
     ],
     "B2_rmin": [
      0.32119432646282453,
      0.5345092874989431
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.025990225669853095,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.036825120133311004,
      "se": 0.011939680360251224,
      "upper": 0.0888055714730172
     },
     "lower": -0.036825120133311004,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011939680360251224,
     "unfloored": {
      "df": 4.0,
      "lower": -0.019755194955066495,
      "se": 0.0086950997916702,
      "upper": 0.07173564629477269
     },
     "upper": 0.0888055714730172,
     "used": "floored",
     "v_rows": 6.255596710496881e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.37648376259798433,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.0758179333982234,
      "se": 0.057149313595185346,
      "upper": 0.6771495917977453
     },
     "lower": 0.0758179333982234,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.057149313595185346,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0758179333982234,
      "se": 0.057149313595185346,
      "upper": 0.6771495917977453
     },
     "upper": 0.6771495917977453,
     "used": "floored",
     "v_rows": 0.000274830813209875,
     "v_seed": 0.0029912132311909613
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.025990225669853095,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.036825120133311004,
        "se": 0.011939680360251224,
        "upper": 0.0888055714730172
       },
       "lower": -0.036825120133311004,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011939680360251224,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.019755194955066495,
        "se": 0.0086950997916702,
        "upper": 0.07173564629477269
       },
       "upper": 0.0888055714730172,
       "used": "floored",
       "v_rows": 6.255596710496881e-05,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.37648376259798433,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0758179333982234,
        "se": 0.057149313595185346,
        "upper": 0.6771495917977453
       },
       "lower": 0.0758179333982234,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.057149313595185346,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0758179333982234,
        "se": 0.057149313595185346,
        "upper": 0.6771495917977453
       },
       "upper": 0.6771495917977453,
       "used": "floored",
       "v_rows": 0.000274830813209875,
       "v_seed": 0.0029912132311909613
      }
     },
     "descriptive_downgrades": [],
     "label": "supported",
     "status": "indicative"
    },
    "majority_recall_beside_it": {
     "estimate": -0.32450331125827814,
     "interval_95": [
      -0.4711974285012056,
      -0.17780919401535064
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.0003205551989372199,
      0.05246266730306765
     ],
     "B_d2_rmin": [
      0.20774709881990858,
      0.5116178178146735
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.001342857990403623,
     "interval_95": [
      -0.014422940691382075,
      0.017639247424547783
     ]
    },
    "R_min": {
     "estimate": -0.051287793952967564,
     "interval_95": [
      -0.18543243502462758,
      0.07157879726947698
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4250356972870062,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5749643027129938,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1450,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.011518324607329822,
     "minus_always_minority_label": 0.1384102808186578,
     "minus_oracle_constant": -0.011518324607329822
    },
    "c8020acc": {
     "minus_always_majority_label": -9.519276534974974e-05,
     "minus_always_minority_label": 0.14983341266063788,
     "minus_oracle_constant": -9.519276534974974e-05
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.026653974297953353,
     "minus_always_minority_label": 0.12327463112803427,
     "minus_oracle_constant": -0.026653974297953353
    },
    "c8020bal": {
     "minus_always_majority_label": -0.03588767253688718,
     "minus_always_minority_label": 0.11404093288910044,
     "minus_oracle_constant": -0.03588767253688718
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 1208,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "INSTR-1500": {
     "accuracy": 0.49071870537839124,
     "balanced_accuracy": 0.4934618408074576,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.63874345549738,
      "median": 93.0,
      "p95": 123.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9995240361732508,
     "recall_majority": 0.47516556291390727,
     "recall_minority": 0.5117581187010078,
     "share_predicting_majority": 0.48024750118990955,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "THINK-512": {
     "accuracy": 0.33745835316515943,
     "balanced_accuracy": 0.30528651839546733,
     "completion_tokens": {
      "max": 512.0,
      "mean": 419.47501189909565,
      "median": 453.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.595430747263208,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.595430747263208,
     "parsed_label_share_strict": 0.5335554497858163,
     "recall_majority": 0.5198675496688742,
     "recall_minority": 0.09070548712206047,
     "share_predicting_majority": 0.5073774393146121,
     "truncated": 0.40647310804378867,
     "unparsed": 0.404569252736792
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5473584007615421,
     "balanced_accuracy": 0.5040259783600187,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 556.5611613517373,
      "median": 453.0,
      "p95": 1218.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9919086149452642,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9919086149452642,
     "parsed_label_share_strict": 0.9090909090909091,
     "recall_majority": 0.793046357615894,
     "recall_minority": 0.21500559910414332,
     "share_predicting_majority": 0.7872441694431224,
     "truncated": 0.007139457401237506,
     "unparsed": 0.00809138505473584
    },
    "qwen3-1.7b-base__manifold__c5050__s201__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5064950535066707,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9128986197049023,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9346026490066225,
     "recall_minority": 0.07838745800671892,
     "share_predicting_majority": 0.9290813898143742,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s202__selected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.520291653997612,
     "completion_tokens": {
      "max": 4.0,
      "mean": 2.0014278914802475,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9990480723465016,
     "recall_majority": 0.8468543046357616,
     "recall_minority": 0.1937290033594625,
     "share_predicting_majority": 0.8296049500237982,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s203__selected": {
     "accuracy": 0.5683008091385054,
     "balanced_accuracy": 0.5149377424115453,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 30.9709662065683,
      "median": 3.0,
      "p95": 135.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9928605425987624,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9928605425987624,
     "parsed_label_share_strict": 0.8486435030937649,
     "recall_majority": 0.8708609271523179,
     "recall_minority": 0.1590145576707727,
     "share_predicting_majority": 0.8553069966682532,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.007139457401237506
    },
    "qwen3-1.7b-base__manifold__c5050__s204__selected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.5141595225558613,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9533555449785815,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8816225165562914,
     "recall_minority": 0.14669652855543114,
     "share_predicting_majority": 0.8695859114707283,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s205__selected": {
     "accuracy": 0.5397429795335554,
     "balanced_accuracy": 0.5190119249794205,
     "completion_tokens": {
      "max": 243.0,
      "mean": 9.558781532603522,
      "median": 3.0,
      "p95": 112.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9961922893860067,
     "recall_majority": 0.6572847682119205,
     "recall_minority": 0.3807390817469205,
     "share_predicting_majority": 0.6411232746311281,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.5240409216644543,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8509933774834437,
     "recall_minority": 0.19708846584546472,
     "share_predicting_majority": 0.8305568776772966,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5759162303664922,
     "balanced_accuracy": 0.5017038333469294,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.0347453593526894,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9966887417218543,
     "recall_minority": 0.006718924972004479,
     "share_predicting_majority": 0.9952403617325083,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5744883388862446,
     "balanced_accuracy": 0.5019221427882797,
     "completion_tokens": {
      "max": 380.0,
      "mean": 94.52451213707758,
      "median": 94.0,
      "p95": 259.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.49119466920514043,
     "recall_majority": 0.9859271523178808,
     "recall_minority": 0.01791713325867861,
     "share_predicting_majority": 0.9842931937172775,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5011680250365239,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9933774834437086,
     "recall_minority": 0.008958566629339306,
     "share_predicting_majority": 0.9923845787720134,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5435506901475488,
     "balanced_accuracy": 0.5161910518158155,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 63.786768205616376,
      "median": 65.0,
      "p95": 94.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.4535935268919562,
     "recall_majority": 0.6986754966887417,
     "recall_minority": 0.3337066069428891,
     "share_predicting_majority": 0.6839600190385531,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5740123750594954,
     "balanced_accuracy": 0.500778219855684,
     "completion_tokens": {
      "max": 280.0,
      "mean": 146.55497382198953,
      "median": 144.0,
      "p95": 195.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.13707758210376011,
     "recall_majority": 0.9892384105960265,
     "recall_minority": 0.012318029115341545,
     "share_predicting_majority": 0.98857686815802,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5559257496430271,
     "balanced_accuracy": 0.5374648665485046,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8372203712517847,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6605960264900662,
     "recall_minority": 0.4143337066069429,
     "share_predicting_majority": 0.6287482151356497,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "completion_tokens": {
      "max": 181.0,
      "mean": 81.9128986197049,
      "median": 78.0,
      "p95": 118.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 1.0,
     "recall_minority": 0.0,
     "share_predicting_majority": 1.0,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5511661113755355,
     "balanced_accuracy": 0.5274856685182026,
     "completion_tokens": {
      "max": 214.0,
      "mean": 89.68871965730604,
      "median": 94.0,
      "p95": 141.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.2655878153260352,
     "recall_majority": 0.6854304635761589,
     "recall_minority": 0.36954087346024633,
     "share_predicting_majority": 0.6620656830080914,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5406949071870538,
     "balanced_accuracy": 0.5145836268845991,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.0042836744407424,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6887417218543046,
     "recall_minority": 0.3404255319148936,
     "share_predicting_majority": 0.6763445978105664,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 893,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.0,
       "estimate": 0.10724637681159419,
       "floor": 0.02,
       "floored": {
        "df": 4.222889670979877,
        "lower": -0.05340318590649876,
        "se": 0.059071136012908296,
        "upper": 0.26789593952968715
       },
       "lower": -0.05487041954017072,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.058390060026133825,
       "unfloored": {
        "df": 4.0,
        "lower": -0.05487041954017072,
        "se": 0.058390060026133825,
        "upper": 0.2693631731633591
       },
       "upper": 0.2693631731633591,
       "used": "unfloored",
       "v_rows": 0.0005402539722793722,
       "v_seed_a": 0.002869145137576139,
       "v_seed_b": 0.0
      },
      "percentile_two_way_descriptive": [
       0.015767507691411158,
       0.24678251217728014
      ],
      "rows_only_percentile": [
       0.06400000000000002,
       0.155
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": -0.005946511280442324,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.06918886550393633,
        "se": 0.027425082747258276,
        "upper": 0.05729584294305168
       },
       "lower": -0.06918886550393633,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.027425082747258276,
       "unfloored": {
        "df": 5.533367143506496,
        "lower": -0.06721828193779236,
        "se": 0.024530168343107627,
        "upper": 0.055325259376907715
       },
       "upper": 0.05729584294305168,
       "used": "floored",
       "v_rows": 0.0005921351636939636,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.0,
       "estimate": 0.3159420289855072,
       "floor": 0.02,
       "floored": {
        "df": 4.437736285977249,
        "lower": 0.15710349426185002,
        "se": 0.05945219355079461,
        "upper": 0.47478056370916444
       },
       "lower": 0.1527549871713481,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05877553332808767,
       "unfloored": {
        "df": 4.0,
        "lower": 0.1527549871713481,
        "se": 0.05877553332808767,
        "upper": 0.4791290707996663
       },
       "upper": 0.4791290707996663,
       "used": "unfloored",
       "v_rows": 0.001996886359379006,
       "v_seed_a": 0.0014576769586221382,
       "v_seed_b": 0.0
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.3278350515463917,
        "interval_95": [
         -0.43572604305587154,
         -0.21259236812567317
        ]
       },
       "accuracy": {
        "estimate": -0.06024096385542166,
        "interval_95": [
         -0.1389121308396912,
         0.01164072553402532
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.059927185514392974,
        0.051105470039028746
       ],
       "B2_rmin": [
        0.18974072246805226,
        0.4407413867260955
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.0042432392051396815,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.06389248255883084,
        "se": 0.02454063350160003,
        "upper": 0.0723789609691102
       },
       "lower": -0.06389248255883084,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02454063350160003,
       "unfloored": {
        "df": 4.0,
        "lower": -0.060245767910657944,
        "se": 0.023227186085929587,
        "upper": 0.0687322463209373
       },
       "upper": 0.0723789609691102,
       "used": "floored",
       "v_rows": 0.0005222426926598538,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.2579710144927536,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0674235589343942,
        "se": 0.06863001008074478,
        "upper": 0.448518470051113
       },
       "lower": 0.0674235589343942,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.06863001008074478,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0674235589343942,
        "se": 0.06863001008074478,
        "upper": 0.448518470051113
       },
       "upper": 0.448518470051113,
       "used": "floored",
       "v_rows": 0.0019501538980498606,
       "v_seed": 0.0027599243856332696
      },
      "majority_recall_beside_it": {
       "estimate": -0.24948453608247423,
       "interval_95": [
        -0.4341540040238617,
        -0.06481506814108678
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.04622008296277897,
        0.05655125953451831
       ],
       "B_d2_rmin": [
        0.12736103929297563,
        0.40621334987440144
       ]
      },
      "same_as_selected": 0
     },
     "groups": 108,
     "majority_rows": 97,
     "minority_rows": 69,
     "rows": 166,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.031902695422761,
       "estimate": 0.18883495145631068,
       "floor": 0.02,
       "floored": {
        "df": 4.245920687818093,
        "lower": 0.04329122742880662,
        "se": 0.05362384636082418,
        "upper": 0.3343786754838147
       },
       "lower": 0.04222276810295433,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05297060933696863,
       "unfloored": {
        "df": 4.031902695422761,
        "lower": 0.04222276810295433,
        "se": 0.05297060933696863,
        "upper": 0.33544713480966704
       },
       "upper": 0.33544713480966704,
       "used": "unfloored",
       "v_rows": 0.00019551336379461758,
       "v_seed_a": 0.002600003534734659,
       "v_seed_b": 1.0368555000471295e-05
      },
      "percentile_two_way_descriptive": [
       0.09795544621164619,
       0.303149337074895
      ],
      "rows_only_percentile": [
       0.16265329728480935,
       0.21737085015996227
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.02711881625055712,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.009317810711966704,
        "se": 0.01580076393024241,
        "upper": 0.06355544321308094
       },
       "lower": -0.009317810711966704,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.01580076393024241,
       "unfloored": {
        "df": 4.169917506965081,
        "lower": 8.710270324609887e-05,
        "se": 0.00989306283477837,
        "upper": 0.05415052979786814
       },
       "upper": 0.06355544321308094,
       "used": "floored",
       "v_rows": 8.966414077924953e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.063010770082498,
       "estimate": 0.437135922330097,
       "floor": 0.02,
       "floored": {
        "df": 4.4844091512034785,
        "lower": 0.32361901678940136,
        "se": 0.042642308502249454,
        "upper": 0.5506528278707927
       },
       "lower": 0.321737561992575,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.041817879303014484,
       "unfloored": {
        "df": 4.063010770082498,
        "lower": 0.321737561992575,
        "se": 0.041817879303014484,
        "upper": 0.552534282667619
       },
       "upper": 0.552534282667619,
       "used": "unfloored",
       "v_rows": 0.0004220312872957284,
       "v_seed_a": 0.0013163351871052875,
       "v_seed_b": 1.0368555000471295e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.3828982898289829,
        "interval_95": [
         -0.45206918378162936,
         -0.31210999397626243
        ]
       },
       "accuracy": {
        "estimate": -0.03369509043927654,
        "interval_95": [
         -0.06293810119916116,
         -0.00600284618524393
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.00697840297153233,
        0.04853431172674191
       ],
       "B2_rmin": [
        0.35477390184126945,
        0.519959224054356
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.02767733083988011,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.006281981137082768,
        "se": 0.01223122038803773,
        "upper": 0.06163664281684299
       },
       "lower": -0.006281981137082768,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.01223122038803773,
       "unfloored": {
        "df": 4.0,
        "lower": 0.002125448816821633,
        "se": 0.009203092823705628,
        "upper": 0.05322921286293859
       },
       "upper": 0.06163664281684299,
       "used": "floored",
       "v_rows": 6.960275218074984e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.3864077669902912,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.2248987646507773,
        "se": 0.05817114915657868,
        "upper": 0.5479167693298052
       },
       "lower": 0.2248987646507773,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.05817114915657868,
       "unfloored": {
        "df": 4.0,
        "lower": 0.2248987646507773,
        "se": 0.05817114915657868,
        "upper": 0.5479167693298052
       },
       "upper": 0.5479167693298052,
       "used": "floored",
       "v_rows": 0.0002882503479908734,
       "v_seed": 0.0030956322462060513
      },
      "majority_recall_beside_it": {
       "estimate": -0.33105310531053106,
       "interval_95": [
        -0.48116826171517624,
        -0.1809379489058859
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.007915982588447614,
        0.047477666594314905
       ],
       "B_d2_rmin": [
        0.26519213707881467,
        0.4922292974288271
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1381,
     "majority_rows": 1111,
     "minority_rows": 824,
     "rows": 1935,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 2101,
   "seed": 1125528749,
   "seed_means": {
    "c5050": {
     "accuracy": 0.563445978105664,
     "balanced_accuracy": 0.514979179490222,
     "recall_majority": 0.8382450331125828,
     "recall_minority": 0.19171332586786113
    },
    "c8020acc": {
     "accuracy": 0.5748691099476441,
     "balanced_accuracy": 0.5011144442054833,
     "recall_majority": 0.9930463576158939,
     "recall_minority": 0.009182530795072788
    },
    "c8020acc_reselected": {
     "accuracy": 0.5483103284150405,
     "balanced_accuracy": 0.5271046698753366,
     "recall_majority": 0.6685430463576159,
     "recall_minority": 0.38566629339305714
    },
    "c8020bal": {
     "accuracy": 0.5390766301761066,
     "balanced_accuracy": 0.5257618118849328,
     "recall_majority": 0.614569536423841,
     "recall_minority": 0.4369540873460246
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 4.0180895761228195,
      "estimate": 0.18230683090705488,
      "floor": 0.02,
      "floored": {
       "df": 4.248476867975623,
       "lower": 0.037976871251073546,
       "se": 0.05318837724214501,
       "upper": 0.3266367905630362
      },
      "lower": 0.036839600058793776,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.05248639850062606,
      "unfloored": {
       "df": 4.0180895761228195,
       "lower": 0.036839600058793776,
       "se": 0.05248639850062606,
       "upper": 0.327774061755316
      },
      "upper": 0.327774061755316,
      "used": "unfloored",
      "v_rows": 0.00017579816522548058,
      "v_seed_a": 0.002573205308427248,
      "v_seed_b": 5.8185539137926065e-06
     },
     "percentile_two_way_descriptive": [
      0.09586032419787892,
      0.2968979429441942
     ],
     "rows_only_percentile": [
      0.15780679511192025,
      0.20955754352030953
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.760110810221511,
      "estimate": 0.07932586415312631,
      "floor": 0.02,
      "floored": {
       "df": 7.760110810221511,
       "lower": -0.18966605014979548,
       "se": 0.11602122916061444,
       "upper": 0.3483177784560481
      },
      "lower": -0.18966605014979548,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.11602122916061444,
      "unfloored": {
       "df": 7.760110810221511,
       "lower": -0.18966605014979548,
       "se": 0.11602122916061444,
       "upper": 0.3483177784560481
      },
      "upper": 0.3483177784560481,
      "used": "floored",
      "v_rows": 8.055530580973958e-05,
      "v_seed_a": 0.005513908400256824,
      "v_seed_b": 0.007866461909873246
     },
     "B2_rmin": {
      "df": 4.011442639968594,
      "estimate": 0.3760358342665174,
      "floor": 0.02,
      "floored": {
       "df": 4.15726573814733,
       "lower": 0.19182416805539632,
       "se": 0.06734089359872178,
       "upper": 0.5602475004776384
      },
      "lower": 0.19081150496891705,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.06678783200994146,
      "unfloored": {
       "df": 4.011442639968594,
       "lower": 0.19081150496891705,
       "se": 0.06678783200994146,
       "upper": 0.5612601635641177
      },
      "upper": 0.5612601635641177,
      "used": "unfloored",
      "v_rows": 0.00038682420577281434,
      "v_seed_a": 0.004067971744901554,
      "v_seed_b": 5.8185539137926065e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.21738410596026492,
       "interval_95": [
        -0.6005736642732536,
        0.1894213147167753
       ]
      },
      "accuracy": {
       "estimate": 0.03484055211803905,
       "interval_95": [
        -0.22203633879033033,
        0.2862730570822887
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.15553454011409493,
       0.3048934618101773
      ],
      "B2_rmin": [
       0.23217457235735714,
       0.4927602997362471
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.10185567660167753,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.037733153564829106,
       "se": 0.05027609942843155,
       "upper": 0.24144450676818419
      },
      "lower": -0.037733153564829106,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.05027609942843155,
      "unfloored": {
       "df": 4.0,
       "lower": -0.037733153564829106,
       "se": 0.05027609942843155,
       "upper": 0.24144450676818419
      },
      "upper": 0.24144450676818419,
      "used": "floored",
      "v_rows": 5.6804703741506225e-05,
      "v_seed": 0.002470881469996029
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.32788353863381864,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": 0.11645453959245919,
       "se": 0.07615097400828924,
       "upper": 0.5393125376751781
      },
      "lower": 0.11645453959245919,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.07615097400828924,
      "unfloored": {
       "df": 4.0,
       "lower": 0.11645453959245919,
       "se": 0.07615097400828924,
       "upper": 0.5393125376751781
      },
      "upper": 0.5393125376751781,
      "used": "floored",
      "v_rows": 0.00024834628836442564,
      "v_seed": 0.005550624554046718
     },
     "majority_recall_beside_it": {
      "estimate": -0.12417218543046356,
      "interval_95": [
       -0.46485220834186064,
       0.21650783748093355
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       0.011993821596180487,
       0.2070558875305292
      ],
      "B_d2_rmin": [
       0.1721016963611493,
       0.4703216971832745
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "INSTR-1500": {
      "accuracy": 0.49071870537839124,
      "balanced_accuracy": 0.4934618408074576,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 93.63874345549738,
       "median": 93.0,
       "p95": 123.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9995240361732508,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9995240361732508,
      "recall_majority": 0.47516556291390727,
      "recall_minority": 0.5117581187010078,
      "share_predicting_majority": 0.48024750118990955,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.00047596382674916705
     },
     "THINK-512": {
      "accuracy": 0.3017610661589719,
      "balanced_accuracy": 0.272929443871762,
      "completion_tokens": {
       "max": 512.0,
       "mean": 419.47501189909565,
       "median": 453.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5335554497858163,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.595430747263208,
      "parsed_label_share_strict": 0.5335554497858163,
      "recall_majority": 0.4652317880794702,
      "recall_minority": 0.08062709966405375,
      "share_predicting_majority": 0.4540694907187054,
      "truncated": 0.40647310804378867,
      "unparsed": 0.46644455021418374
     },
     "THINK-LONG-2048": {
      "accuracy": 0.4997620180866254,
      "balanced_accuracy": 0.45956918416232206,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 556.5611613517373,
       "median": 453.0,
       "p95": 1218.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9090909090909091,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9919086149452642,
      "parsed_label_share_strict": 0.9090909090909091,
      "recall_majority": 0.7276490066225165,
      "recall_minority": 0.19148936170212766,
      "share_predicting_majority": 0.7225130890052356,
      "truncated": 0.007139457401237506,
      "unparsed": 0.09090909090909091
     },
     "qwen3-1.7b-base__manifold__c5050__s201__selected": {
      "accuracy": 0.5706806282722513,
      "balanced_accuracy": 0.5064950535066707,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.9128986197049023,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9346026490066225,
      "recall_minority": 0.07838745800671892,
      "share_predicting_majority": 0.9290813898143742,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c5050__s202__selected": {
      "accuracy": 0.5687767729652546,
      "balanced_accuracy": 0.5197317435832783,
      "completion_tokens": {
       "max": 4.0,
       "mean": 2.0014278914802475,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9990480723465016,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9990480723465016,
      "recall_majority": 0.8468543046357616,
      "recall_minority": 0.19260918253079506,
      "share_predicting_majority": 0.8296049500237982,
      "truncated": 0.0,
      "unparsed": 0.0009519276534983341
     },
     "qwen3-1.7b-base__manifold__c5050__s203__selected": {
      "accuracy": 0.47643979057591623,
      "balanced_accuracy": 0.43388561141475646,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 30.9709662065683,
       "median": 3.0,
       "p95": 135.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8486435030937649,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9928605425987624,
      "parsed_label_share_strict": 0.8486435030937649,
      "recall_majority": 0.7177152317880795,
      "recall_minority": 0.15005599104143338,
      "share_predicting_majority": 0.7168015230842456,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.15135649690623512
     },
     "qwen3-1.7b-base__manifold__c5050__s204__selected": {
      "accuracy": 0.5692527367920038,
      "balanced_accuracy": 0.5141595225558613,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.9533555449785815,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8816225165562914,
      "recall_minority": 0.14669652855543114,
      "share_predicting_majority": 0.8695859114707283,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c5050__s205__selected": {
      "accuracy": 0.5387910518800572,
      "balanced_accuracy": 0.5178921041507532,
      "completion_tokens": {
       "max": 243.0,
       "mean": 9.558781532603522,
       "median": 3.0,
       "p95": 112.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9961922893860067,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9961922893860067,
      "recall_majority": 0.6572847682119205,
      "recall_minority": 0.3784994400895857,
      "share_predicting_majority": 0.6411232746311281,
      "truncated": 0.0,
      "unparsed": 0.0033317467872441696
     },
     "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
      "accuracy": 0.5730604474059972,
      "balanced_accuracy": 0.5240409216644543,
      "completion_tokens": {
       "max": 2.0,
       "mean": 2.0,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8509933774834437,
      "recall_minority": 0.19708846584546472,
      "share_predicting_majority": 0.8305568776772966,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
      "accuracy": 0.5759162303664922,
      "balanced_accuracy": 0.5017038333469294,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.0347453593526894,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9966887417218543,
      "recall_minority": 0.006718924972004479,
      "share_predicting_majority": 0.9952403617325083,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
      "accuracy": 0.2841504045692527,
      "balanced_accuracy": 0.24900068969097397,
      "completion_tokens": {
       "max": 380.0,
       "mean": 94.52451213707758,
       "median": 94.0,
       "p95": 259.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.49119466920514043,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.49119466920514043,
      "recall_majority": 0.48344370860927155,
      "recall_minority": 0.014557670772676373,
      "share_predicting_majority": 0.4783436458829129,
      "truncated": 0.0,
      "unparsed": 0.5083293669681104
     },
     "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
      "accuracy": 0.5749643027129938,
      "balanced_accuracy": 0.5011680250365239,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9933774834437086,
      "recall_minority": 0.008958566629339306,
      "share_predicting_majority": 0.9923845787720134,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
      "accuracy": 0.24797715373631604,
      "balanced_accuracy": 0.23039201145035337,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 63.786768205616376,
       "median": 65.0,
       "p95": 94.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4535935268919562,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.4535935268919562,
      "recall_majority": 0.347682119205298,
      "recall_minority": 0.11310190369540873,
      "share_predicting_majority": 0.3484055211803903,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.5454545454545454
     },
     "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
      "accuracy": 0.07710613993336507,
      "balanced_accuracy": 0.06763699265071231,
      "completion_tokens": {
       "max": 280.0,
       "mean": 146.55497382198953,
       "median": 144.0,
       "p95": 195.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.13707758210376011,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.13707758210376011,
      "recall_majority": 0.13079470198675497,
      "recall_minority": 0.004479283314669653,
      "share_predicting_majority": 0.13231794383626844,
      "truncated": 0.0,
      "unparsed": 0.8629224178962399
     },
     "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
      "accuracy": 0.5559257496430271,
      "balanced_accuracy": 0.5374648665485046,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.8372203712517847,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6605960264900662,
      "recall_minority": 0.4143337066069429,
      "share_predicting_majority": 0.6287482151356497,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
      "accuracy": 0.5749643027129938,
      "balanced_accuracy": 0.5,
      "completion_tokens": {
       "max": 181.0,
       "mean": 81.9128986197049,
       "median": 78.0,
       "p95": 118.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 1.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 1.0,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
      "accuracy": 0.1456449309852451,
      "balanced_accuracy": 0.14622004850084913,
      "completion_tokens": {
       "max": 214.0,
       "mean": 89.68871965730604,
       "median": 94.0,
       "p95": 141.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.2655878153260352,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.2655878153260352,
      "recall_majority": 0.1423841059602649,
      "recall_minority": 0.15005599104143338,
      "share_predicting_majority": 0.1346977629700143,
      "truncated": 0.0,
      "unparsed": 0.7344121846739647
     },
     "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
      "accuracy": 0.5406949071870538,
      "balanced_accuracy": 0.5145836268845991,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.0042836744407424,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6887417218543046,
      "recall_minority": 0.3404255319148936,
      "share_predicting_majority": 0.6763445978105664,
      "truncated": 0.0,
      "unparsed": 0.0
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.5447881960970967,
      "balanced_accuracy": 0.498432807042264,
      "recall_majority": 0.8076158940397351,
      "recall_minority": 0.18924972004479285
     },
     "c8020acc": {
      "accuracy": 0.41742027605901943,
      "balanced_accuracy": 0.36390190814502793,
      "recall_majority": 0.7208609271523179,
      "recall_minority": 0.006942889137737962
     },
     "c8020acc_reselected": {
      "accuracy": 0.4853879105188006,
      "balanced_accuracy": 0.4657575847467054,
      "recall_majority": 0.5966887417218543,
      "recall_minority": 0.3348264277715566
     },
     "c8020bal": {
      "accuracy": 0.4522608281770585,
      "balanced_accuracy": 0.44322777229815424,
      "recall_majority": 0.503476821192053,
      "recall_minority": 0.3829787234042553
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__smollm3-3b__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.7256369602890755,
     "estimate": 0.12950819672131147,
     "floor": 0.02,
     "floored": {
      "df": 7.803426182428735,
      "lower": 0.07833919567376832,
      "se": 0.02209222083401126,
      "upper": 0.18067719776885463
     },
     "lower": 0.07601214655443422,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.020448573481233853,
     "unfloored": {
      "df": 4.7256369602890755,
      "lower": 0.07601214655443422,
      "se": 0.020448573481233853,
      "upper": 0.18300424688818873
     },
     "upper": 0.18300424688818873,
     "used": "unfloored",
     "v_rows": 0.0002978807873556091,
     "v_seed_a": 0.00011018543402311208,
     "v_seed_b": 1.0077936038699272e-05
    },
    "percentile_two_way_descriptive": [
     0.08692405168974572,
     0.17552393336503389
    ],
    "rows_only_percentile": [
     0.09767441860465116,
     0.16517866179872762
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.003262341786931966,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.02855517786940892,
      "se": 0.013797685429355864,
      "upper": 0.03507986144327285
     },
     "lower": -0.02855517786940892,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013797685429355864,
     "unfloored": {
      "df": 4.682019601258854,
      "lower": -0.01500639316153399,
      "se": 0.006962196328878798,
      "upper": 0.021531076735397923
     },
     "upper": 0.03507986144327285,
     "used": "floored",
     "v_rows": 3.0376123207459106e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.0714866948663255,
     "estimate": 0.06065573770491804,
     "floor": 0.02,
     "floored": {
      "df": 4.564674556993137,
      "lower": -0.034318013140324816,
      "se": 0.035892004686265966,
      "upper": 0.1556294885501609
     },
     "lower": -0.03558690821827082,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03490435411861444,
     "unfloored": {
      "df": 4.0714866948663255,
      "lower": -0.03558690821827082,
      "se": 0.03490435411861444,
      "upper": 0.1568983836281069
     },
     "upper": 0.1568983836281069,
     "used": "unfloored",
     "v_rows": 8.051495766848936e-05,
     "v_seed_a": 0.0011277210427304487,
     "v_seed_b": 1.0077936038699272e-05
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.054131054131054124,
      "interval_95": [
       -0.11779609821655947,
       -0.002941540051373347
      ]
     },
     "accuracy": {
      "estimate": -0.007058823529411784,
      "interval_95": [
       -0.025215634881887824,
       0.007398986067065635
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.011870145634125428,
      0.021079236948110945
     ],
     "B2_rmin": [
      0.004665428599902253,
      0.14035077408748137
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.0018868805754051587,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.030365242818438814,
      "se": 0.011616337500591887,
      "upper": 0.03413900396924913
     },
     "lower": -0.030365242818438814,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011616337500591887,
     "unfloored": {
      "df": 4.0,
      "lower": -0.02173109509644318,
      "se": 0.008506552363536016,
      "upper": 0.025504856247253495
     },
     "upper": 0.03413900396924913,
     "used": "floored",
     "v_rows": 5.493929692765737e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.09836065573770493,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.029555343874682852,
      "se": 0.04607186339571977,
      "upper": 0.22627665535009273
     },
     "lower": -0.029555343874682852,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04607186339571977,
     "unfloored": {
      "df": 4.0,
      "lower": -0.029555343874682852,
      "se": 0.04607186339571977,
      "upper": 0.22627665535009273
     },
     "upper": 0.22627665535009273,
     "used": "floored",
     "v_rows": 0.00014902078917525532,
     "v_seed": 0.0019735958075786076
    },
    "majority_recall_beside_it": {
     "estimate": -0.09458689458689462,
     "interval_95": [
      -0.21673383074268082,
      0.027560041568891594
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.01678395778985982,
      0.022492603888358182
     ],
     "B_d2_rmin": [
      0.013086332623242929,
      0.1972207218101402
     ]
    },
    "same_as_selected": 1
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.0013754612115267559,
     "interval_95": [
      -0.019975180132129535,
      0.018359272377418023
     ]
    },
    "R_min": {
     "estimate": 0.037704918032786874,
     "interval_95": [
      -0.07353611699104418,
      0.1486111106485341
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.41008403361344536,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5899159663865546,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [
     "smollm3-3b__manifold__c8020acc__s205__reselected"
    ],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 427,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.013781512605042123,
     "minus_always_minority_label": 0.16605042016806715,
     "minus_oracle_constant": -0.013781512605042123
    },
    "c8020acc": {
     "minus_always_majority_label": -0.0026890756302521135,
     "minus_always_minority_label": 0.17714285714285716,
     "minus_oracle_constant": -0.0026890756302521135
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.018151260504201683,
     "minus_always_minority_label": 0.1616806722689076,
     "minus_oracle_constant": -0.018151260504201683
    },
    "c8020bal": {
     "minus_always_majority_label": -0.009747899159664009,
     "minus_always_minority_label": 0.17008403361344526,
     "minus_oracle_constant": -0.009747899159664009
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 351,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.453781512605042,
     "balanced_accuracy": 0.40398043061977484,
     "completion_tokens": {
      "max": 453.0,
      "mean": 79.43193277310924,
      "median": 73.0,
      "p95": 168.79999999999973
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7983193277310925,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7983193277310925,
     "parsed_label_share_strict": 0.1949579831932773,
     "recall_majority": 0.6809116809116809,
     "recall_minority": 0.12704918032786885,
     "share_predicting_majority": 0.6789915966386555,
     "truncated": 0.0,
     "unparsed": 0.20168067226890757
    },
    "INSTR-1500": {
     "accuracy": 0.5445378151260504,
     "balanced_accuracy": 0.49152304890009807,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.78655462184875,
      "median": 135.0,
      "p95": 226.29999999999995
     },
     "conflicts": 0.0033613445378151263,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9949579831932773,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9949579831932773,
     "parsed_label_share_strict": 0.9949579831932773,
     "recall_majority": 0.7863247863247863,
     "recall_minority": 0.19672131147540983,
     "share_predicting_majority": 0.7899159663865546,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "THINK-512": {
     "accuracy": 0.23361344537815126,
     "balanced_accuracy": 0.22111881743029285,
     "completion_tokens": {
      "max": 512.0,
      "mean": 471.98151260504204,
      "median": 512.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.3915966386554622,
     "low_parse": true,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.3915966386554622,
     "parsed_label_share_strict": 0.2773109243697479,
     "recall_majority": 0.2905982905982906,
     "recall_minority": 0.15163934426229508,
     "share_predicting_majority": 0.2605042016806723,
     "truncated": 0.6134453781512605,
     "unparsed": 0.6084033613445378
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5159663865546219,
     "balanced_accuracy": 0.48479753397786185,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 685.3915966386554,
      "median": 570.0,
      "p95": 2048.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9428571428571428,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9428571428571428,
     "parsed_label_share_strict": 0.561344537815126,
     "recall_majority": 0.6581196581196581,
     "recall_minority": 0.3114754098360656,
     "share_predicting_majority": 0.6436974789915967,
     "truncated": 0.05714285714285714,
     "unparsed": 0.05714285714285714
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.5226890756302521,
     "balanced_accuracy": 0.478001961608519,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 647.7798319327732,
      "median": 592.0,
      "p95": 1163.8999999999999
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9798319327731092,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9798319327731092,
     "parsed_label_share_strict": 0.6504201680672269,
     "recall_majority": 0.7264957264957265,
     "recall_minority": 0.22950819672131148,
     "share_predicting_majority": 0.7294117647058823,
     "truncated": 0.011764705882352941,
     "unparsed": 0.020168067226890758
    },
    "smollm3-3b__manifold__c5050__s201__selected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.5225876885712951,
     "completion_tokens": {
      "max": 210.0,
      "mean": 53.94117647058823,
      "median": 58.0,
      "p95": 121.59999999999991
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.5647058823529412,
     "recall_majority": 0.8689458689458689,
     "recall_minority": 0.1762295081967213,
     "share_predicting_majority": 0.8504201680672269,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s202__selected": {
     "accuracy": 0.5680672268907563,
     "balanced_accuracy": 0.5033452430993415,
     "completion_tokens": {
      "max": 182.0,
      "mean": 69.28403361344537,
      "median": 67.0,
      "p95": 110.59999999999991
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8632478632478633,
     "recall_minority": 0.14344262295081966,
     "share_predicting_majority": 0.8605042016806723,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s203__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.5116178599785157,
     "completion_tokens": {
      "max": 161.0,
      "mean": 52.628571428571426,
      "median": 48.0,
      "p95": 92.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.010084033613445379,
     "recall_majority": 0.9002849002849003,
     "recall_minority": 0.12295081967213115,
     "share_predicting_majority": 0.8907563025210085,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s204__selected": {
     "accuracy": 0.5714285714285714,
     "balanced_accuracy": 0.5036955303348746,
     "completion_tokens": {
      "max": 120.0,
      "mean": 37.96806722689075,
      "median": 33.0,
      "p95": 76.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8803418803418803,
     "recall_minority": 0.12704918032786885,
     "share_predicting_majority": 0.8773109243697479,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s205__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.5052951753771426,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8917378917378918,
     "recall_minority": 0.11885245901639344,
     "share_predicting_majority": 0.8873949579831932,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5831932773109244,
     "balanced_accuracy": 0.49929942552893375,
     "completion_tokens": {
      "max": 152.0,
      "mean": 63.18655462184874,
      "median": 64.0,
      "p95": 103.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0016806722689075631,
     "recall_majority": 0.9658119658119658,
     "recall_minority": 0.03278688524590164,
     "share_predicting_majority": 0.9663865546218487,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5006246789033675,
     "completion_tokens": {
      "max": 148.0,
      "mean": 26.818487394957984,
      "median": 2.0,
      "p95": 97.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.6873949579831933,
     "recall_majority": 0.9971509971509972,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9966386554621849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5445378151260504,
     "balanced_accuracy": 0.4896490121899958,
     "completion_tokens": {
      "max": 331.0,
      "mean": 98.78151260504201,
      "median": 88.0,
      "p95": 166.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.05714285714285714,
     "recall_majority": 0.7948717948717948,
     "recall_minority": 0.18442622950819673,
     "share_predicting_majority": 0.8033613445378152,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5882352941176471,
     "balanced_accuracy": 0.49982485638223345,
     "completion_tokens": {
      "max": 6.0,
      "mean": 2.0067226890756302,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9983193277310924,
     "recall_majority": 0.9914529914529915,
     "recall_minority": 0.00819672131147541,
     "share_predicting_majority": 0.9915966386554622,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5680672268907563,
     "balanced_accuracy": 0.5170881789734249,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 122.74789915966386,
      "median": 116.0,
      "p95": 182.49999999999977
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.22016806722689075,
     "recall_majority": 0.8005698005698005,
     "recall_minority": 0.2336065573770492,
     "share_predicting_majority": 0.7865546218487395,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5915966386554622,
     "balanced_accuracy": 0.5020491803278688,
     "completion_tokens": {
      "max": 89.0,
      "mean": 2.146218487394958,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9983193277310924,
     "recall_majority": 1.0,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9983193277310924,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5781512605042017,
     "balanced_accuracy": 0.5018973891924712,
     "completion_tokens": {
      "max": 361.0,
      "mean": 120.45378151260505,
      "median": 118.0,
      "p95": 167.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.02857142857142857,
     "recall_majority": 0.9259259259259259,
     "recall_minority": 0.0778688524590164,
     "share_predicting_majority": 0.9243697478991597,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.49600088739433,
     "completion_tokens": {
      "max": 308.0,
      "mean": 99.52268907563025,
      "median": 98.0,
      "p95": 153.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.4117647058823529,
     "recall_majority": 0.9715099715099715,
     "recall_minority": 0.020491803278688523,
     "share_predicting_majority": 0.9747899159663865,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.4963511746298631,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.81512605042016,
      "median": 72.0,
      "p95": 133.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.18487394957983194,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.004098360655737705,
     "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
     "share_predicting_majority": 0.9899159663865547,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "smollm3-3b__manifold__c8020acc__s205__selected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.4963511746298631,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.81512605042016,
      "median": 72.0,
      "p95": 133.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.18487394957983194,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9899159663865547,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "smollm3-3b__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.5171640745411237,
     "completion_tokens": {
      "max": 122.0,
      "mean": 48.42857142857143,
      "median": 47.0,
      "p95": 80.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8376068376068376,
     "recall_minority": 0.19672131147540983,
     "share_predicting_majority": 0.8235294117647058,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5915966386554622,
     "balanced_accuracy": 0.5045478959413385,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.020491803278688523,
     "share_predicting_majority": 0.984873949579832,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.498400354957732,
     "completion_tokens": {
      "max": 244.0,
      "mean": 62.107563025210084,
      "median": 66.0,
      "p95": 111.0
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.17478991596638654,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.00819672131147541,
     "share_predicting_majority": 0.9882352941176471,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.49592499182663113,
     "completion_tokens": {
      "max": 174.0,
      "mean": 63.425210084033615,
      "median": 59.0,
      "p95": 106.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0016806722689075631,
     "recall_majority": 0.9344729344729344,
     "recall_minority": 0.05737704918032787,
     "share_predicting_majority": 0.9378151260504202,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s205__selected": {
     "accuracy": 0.573109243697479,
     "balanced_accuracy": 0.49512516930549716,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.52605042016806,
      "median": 87.0,
      "p95": 137.5999999999999
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9899159663865547,
     "recall_majority": 0.9287749287749287,
     "recall_minority": 0.06147540983606557,
     "share_predicting_majority": 0.9327731092436975,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0
    }
   },
   "minority_rows": 244,
   "rows": 595,
   "seed": 2210619648,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5761344537815125,
     "balanced_accuracy": 0.5093082994722339,
     "recall_majority": 0.8809116809116808,
     "recall_minority": 0.1377049180327869
    },
    "c8020acc": {
     "accuracy": 0.5872268907563025,
     "balanced_accuracy": 0.49897015552753254,
     "recall_majority": 0.9897435897435898,
     "recall_minority": 0.008196721311475409
    },
    "c8020acc_reselected": {
     "accuracy": 0.571764705882353,
     "balanced_accuracy": 0.5008570361029377,
     "recall_majority": 0.8951566951566952,
     "recall_minority": 0.10655737704918034
    },
    "c8020bal": {
     "accuracy": 0.5801680672268906,
     "balanced_accuracy": 0.5022324973144645,
     "recall_majority": 0.9356125356125358,
     "recall_minority": 0.06885245901639345
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__smollm3-3b__test": {
   "F1_a": {
    "C_a": {
     "df": 4.834598413416636,
     "estimate": 0.11780515117581186,
     "floor": 0.02,
     "floored": {
      "df": 6.284079806994661,
      "lower": 0.047273202584367416,
      "se": 0.02038114025287502,
      "upper": 0.18833709976725632
     },
     "lower": 0.04407149452679694,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.01903422417275401,
     "unfloored": {
      "df": 4.834598413416636,
      "lower": 0.04407149452679694,
      "se": 0.01903422417275401,
      "upper": 0.1915388078248268
     },
     "upper": 0.1915388078248268,
     "used": "unfloored",
     "v_rows": 8.027738485607617e-05,
     "v_seed_a": 0.00025511349315128615,
     "v_seed_b": 2.6910811851290802e-05
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 4.834598413416636,
       "estimate": 0.11780515117581186,
       "floor": 0.02,
       "floored": {
        "df": 6.284079806994661,
        "lower": 0.047273202584367416,
        "se": 0.02038114025287502,
        "upper": 0.18833709976725632
       },
       "lower": 0.04407149452679694,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.01903422417275401,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.834598413416636,
        "lower": 0.04407149452679694,
        "se": 0.01903422417275401,
        "upper": 0.1915388078248268
       },
       "upper": 0.1915388078248268,
       "used": "unfloored",
       "v_rows": 8.027738485607617e-05,
       "v_seed_a": 0.00025511349315128615,
       "v_seed_b": 2.6910811851290802e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "supported",
     "status": "indicative"
    },
    "percentile_two_way_descriptive": [
     0.07426510560553033,
     0.17103939606776833
    ],
    "rows_only_percentile": [
     0.09663567754490657,
     0.14096254506605094
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.005195764704137296,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.042735980936217,
      "se": 0.013037090160375735,
      "upper": 0.05312751034449159
     },
     "lower": -0.042735980936217,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013037090160375735,
     "unfloored": {
      "df": 5.013077371215163,
      "lower": -0.015111853111142128,
      "se": 0.004493993669911836,
      "upper": 0.02550338251941672
     },
     "upper": 0.05312751034449159,
     "used": "floored",
     "v_rows": 9.965719849765794e-06,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.2275080127399765,
     "estimate": 0.06651735722284434,
     "floor": 0.02,
     "floored": {
      "df": 4.67206855145413,
      "lower": -0.08709045050238175,
      "se": 0.03256696351559133,
      "upper": 0.22012516494807044
     },
     "lower": -0.09370050391860436,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03174142284897052,
     "unfloored": {
      "df": 4.2275080127399765,
      "lower": -0.09370050391860436,
      "se": 0.03174142284897052,
      "upper": 0.22673521836429306
     },
     "upper": 0.22673521836429306,
     "used": "unfloored",
     "v_rows": 3.509210163455814e-05,
     "v_seed_a": 0.0009455150109912984,
     "v_seed_b": 2.6910811851290802e-05
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.005195764704137296,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.042735980936217,
        "se": 0.013037090160375735,
        "upper": 0.05312751034449159
       },
       "lower": -0.042735980936217,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013037090160375735,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 5.013077371215163,
        "lower": -0.015111853111142128,
        "se": 0.004493993669911836,
        "upper": 0.02550338251941672
       },
       "upper": 0.05312751034449159,
       "used": "floored",
       "v_rows": 9.965719849765794e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.2275080127399765,
       "estimate": 0.06651735722284434,
       "floor": 0.02,
       "floored": {
        "df": 4.67206855145413,
        "lower": -0.08709045050238175,
        "se": 0.03256696351559133,
        "upper": 0.22012516494807044
       },
       "lower": -0.09370050391860436,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03174142284897052,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.2275080127399765,
        "lower": -0.09370050391860436,
        "se": 0.03174142284897052,
        "upper": 0.22673521836429306
       },
       "upper": 0.22673521836429306,
       "used": "unfloored",
       "v_rows": 3.509210163455814e-05,
       "v_seed_a": 0.0009455150109912984,
       "v_seed_b": 2.6910811851290802e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.05612582781456943,
      "interval_95": [
       -0.11133108937824297,
       -0.010376679234346455
      ]
     },
     "accuracy": {
      "estimate": -0.003998096144692931,
      "interval_95": [
       -0.01393876456183068,
       0.004390472058527331
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.006772719356460799,
      0.022994520035380724
     ],
     "B2_rmin": [
      -0.002972114054514718,
      0.16971406582772783
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.006293244736471304,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.04570177196599526,
      "se": 0.009882997089575898,
      "upper": 0.058288261438937866
     },
     "lower": -0.04570177196599526,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.009882997089575898,
     "unfloored": {
      "df": 4.0,
      "lower": -0.021850569250449155,
      "se": 0.005349459416734942,
      "upper": 0.03443705872339176
     },
     "upper": 0.058288261438937866,
     "used": "floored",
     "v_rows": 1.7673631472565673e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.10795072788353863,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.10379951946605709,
      "se": 0.04024860863586866,
      "upper": 0.31970097523313434
     },
     "lower": -0.10379951946605709,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04024860863586866,
     "unfloored": {
      "df": 4.0,
      "lower": -0.10379951946605709,
      "se": 0.04024860863586866,
      "upper": 0.31970097523313434
     },
     "upper": 0.31970097523313434,
     "used": "floored",
     "v_rows": 5.7142091820913336e-05,
     "v_seed": 0.0015628084053024081
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.006293244736471304,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.04570177196599526,
        "se": 0.009882997089575898,
        "upper": 0.058288261438937866
       },
       "lower": -0.04570177196599526,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009882997089575898,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.021850569250449155,
        "se": 0.005349459416734942,
        "upper": 0.03443705872339176
       },
       "upper": 0.058288261438937866,
       "used": "floored",
       "v_rows": 1.7673631472565673e-05,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "crosses",
       "df": 4.0,
       "estimate": 0.10795072788353863,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.10379951946605709,
        "se": 0.04024860863586866,
        "upper": 0.31970097523313434
       },
       "lower": -0.10379951946605709,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.04024860863586866,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": -0.10379951946605709,
        "se": 0.04024860863586866,
        "upper": 0.31970097523313434
       },
       "upper": 0.31970097523313434,
       "used": "floored",
       "v_rows": 5.7142091820913336e-05,
       "v_seed": 0.0015628084053024081
      }
     },
     "descriptive_downgrades": [],
     "label": "not supported",
     "status": "indicative"
    },
    "majority_recall_beside_it": {
     "estimate": -0.09536423841059602,
     "interval_95": [
      -0.19614480245330373,
      0.005416325632111682
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.009299519156550345,
      0.026514024924841978
     ],
     "B_d2_rmin": [
      0.007343893903196045,
      0.21711095732672397
     ]
    },
    "same_as_selected": 1
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.001097480032333835,
     "interval_95": [
      -0.010724875887731576,
      0.013998419087139342
     ]
    },
    "R_min": {
     "estimate": 0.04143337066069429,
     "interval_95": [
      -0.05797897868384519,
      0.1361883512794327
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4250356972870062,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5749643027129938,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 23,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [
     "smollm3-3b__manifold__c8020acc__s205__reselected"
    ],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1450,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.004759638267491595,
     "minus_always_minority_label": 0.14516896715849603,
     "minus_oracle_constant": -0.004759638267491595
    },
    "c8020acc": {
     "minus_always_majority_label": -0.0006663493574488033,
     "minus_always_minority_label": 0.14926225606853882,
     "minus_oracle_constant": -0.0006663493574488033
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.009614469300333162,
     "minus_always_minority_label": 0.14031413612565447,
     "minus_oracle_constant": -0.009614469300333162
    },
    "c8020bal": {
     "minus_always_majority_label": -0.004664445502141845,
     "minus_always_minority_label": 0.14526415992384578,
     "minus_oracle_constant": -0.004664445502141845
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 1208,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.44550214183722037,
     "balanced_accuracy": 0.40683563477525714,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 82.68729176582579,
      "median": 76.0,
      "p95": 163.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7839124226558781,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7839124226558781,
     "parsed_label_share_strict": 0.1618277010947168,
     "recall_majority": 0.6647350993377483,
     "recall_minority": 0.14893617021276595,
     "share_predicting_majority": 0.6577820085673489,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.21561161351737268
    },
    "INSTR-1500": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5275208946700979,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.21323179438363,
      "median": 136.0,
      "p95": 233.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.9985721085197525,
     "recall_majority": 0.8344370860927153,
     "recall_minority": 0.2206047032474804,
     "share_predicting_majority": 0.8096144693003332,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "THINK-512": {
     "accuracy": 0.21751546882436934,
     "balanced_accuracy": 0.20682200781649768,
     "completion_tokens": {
      "max": 512.0,
      "mean": 466.155640171347,
      "median": 512.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.393146120894812,
     "low_parse": true,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.393146120894812,
     "parsed_label_share_strict": 0.2546406473108044,
     "recall_majority": 0.2781456953642384,
     "recall_minority": 0.135498320268757,
     "share_predicting_majority": 0.2770109471680152,
     "truncated": 0.6116135173726797,
     "unparsed": 0.606853879105188
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.504676735166082,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 655.6078058067587,
      "median": 572.0,
      "p95": 1332.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9619228938600667,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9619228938600667,
     "parsed_label_share_strict": 0.5530699666825322,
     "recall_majority": 0.7036423841059603,
     "recall_minority": 0.3057110862262038,
     "share_predicting_majority": 0.6830080913850547,
     "truncated": 0.0376011423131842,
     "unparsed": 0.03807710613993336
    },
    "smollm3-3b__manifold__c5050__s201__selected": {
     "accuracy": 0.5678248453117563,
     "balanced_accuracy": 0.5191959352728729,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 56.5421227986673,
      "median": 57.0,
      "p95": 124.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.5759162303664922,
     "recall_majority": 0.8435430463576159,
     "recall_minority": 0.1948488241881299,
     "share_predicting_majority": 0.8262732032365541,
     "truncated": 0.0028557829604950024,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c5050__s202__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5152552412806004,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 70.24131366016182,
      "median": 66.0,
      "p95": 111.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.9990480723465016,
     "recall_majority": 0.8849337748344371,
     "recall_minority": 0.1455767077267637,
     "share_predicting_majority": 0.8714897667777249,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s203__selected": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5127745785839829,
     "completion_tokens": {
      "max": 190.0,
      "mean": 52.58876725368872,
      "median": 48.0,
      "p95": 95.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.00475963826749167,
     "recall_majority": 0.918046357615894,
     "recall_minority": 0.10750279955207166,
     "share_predicting_majority": 0.9067110899571632,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s204__selected": {
     "accuracy": 0.5711565920990005,
     "balanced_accuracy": 0.5123110765853622,
     "completion_tokens": {
      "max": 133.0,
      "mean": 37.014754878629226,
      "median": 31.0,
      "p95": 74.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.00047596382674916705,
     "recall_majority": 0.9048013245033113,
     "recall_minority": 0.11982082866741321,
     "share_predicting_majority": 0.8943360304616849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s205__selected": {
     "accuracy": 0.5678248453117563,
     "balanced_accuracy": 0.5086837099441572,
     "completion_tokens": {
      "max": 4.0,
      "mean": 2.000951927653498,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9995240361732508,
     "recall_majority": 0.9031456953642384,
     "recall_minority": 0.11422172452407615,
     "share_predicting_majority": 0.8957639219419324,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.5035012940975802,
     "completion_tokens": {
      "max": 177.0,
      "mean": 63.16706330318896,
      "median": 61.0,
      "p95": 107.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.0028557829604950024,
     "recall_majority": 0.9420529801324503,
     "recall_minority": 0.06494960806270997,
     "share_predicting_majority": 0.9390766301761067,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5763921941932413,
     "balanced_accuracy": 0.5031397625386561,
     "completion_tokens": {
      "max": 169.0,
      "mean": 25.02950975725845,
      "median": 2.0,
      "p95": 92.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.6944312232270348,
     "recall_majority": 0.9917218543046358,
     "recall_minority": 0.014557670772676373,
     "share_predicting_majority": 0.9890528319847691,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5625892432175155,
     "balanced_accuracy": 0.516248989565643,
     "completion_tokens": {
      "max": 414.0,
      "mean": 100.4297953355545,
      "median": 91.0,
      "p95": 168.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.06853879105188006,
     "recall_majority": 0.8253311258278145,
     "recall_minority": 0.20716685330347145,
     "share_predicting_majority": 0.8115183246073299,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.49936639276788564,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 2.7168015230842455,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9976201808662541,
     "recall_majority": 0.9908940397350994,
     "recall_minority": 0.007838745800671893,
     "share_predicting_majority": 0.9909566872917658,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "smollm3-3b__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5530699666825322,
     "balanced_accuracy": 0.5082628501294097,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 119.80485483103284,
      "median": 114.0,
      "p95": 183.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.22084721561161352,
     "recall_majority": 0.8071192052980133,
     "recall_minority": 0.20940649496080627,
     "share_predicting_majority": 0.7991432651118515,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5787720133269871,
     "balanced_accuracy": 0.5050632958329316,
     "completion_tokens": {
      "max": 133.0,
      "mean": 2.3883864826273205,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9938124702522608,
     "recall_majority": 0.9966887417218543,
     "recall_minority": 0.013437849944008958,
     "share_predicting_majority": 0.9923845787720134,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5702046644455021,
     "balanced_accuracy": 0.5130892964410463,
     "completion_tokens": {
      "max": 283.0,
      "mean": 118.68871965730604,
      "median": 118.0,
      "p95": 168.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.03093764873869586,
     "recall_majority": 0.8940397350993378,
     "recall_minority": 0.13213885778275475,
     "share_predicting_majority": 0.8829128986197049,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.5020667554118493,
     "completion_tokens": {
      "max": 360.0,
      "mean": 100.4521656354117,
      "median": 99.0,
      "p95": 151.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.4112327463112803,
     "recall_majority": 0.9660596026490066,
     "recall_minority": 0.03807390817469205,
     "share_predicting_majority": 0.9638267491670633,
     "truncated": 0.0,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.49958470220923595,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 78.18705378391242,
      "median": 76.0,
      "p95": 134.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.15992384578772012,
     "recall_majority": 0.9801324503311258,
     "recall_minority": 0.019036954087346025,
     "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
     "share_predicting_majority": 0.9804854831032842,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.49958470220923595,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 78.18705378391242,
      "median": 76.0,
      "p95": 134.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.15992384578772012,
     "recall_majority": 0.9801324503311258,
     "recall_minority": 0.019036954087346025,
     "share_predicting_majority": 0.9804854831032842,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020bal__s201__selected": {
     "accuracy": 0.566872917658258,
     "balanced_accuracy": 0.5183681207033365,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 47.90909090909091,
      "median": 46.0,
      "p95": 82.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8418874172185431,
     "recall_minority": 0.1948488241881299,
     "share_predicting_majority": 0.8257972394098049,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "smollm3-3b__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5027003626439638,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9751655629139073,
     "recall_minority": 0.030235162374020158,
     "share_predicting_majority": 0.9728700618752975,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.5014104365818025,
     "completion_tokens": {
      "max": 247.0,
      "mean": 61.86387434554974,
      "median": 67.0,
      "p95": 110.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.17229890528319847,
     "recall_majority": 0.9793046357615894,
     "recall_minority": 0.023516237402015677,
     "share_predicting_majority": 0.9781056639695384,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5072250691544982,
     "completion_tokens": {
      "max": 180.0,
      "mean": 64.6039980961447,
      "median": 62.0,
      "p95": 107.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.010471204188481676,
     "recall_majority": 0.9304635761589404,
     "recall_minority": 0.083986562150056,
     "share_predicting_majority": 0.9243217515468825,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5673488814850072,
     "balanced_accuracy": 0.5054957431976447,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.62494050452166,
      "median": 88.0,
      "p95": 136.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.918046357615894,
     "recall_minority": 0.0929451287793953,
     "share_predicting_majority": 0.9133745835316516,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.0
    }
   },
   "minority_rows": 893,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 7.720199671478363,
       "estimate": 0.026086956521739132,
       "floor": 0.02,
       "floored": {
        "df": 7.720199671478363,
        "lower": -0.015675821091865237,
        "se": 0.017996287657005457,
        "upper": 0.06784973413534351
       },
       "lower": -0.015675821091865237,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.017996287657005457,
       "unfloored": {
        "df": 6.113207547169811,
        "lower": -0.014490241178673778,
        "se": 0.016657513459303504,
        "upper": 0.06666415422215205
       },
       "upper": 0.06784973413534351,
       "used": "floored",
       "v_rows": 0.00012624402118752005,
       "v_seed_a": 0.00011762234824616681,
       "v_seed_b": 8e-05
      },
      "percentile_two_way_descriptive": [
       -0.0046293482444502414,
       0.07122972851265938
      ],
      "rows_only_percentile": [
       0.007999999999999998,
       0.0515151515151515
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.011205737337516786,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.023563506429663796,
        "se": 0.015077702262707446,
        "upper": 0.04597498110469737
       },
       "lower": -0.023563506429663796,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.015077702262707446,
       "unfloored": {
        "df": 7.98942131011066,
        "lower": -0.009985185130587992,
        "se": 0.00918733765314229,
        "upper": 0.032396659805621564
       },
       "upper": 0.04597498110469737,
       "used": "floored",
       "v_rows": 6.733710552285324e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.969923058988108,
       "estimate": 0.03478260869565217,
       "floor": 0.02,
       "floored": {
        "df": 6.158584096897334,
        "lower": -0.02047998693312319,
        "se": 0.022725729270715377,
        "upper": 0.09004520432442753
       },
       "lower": -0.02105174023206332,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.021680986049971068,
       "unfloored": {
        "df": 4.969923058988108,
        "lower": -0.02105174023206332,
        "se": 0.021680986049971068,
        "upper": 0.09061695762336766
       },
       "upper": 0.09061695762336766,
       "used": "unfloored",
       "v_rows": 0.00016340689102867673,
       "v_seed_a": 0.0002730518798571729,
       "v_seed_b": 3.3606385213190505e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.012371134020618624,
        "interval_95": [
         -0.05749645046275154,
         0.02863181503845825
        ]
       },
       "accuracy": {
        "estimate": 0.0072289156626507145,
        "interval_95": [
         -0.016140551844144424,
         0.029711564499999454
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.009661223522272729,
        0.03503784465743348
       ],
       "B2_rmin": [
        -0.004426274578121059,
        0.08914078989881168
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.008142835798595548,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.028962872933256802,
        "se": 0.013364466908561074,
        "upper": 0.045248544530447896
       },
       "lower": -0.028962872933256802,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.013364466908561074,
       "unfloored": {
        "df": 4.0,
        "lower": -0.02066566740031882,
        "se": 0.010376039182255685,
        "upper": 0.036951338997509915
       },
       "upper": 0.045248544530447896,
       "used": "floored",
       "v_rows": 9.860897575002397e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.04927536231884058,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.024309605841349335,
        "se": 0.02650330381912867,
        "upper": 0.1228603304790305
       },
       "lower": -0.024309605841349335,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02650330381912867,
       "unfloored": {
        "df": 4.0,
        "lower": -0.024309605841349335,
        "se": 0.02650330381912867,
        "upper": 0.1228603304790305
       },
       "upper": 0.1228603304790305,
       "used": "floored",
       "v_rows": 0.00029074689446745663,
       "v_seed": 0.00041167821886158365
      },
      "majority_recall_beside_it": {
       "estimate": -0.03298969072164948,
       "interval_95": [
        -0.09306438730615738,
        0.02708500586285842
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.015056184674408985,
        0.035035646872409086
       ],
       "B_d2_rmin": [
        0.0041280860720386585,
        0.11730884542992957
       ]
      },
      "same_as_selected": 1
     },
     "groups": 108,
     "majority_rows": 97,
     "minority_rows": 69,
     "rows": 166,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.783759252670338,
       "estimate": 0.12548543689320388,
       "floor": 0.02,
       "floored": {
        "df": 6.182695682293218,
        "lower": 0.07438147192397945,
        "se": 0.021034841495435917,
        "upper": 0.1765894018624283
       },
       "lower": 0.07408042212023641,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.019726184306482125,
       "unfloored": {
        "df": 4.783759252670338,
        "lower": 0.07408042212023641,
        "se": 0.019726184306482125,
        "upper": 0.17689045166617134
       },
       "upper": 0.17689045166617134,
       "used": "unfloored",
       "v_rows": 9.299995121450081e-05,
       "v_seed_a": 0.00026946460552361196,
       "v_seed_b": 2.6657790555188992e-05
      },
      "percentile_two_way_descriptive": [
       0.08878826977693105,
       0.16760171411266922
      ],
      "rows_only_percentile": [
       0.1070902737623167,
       0.14496330876330876
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.004614381341046747,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.025586292400802426,
        "se": 0.013096539282300684,
        "upper": 0.034815055082895924
       },
       "lower": -0.025586292400802426,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013096539282300684,
       "unfloored": {
        "df": 4.799544446398875,
        "lower": -0.007771947763313556,
        "se": 0.0047580948020882734,
        "upper": 0.01700071044540705
       },
       "upper": 0.034815055082895924,
       "used": "floored",
       "v_rows": 1.1519341172844888e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.207073440539791,
       "estimate": 0.0691747572815534,
       "floor": 0.02,
       "floored": {
        "df": 4.618109438490329,
        "lower": -0.020144238317716612,
        "se": 0.03388617265895971,
        "upper": 0.1584937528808234
       },
       "lower": -0.020940887697406443,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03308973387665755,
       "unfloored": {
        "df": 4.207073440539791,
        "lower": -0.020940887697406443,
        "se": 0.03308973387665755,
        "upper": 0.15929040226051322
       },
       "upper": 0.15929040226051322,
       "used": "unfloored",
       "v_rows": 3.9075789187410904e-05,
       "v_seed_a": 0.001029196908285418,
       "v_seed_b": 2.6657790555188992e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.05994599459945993,
        "interval_95": [
         -0.11823668261400676,
         -0.012313399514859462
        ]
       },
       "accuracy": {
        "estimate": -0.004961240310077386,
        "interval_95": [
         -0.01556428452135115,
         0.0038657972662260254
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.004771157015768833,
        0.016856129905428383
       ],
       "B2_rmin": [
        0.012172709487466649,
        0.14218732629791916
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.006026998330901034,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.021772992481468304,
        "se": 0.010012800454914386,
        "upper": 0.03382698914327037
       },
       "lower": -0.021772992481468304,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.010012800454914386,
       "unfloored": {
        "df": 4.0,
        "lower": -0.009490842859593557,
        "se": 0.005589104269140259,
        "upper": 0.021544839521395624
       },
       "upper": 0.03382698914327037,
       "used": "floored",
       "v_rows": 2.025617294993373e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.11286407766990289,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.0038683903815699555,
        "se": 0.04204385955009063,
        "upper": 0.22959654572137572
       },
       "lower": -0.0038683903815699555,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.04204385955009063,
       "unfloored": {
        "df": 4.0,
        "lower": -0.0038683903815699555,
        "se": 0.04204385955009063,
        "upper": 0.22959654572137572
       },
       "upper": 0.22959654572137572,
       "used": "floored",
       "v_rows": 6.320761705447529e-05,
       "v_seed": 0.0017044785088132716
      },
      "majority_recall_beside_it": {
       "estimate": -0.10081008100810081,
       "interval_95": [
        -0.20646694839353644,
        0.004846786377334822
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.005359828343968615,
        0.019885120028242886
       ],
       "B_d2_rmin": [
        0.030375222302181554,
        0.19688322744761436
       ]
      },
      "same_as_selected": 1
     },
     "groups": 1381,
     "majority_rows": 1111,
     "minority_rows": 824,
     "rows": 1935,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 2101,
   "seed": 2016598702,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5702046644455022,
     "balanced_accuracy": 0.5136441083333951,
     "recall_majority": 0.8908940397350994,
     "recall_minority": 0.13639417693169092
    },
    "c8020acc": {
     "accuracy": 0.574297953355545,
     "balanced_accuracy": 0.5018441817521118,
     "recall_majority": 0.9850993377483445,
     "recall_minority": 0.01858902575587906
    },
    "c8020acc_reselected": {
     "accuracy": 0.5653498334126607,
     "balanced_accuracy": 0.5081374264885831,
     "recall_majority": 0.8897350993377483,
     "recall_minority": 0.1265397536394177
    },
    "c8020bal": {
     "accuracy": 0.570299857210852,
     "balanced_accuracy": 0.5070399464562491,
     "recall_majority": 0.9289735099337747,
     "recall_minority": 0.0851063829787234
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 4.018170644720962,
      "estimate": 0.06382978723404255,
      "floor": 0.02,
      "floored": {
       "df": 4.70136554236284,
       "lower": -0.019631505109572733,
       "se": 0.03184962651486063,
       "upper": 0.14729107957765783
      },
      "lower": -0.02098244228563098,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.030601556610488852,
      "unfloored": {
       "df": 4.018170644720962,
       "lower": -0.02098244228563098,
       "se": 0.030601556610488852,
       "upper": 0.14864201675371608
      },
      "upper": 0.14864201675371608,
      "used": "unfloored",
      "v_rows": 2.896149622343814e-05,
      "v_seed_a": 0.0009054372129126753,
      "v_seed_b": 2.0565578488404904e-06
     },
     "percentile_two_way_descriptive": [
      0.005703871280948075,
      0.1241539713083008
     ],
     "rows_only_percentile": [
      0.05364151180232594,
      0.07467608951707892
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.194132404404055,
      "estimate": -0.10920969201219197,
      "floor": 0.02,
      "floored": {
       "df": 7.194132404404055,
       "lower": -0.44285403830700343,
       "se": 0.14187065073875754,
       "upper": 0.22443465428261952
      },
      "lower": -0.44285403830700343,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.14187065073875754,
      "unfloored": {
       "df": 7.194132404404055,
       "lower": -0.44285403830700343,
       "se": 0.14187065073875754,
       "upper": 0.22443465428261952
      },
      "upper": 0.22443465428261952,
      "used": "floored",
      "v_rows": 9.793083679984567e-06,
      "v_seed_a": 0.013425304533436919,
      "v_seed_b": 0.006692183923921624
     },
     "B2_rmin": {
      "df": 4.064869152006838,
      "estimate": 0.02015677491601344,
      "floor": 0.02,
      "floored": {
       "df": 6.295186663923743,
       "lower": -0.02460002983610829,
       "se": 0.01849939094189114,
       "upper": 0.06491357966813517
      },
      "lower": -0.02469671902885992,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.016256814665541474,
      "unfloored": {
       "df": 4.064869152006838,
       "lower": -0.02469671902885992,
       "se": 0.016256814665541474,
       "upper": 0.0650102688608868
      },
      "upper": 0.0650102688608868,
      "used": "unfloored",
      "v_rows": 8.618770495618504e-06,
      "v_seed_a": 0.0002536086947253054,
      "v_seed_b": 2.0565578488404904e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.23857615894039724,
       "interval_95": [
        -0.758138865874969,
        0.305870117201327
       ]
      },
      "accuracy": {
       "estimate": -0.1286054259876249,
       "interval_95": [
        -0.43479267030971874,
        0.19263127470055622
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.3779457202888026,
       0.17293159493424418
      ],
      "B2_rmin": [
       -0.005933793515276622,
       0.05689518280611868
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": -0.27794184718524506,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.5062306897778462,
       "se": 0.08222343102163998,
       "upper": -0.04965300459264391
      },
      "lower": -0.5062306897778462,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.08222343102163998,
      "unfloored": {
       "df": 4.0,
       "lower": -0.5062306897778462,
       "se": 0.08222343102163998,
       "upper": -0.04965300459264391
      },
      "upper": -0.04965300459264391,
      "used": "floored",
      "v_rows": 9.639595261622016e-06,
      "v_seed": 0.006751053013708766
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.00918253079507279,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.018022741307170475,
       "se": 0.00979859895350069,
       "upper": 0.03638780289731605
      },
      "lower": -0.018022741307170475,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.00979859895350069,
      "unfloored": {
       "df": 4.0,
       "lower": -0.018022741307170475,
       "se": 0.00979859895350069,
       "upper": 0.03638780289731605
      },
      "upper": 0.03638780289731605,
      "used": "floored",
      "v_rows": 4.7966768633392195e-06,
      "v_seed": 9.121586458820561e-05
     },
     "majority_recall_beside_it": {
      "estimate": -0.5650662251655629,
      "interval_95": [
       -1.0387576691184066,
       -0.09137478121271919
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.42532955536629913,
       -0.10338487375959418
      ],
      "B_d2_rmin": [
       -0.008545067566672131,
       0.030970061008099868
      ]
     },
     "same_as_selected": 1
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.08900523560209424,
      "balanced_accuracy": 0.08251077178644795,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 82.68729176582579,
       "median": 76.0,
       "p95": 163.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.1618277010947168,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.7839124226558781,
      "parsed_label_share_strict": 0.1618277010947168,
      "recall_majority": 0.12582781456953643,
      "recall_minority": 0.03919372900335946,
      "share_predicting_majority": 0.12613041408852926,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.837696335078534
     },
     "INSTR-1500": {
      "accuracy": 0.5735364112327463,
      "balanced_accuracy": 0.5275208946700979,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 147.21323179438363,
       "median": 136.0,
       "p95": 233.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9985721085197525,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.9985721085197525,
      "recall_majority": 0.8344370860927153,
      "recall_minority": 0.2206047032474804,
      "share_predicting_majority": 0.8096144693003332,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.00047596382674916705
     },
     "THINK-512": {
      "accuracy": 0.13945740123750594,
      "balanced_accuracy": 0.1347071223571116,
      "completion_tokens": {
       "max": 512.0,
       "mean": 466.155640171347,
       "median": 512.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.2546406473108044,
      "low_parse": true,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.393146120894812,
      "parsed_label_share_strict": 0.2546406473108044,
      "recall_majority": 0.16639072847682118,
      "recall_minority": 0.10302351623740201,
      "share_predicting_majority": 0.15706806282722513,
      "truncated": 0.6116135173726797,
      "unparsed": 0.7453593526891956
     },
     "THINK-LONG-2048": {
      "accuracy": 0.29938124702522606,
      "balanced_accuracy": 0.2898403142914352,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 655.6078058067587,
       "median": 572.0,
       "p95": 1332.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5530699666825322,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9619228938600667,
      "parsed_label_share_strict": 0.5530699666825322,
      "recall_majority": 0.353476821192053,
      "recall_minority": 0.22620380739081747,
      "share_predicting_majority": 0.3407900999524036,
      "truncated": 0.0376011423131842,
      "unparsed": 0.4469300333174679
     },
     "smollm3-3b__manifold__c5050__s201__selected": {
      "accuracy": 0.3260352213231794,
      "balanced_accuracy": 0.2963747654679887,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 56.5421227986673,
       "median": 57.0,
       "p95": 124.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5759162303664922,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.5759162303664922,
      "recall_majority": 0.49420529801324503,
      "recall_minority": 0.09854423292273236,
      "share_predicting_majority": 0.48738695859114706,
      "truncated": 0.0028557829604950024,
      "unparsed": 0.42408376963350786
     },
     "smollm3-3b__manifold__c5050__s202__selected": {
      "accuracy": 0.5706806282722513,
      "balanced_accuracy": 0.5152552412806004,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 70.24131366016182,
       "median": 66.0,
       "p95": 111.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9990480723465016,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.9990480723465016,
      "recall_majority": 0.8849337748344371,
      "recall_minority": 0.1455767077267637,
      "share_predicting_majority": 0.8714897667777249,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.0
     },
     "smollm3-3b__manifold__c5050__s203__selected": {
      "accuracy": 0.0028557829604950024,
      "balanced_accuracy": 0.0026294468381747663,
      "completion_tokens": {
       "max": 190.0,
       "mean": 52.58876725368872,
       "median": 48.0,
       "p95": 95.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00475963826749167,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.00475963826749167,
      "recall_majority": 0.0041390728476821195,
      "recall_minority": 0.0011198208286674132,
      "share_predicting_majority": 0.004283674440742504,
      "truncated": 0.0,
      "unparsed": 0.9947643979057592
     },
     "smollm3-3b__manifold__c5050__s204__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 133.0,
       "mean": 37.014754878629226,
       "median": 31.0,
       "p95": 74.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00047596382674916705,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.00047596382674916705,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.00047596382674916705,
      "truncated": 0.0,
      "unparsed": 0.9995240361732508
     },
     "smollm3-3b__manifold__c5050__s205__selected": {
      "accuracy": 0.5678248453117563,
      "balanced_accuracy": 0.5086837099441572,
      "completion_tokens": {
       "max": 4.0,
       "mean": 2.000951927653498,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9995240361732508,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9995240361732508,
      "recall_majority": 0.9031456953642384,
      "recall_minority": 0.11422172452407615,
      "share_predicting_majority": 0.8952879581151832,
      "truncated": 0.0,
      "unparsed": 0.00047596382674916705
     },
     "smollm3-3b__manifold__c8020acc__s201__reselected": {
      "accuracy": 0.002379819133745835,
      "balanced_accuracy": 0.0022155395534065544,
      "completion_tokens": {
       "max": 177.0,
       "mean": 63.16706330318896,
       "median": 61.0,
       "p95": 107.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0028557829604950024,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.0028557829604950024,
      "recall_majority": 0.0033112582781456954,
      "recall_minority": 0.0011198208286674132,
      "share_predicting_majority": 0.0019038553069966682,
      "truncated": 0.0,
      "unparsed": 0.9966682532127559
     },
     "smollm3-3b__manifold__c8020acc__s201__selected": {
      "accuracy": 0.4031413612565445,
      "balanced_accuracy": 0.3517474952351995,
      "completion_tokens": {
       "max": 169.0,
       "mean": 25.02950975725845,
       "median": 2.0,
       "p95": 92.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.6944312232270348,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.6944312232270348,
      "recall_majority": 0.6945364238410596,
      "recall_minority": 0.008958566629339306,
      "share_predicting_majority": 0.6882436934792956,
      "truncated": 0.0,
      "unparsed": 0.30556877677296523
     },
     "smollm3-3b__manifold__c8020acc__s202__reselected": {
      "accuracy": 0.034745359352689194,
      "balanced_accuracy": 0.03663936948896124,
      "completion_tokens": {
       "max": 414.0,
       "mean": 100.4297953355545,
       "median": 91.0,
       "p95": 168.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.06853879105188006,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.06853879105188006,
      "recall_majority": 0.024006622516556293,
      "recall_minority": 0.04927211646136618,
      "share_predicting_majority": 0.023322227510709188,
      "truncated": 0.0,
      "unparsed": 0.9314612089481199
     },
     "smollm3-3b__manifold__c8020acc__s202__selected": {
      "accuracy": 0.5716325559257497,
      "balanced_accuracy": 0.498124670913581,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 2.7168015230842455,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9976201808662541,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9976201808662541,
      "recall_majority": 0.9884105960264901,
      "recall_minority": 0.007838745800671893,
      "share_predicting_majority": 0.9890528319847691,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.002379819133745835
     },
     "smollm3-3b__manifold__c8020acc__s203__reselected": {
      "accuracy": 0.1275583055687768,
      "balanced_accuracy": 0.11399321803875617,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 119.80485483103284,
       "median": 114.0,
       "p95": 183.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.22084721561161352,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.22084721561161352,
      "recall_majority": 0.20447019867549668,
      "recall_minority": 0.023516237402015677,
      "share_predicting_majority": 0.1980009519276535,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.7786768205616373
     },
     "smollm3-3b__manifold__c8020acc__s203__selected": {
      "accuracy": 0.5744883388862446,
      "balanced_accuracy": 0.5000241021039282,
      "completion_tokens": {
       "max": 133.0,
       "mean": 2.3883864826273205,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9938124702522608,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9938124702522608,
      "recall_majority": 0.9966887417218543,
      "recall_minority": 0.0033594624860022394,
      "share_predicting_majority": 0.9923845787720134,
      "truncated": 0.0,
      "unparsed": 0.006187529747739172
     },
     "smollm3-3b__manifold__c8020acc__s204__reselected": {
      "accuracy": 0.021418372203712517,
      "balanced_accuracy": 0.019209840332831515,
      "completion_tokens": {
       "max": 283.0,
       "mean": 118.68871965730604,
       "median": 118.0,
       "p95": 168.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.03093764873869586,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.03093764873869586,
      "recall_majority": 0.03394039735099338,
      "recall_minority": 0.004479283314669653,
      "share_predicting_majority": 0.028557829604950024,
      "truncated": 0.0,
      "unparsed": 0.9685863874345549
     },
     "smollm3-3b__manifold__c8020acc__s204__selected": {
      "accuracy": 0.24178962398857687,
      "balanced_accuracy": 0.2118709350874721,
      "completion_tokens": {
       "max": 360.0,
       "mean": 100.4521656354117,
       "median": 99.0,
       "p95": 151.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4112327463112803,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.4112327463112803,
      "recall_majority": 0.41142384105960267,
      "recall_minority": 0.012318029115341545,
      "share_predicting_majority": 0.40266539742979535,
      "truncated": 0.0,
      "unparsed": 0.5887672536887196
     },
     "smollm3-3b__manifold__c8020acc__s205__reselected": {
      "accuracy": 0.09138505473584008,
      "balanced_accuracy": 0.08049222058245516,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 78.18705378391242,
       "median": 76.0,
       "p95": 134.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.15992384578772012,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.15992384578772012,
      "recall_majority": 0.15314569536423842,
      "recall_minority": 0.007838745800671893,
      "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
      "share_predicting_majority": 0.1518324607329843,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.8400761542122799
     },
     "smollm3-3b__manifold__c8020acc__s205__selected": {
      "accuracy": 0.09138505473584008,
      "balanced_accuracy": 0.08049222058245516,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 78.18705378391242,
       "median": 76.0,
       "p95": 134.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.15992384578772012,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.15992384578772012,
      "recall_majority": 0.15314569536423842,
      "recall_minority": 0.007838745800671893,
      "share_predicting_majority": 0.1518324607329843,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.8400761542122799
     },
     "smollm3-3b__manifold__c8020bal__s201__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 47.90909090909091,
       "median": 46.0,
       "p95": 82.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00047596382674916705,
      "unparsed": 1.0
     },
     "smollm3-3b__manifold__c8020bal__s202__selected": {
      "accuracy": 0.5735364112327463,
      "balanced_accuracy": 0.5027003626439638,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9751655629139073,
      "recall_minority": 0.030235162374020158,
      "share_predicting_majority": 0.9728700618752975,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "smollm3-3b__manifold__c8020bal__s203__selected": {
      "accuracy": 0.09900047596382675,
      "balanced_accuracy": 0.08828276217527051,
      "completion_tokens": {
       "max": 247.0,
       "mean": 61.86387434554974,
       "median": 67.0,
       "p95": 110.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.17229890528319847,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.17229890528319847,
      "recall_majority": 0.1597682119205298,
      "recall_minority": 0.0167973124300112,
      "share_predicting_majority": 0.1589719181342218,
      "truncated": 0.0,
      "unparsed": 0.8277010947168015
     },
     "smollm3-3b__manifold__c8020bal__s204__selected": {
      "accuracy": 0.007139457401237506,
      "balanced_accuracy": 0.006938624919350652,
      "completion_tokens": {
       "max": 180.0,
       "mean": 64.6039980961447,
       "median": 62.0,
       "p95": 107.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.010471204188481676,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.010471204188481676,
      "recall_majority": 0.008278145695364239,
      "recall_minority": 0.005599104143337066,
      "share_predicting_majority": 0.007139457401237506,
      "truncated": 0.0,
      "unparsed": 0.9895287958115183
     },
     "smollm3-3b__manifold__c8020bal__s205__selected": {
      "accuracy": 0.5597334602570204,
      "balanced_accuracy": 0.4982892141230913,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 90.62494050452166,
       "median": 88.0,
       "p95": 136.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.9081125827814569,
      "recall_minority": 0.08846584546472565,
      "share_predicting_majority": 0.9024274155164208,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.015706806282722512
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.2934792955735364,
      "balanced_accuracy": 0.26458863270618427,
      "recall_majority": 0.4572847682119206,
      "recall_minority": 0.07189249720044792
     },
     "c8020acc": {
      "accuracy": 0.3764873869585912,
      "balanced_accuracy": 0.3284518847845272,
      "recall_majority": 0.648841059602649,
      "recall_minority": 0.008062709966405375
     },
     "c8020acc_reselected": {
      "accuracy": 0.05549738219895288,
      "balanced_accuracy": 0.05051003759928213,
      "recall_majority": 0.08377483443708608,
      "recall_minority": 0.017245240761478164
     },
     "c8020bal": {
      "accuracy": 0.2478819609709662,
      "balanced_accuracy": 0.21924219277233523,
      "recall_majority": 0.41026490066225174,
      "recall_minority": 0.028219484882418815
     }
    }
   },
   "undefined_bootstrap_draws": 0
  }
 },
 "complete_study": true,
 "descriptive_only": false,
 "deviations": [],
 "g0_scientific_failures": [],
 "indicative": true,
 "interval_rule": "the wider of the floored and the unfloored interval",
 "label": "every claim about the search is indicative (R1: S = 5, none up to 5 meets the margin)",
 "recheck_banner": [],
 "rechecks": {
  "comparisons": 12,
  "mismatches": [],
  "records": {
   "creak__qwen3-1.7b-base__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__qwen3-1.7b-base__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__qwen3-1.7b-base__qwen3-1.7b-base__creak__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__smollm3-3b__creak__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__smollm3-3b__manifold__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   }
  }
 },
 "schema": "ext4-main-analysis-1",
 "search_gate_b": {
  "rule": "in the searches a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10); the counts per run",
  "runs": {
   "qwen3-1.7b-base__creak__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5934,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5928,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5985,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5904,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6102,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6120,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6075,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6087,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6015,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6075,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5994,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6060,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5979,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6066,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6126,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5976,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6045,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5997,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5895,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5964,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5937,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6045,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5961,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5940,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5946,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6078,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5964,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6096,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6111,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6063,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6084,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6123,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5967,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6039,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6117,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5898,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6087,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5988,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6102,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6033,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6105,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6054,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5967,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6018,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5979,
    "tripped": 0
   }
  },
  "total_tripped": 0
 },
 "seed_sd_floor": 0.02
}

==> anc/main_analysis_deviation_D001.json <==
{
 "bootstrap_b": 50000,
 "c_cross_task": {
  "qwen3-1.7b-base": {
   "D": -0.009643471129126335,
   "descriptive_downgrades": [],
   "floored_interval_95": [
    -0.16161349760723703,
    0.14232655534898436
   ],
   "interval_95": [
    -0.16161349760723703,
    0.14232655534898436
   ],
   "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call)); exploratory estimate of the task difference, no verdict word and no claim of equality",
   "unfloored_interval_95": [
    -0.16132818145570946,
    0.1420412391974568
   ],
   "used": "floored"
  },
  "smollm3-3b": {
   "D": 0.0313732525800568,
   "descriptive_downgrades": [],
   "floored_interval_95": [
    -0.05735282477444048,
    0.12009932993455408
   ],
   "interval_95": [
    -0.05735282477444048,
    0.12009932993455408
   ],
   "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call)); exploratory estimate of the task difference, no verdict word and no claim of equality",
   "unfloored_interval_95": [
    -0.05661583839044168,
    0.11936234355055528
   ],
   "used": "floored"
  }
 },
 "cells": {
  "creak__qwen3-1.7b-base__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.768712299021994,
     "estimate": 0.18403141361256548,
     "floor": 0.02,
     "floored": {
      "df": 4.768712299021994,
      "lower": 0.08163168107103007,
      "se": 0.0392556024353737,
      "upper": 0.28643114615410087
     },
     "lower": 0.08163168107103007,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0392556024353737,
     "unfloored": {
      "df": 4.768712299021994,
      "lower": 0.08163168107103007,
      "se": 0.0392556024353737,
      "upper": 0.28643114615410087
     },
     "upper": 0.28643114615410087,
     "used": "floored",
     "v_rows": 9.473577285330987e-05,
     "v_seed_a": 0.0013183917655766007,
     "v_seed_b": 0.000127874784134207
    },
    "percentile_two_way_descriptive": [
     0.10910773282929088,
     0.26399161656542436
    ],
    "rows_only_percentile": [
     0.164959290855031,
     0.20283031025092407
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.029379270565267568,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.0016540553545897063,
      "se": 0.013457619371142059,
      "upper": 0.06041259648512484
     },
     "lower": -0.0016540553545897063,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013457619371142059,
     "unfloored": {
      "df": 7.60088351373222,
      "lower": 0.0031755346927927683,
      "se": 0.01125951863813475,
      "upper": 0.05558300643774237
     },
     "upper": 0.06041259648512484,
     "used": "floored",
     "v_rows": 2.110751913853798e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.903630222820864,
     "estimate": 0.08926701570680629,
     "floor": 0.02,
     "floored": {
      "df": 4.903630222820864,
      "lower": -0.0047156062067474636,
      "se": 0.036344943484297836,
      "upper": 0.18324963762036003
     },
     "lower": -0.0047156062067474636,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.036344943484297836,
     "unfloored": {
      "df": 4.903630222820864,
      "lower": -0.0047156062067474636,
      "se": 0.036344943484297836,
      "upper": 0.18324963762036003
     },
     "upper": 0.18324963762036003,
     "used": "floored",
     "v_rows": 7.56148768559705e-05,
     "v_seed_a": 0.0011174652558866263,
     "v_seed_b": 0.000127874784134207
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.03050847457627115,
      "interval_95": [
       -0.07527386247018954,
       0.010929423413914873
      ]
     },
     "accuracy": {
      "estimate": 0.029261920313520595,
      "interval_95": [
       0.006094533154849741,
       0.0531084571960204
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.006166959466972474,
      0.0533299624629853
     ],
     "B2_rmin": [
      0.022920655574745718,
      0.16576603823389113
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.04251196270230793,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.012805876950198608,
      "se": 0.01069932400121882,
      "upper": 0.07221804845441725
     },
     "lower": 0.012805876950198608,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.01069932400121882,
     "unfloored": {
      "df": 4.0,
      "lower": 0.015647680769791217,
      "se": 0.009675783570229404,
      "upper": 0.06937624463482464
     },
     "upper": 0.07221804845441725,
     "used": "floored",
     "v_rows": 3.4475534083057095e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.20445026178010473,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.08530194527015933,
      "se": 0.04291398244715415,
      "upper": 0.3235985782900501
     },
     "lower": 0.08530194527015933,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04291398244715415,
     "unfloored": {
      "df": 4.0,
      "lower": 0.08530194527015933,
      "se": 0.04291398244715415,
      "upper": 0.3235985782900501
     },
     "upper": 0.3235985782900501,
     "used": "floored",
     "v_rows": 0.0001053636242955205,
     "v_seed": 0.0017362462651791342
    },
    "majority_recall_beside_it": {
     "estimate": -0.11942633637548891,
     "interval_95": [
      -0.20804297185138623,
      -0.03080970089959159
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.021807132918656377,
      0.06274302622559497
     ],
     "B_d2_rmin": [
      0.1240668199992257,
      0.2923066839101799
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.013132692137040436,
     "interval_95": [
      -0.007627911611152612,
      0.0341947721256184
     ]
    },
    "R_min": {
     "estimate": 0.11518324607329844,
     "interval_95": [
      0.021502235227352177,
      0.20667300241310332
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5009797517962116,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4990202482037884,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5009797517962116,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 321,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.2804702808621816,
     "minus_always_minority_label": 0.2824297844546048,
     "minus_oracle_constant": 0.2804702808621816
    },
    "c8020acc": {
     "minus_always_majority_label": 0.2553886348791641,
     "minus_always_minority_label": 0.2573481384715873,
     "minus_oracle_constant": 0.2553886348791641
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.297583278902678,
     "minus_always_minority_label": 0.2995427824951012,
     "minus_oracle_constant": 0.297583278902678
    },
    "c8020bal": {
     "minus_always_majority_label": 0.2846505551926847,
     "minus_always_minority_label": 0.28661005878510787,
     "minus_oracle_constant": 0.2846505551926847
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 767,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.7452645329849772,
     "balanced_accuracy": 0.7454529785592879,
     "completion_tokens": {
      "max": 246.0,
      "mean": 44.38406270411496,
      "median": 41.0,
      "p95": 97.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9902024820378837,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9902024820378837,
     "parsed_label_share_strict": 0.16002612671456565,
     "recall_majority": 0.6492829204693612,
     "recall_minority": 0.8416230366492147,
     "share_predicting_majority": 0.3997387328543436,
     "truncated": 0.0,
     "unparsed": 0.009144350097975179
    },
    "INSTR-1500": {
     "accuracy": 0.8360548661005879,
     "balanced_accuracy": 0.8359505655405912,
     "completion_tokens": {
      "max": 148.0,
      "mean": 67.21162638798171,
      "median": 65.0,
      "p95": 105.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.7827225130890052,
     "share_predicting_majority": 0.5538863487916394,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.6766819072501633,
     "balanced_accuracy": 0.6767049837198031,
     "completion_tokens": {
      "max": 512.0,
      "mean": 379.36773350751145,
      "median": 377.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7883736120182887,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7883736120182887,
     "parsed_label_share_strict": 0.46178967994774656,
     "recall_majority": 0.6649282920469362,
     "recall_minority": 0.6884816753926701,
     "share_predicting_majority": 0.3925538863487916,
     "truncated": 0.21685173089483997,
     "unparsed": 0.2116263879817113
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8184193337687786,
     "balanced_accuracy": 0.8184314354560162,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 434.1926845199216,
      "median": 377.0,
      "p95": 879.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.6067929457870673,
     "recall_majority": 0.8122555410691004,
     "recall_minority": 0.824607329842932,
     "share_predicting_majority": 0.4937949052906597,
     "truncated": 0.001959503592423253,
     "unparsed": 0.001959503592423253
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.8340953625081646,
     "balanced_accuracy": 0.8341152037243084,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 440.4297844546048,
      "median": 371.0,
      "p95": 898.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.6113651208360549,
     "recall_majority": 0.8239895697522817,
     "recall_minority": 0.8442408376963351,
     "share_predicting_majority": 0.4892227302416721,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "qwen3-1.7b-base__creak__c5050__s201__selected": {
     "accuracy": 0.751796211626388,
     "balanced_accuracy": 0.7519744431626586,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 152.06531678641412,
      "median": 148.0,
      "p95": 211.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.6610169491525424,
     "recall_minority": 0.8429319371727748,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c5050__s202__selected": {
     "accuracy": 0.7844546048334422,
     "balanced_accuracy": 0.7845920052970368,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 238.2560418027433,
      "median": 226.0,
      "p95": 309.5
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9934683213585892,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9934683213585892,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.7144719687092569,
     "recall_minority": 0.8547120418848168,
     "share_predicting_majority": 0.4271717831482691,
     "truncated": 0.005878510777269758,
     "unparsed": 0.005878510777269758
    },
    "qwen3-1.7b-base__creak__c5050__s203__selected": {
     "accuracy": 0.8001306335728282,
     "balanced_accuracy": 0.7999865184952593,
     "completion_tokens": {
      "max": 523.0,
      "mean": 234.13977792292619,
      "median": 229.0,
      "p95": 320.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.8735332464146024,
     "recall_minority": 0.7264397905759162,
     "share_predicting_majority": 0.573481384715872,
     "truncated": 0.0,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c5050__s204__selected": {
     "accuracy": 0.782495101241019,
     "balanced_accuracy": 0.7822805245158604,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 134.82887001959503,
      "median": 131.0,
      "p95": 183.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0032658393207054214,
     "recall_majority": 0.8917861799217731,
     "recall_minority": 0.6727748691099477,
     "share_predicting_majority": 0.6094056172436316,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "qwen3-1.7b-base__creak__c5050__s205__selected": {
     "accuracy": 0.7883736120182887,
     "balanced_accuracy": 0.7882345713564101,
     "completion_tokens": {
      "max": 219.0,
      "mean": 102.1907250163292,
      "median": 99.0,
      "p95": 152.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8591916558018253,
     "recall_minority": 0.7172774869109948,
     "share_predicting_majority": 0.5715218811234487,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
     "accuracy": 0.7935989549314174,
     "balanced_accuracy": 0.7934573745537452,
     "completion_tokens": {
      "max": 211.0,
      "mean": 108.5310254735467,
      "median": 105.0,
      "p95": 158.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8657105606258149,
     "recall_minority": 0.7212041884816754,
     "share_predicting_majority": 0.5728282168517309,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
     "accuracy": 0.7792292619203135,
     "balanced_accuracy": 0.7789033222523328,
     "completion_tokens": {
      "max": 274.0,
      "mean": 140.29915088177663,
      "median": 139.0,
      "p95": 189.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.612565445026178,
     "share_predicting_majority": 0.666884389288047,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
     "accuracy": 0.798171129980405,
     "balanced_accuracy": 0.7980282872686812,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 195.4480731548008,
      "median": 181.0,
      "p95": 302.0
     },
     "conflicts": 0.009144350097975179,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9908556499020248,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9908556499020248,
     "parsed_label_share_strict": 0.9908556499020248,
     "recall_majority": 0.8709256844850065,
     "recall_minority": 0.725130890052356,
     "share_predicting_majority": 0.5702155453951666,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
     "accuracy": 0.7609405617243632,
     "balanced_accuracy": 0.7606196713925882,
     "completion_tokens": {
      "max": 354.0,
      "mean": 144.41410842586544,
      "median": 132.0,
      "p95": 243.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.924380704041721,
     "recall_minority": 0.5968586387434555,
     "share_predicting_majority": 0.6642717178314826,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
     "accuracy": 0.7968647942521228,
     "balanced_accuracy": 0.7970444787265268,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.7053455019556715,
     "recall_minority": 0.8887434554973822,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
     "accuracy": 0.743958197256695,
     "balanced_accuracy": 0.7435809265718751,
     "completion_tokens": {
      "max": 218.0,
      "mean": 72.98301763553233,
      "median": 68.0,
      "p95": 125.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9361147327249022,
     "recall_minority": 0.5510471204188482,
     "share_predicting_majority": 0.6910516002612671,
     "truncated": 0.0,
     "unparsed": 0.001959503592423253
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
     "accuracy": 0.798824297844546,
     "balanced_accuracy": 0.7987518515737524,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 227.32135858915743,
      "median": 221.0,
      "p95": 330.5
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.8357235984354628,
     "recall_minority": 0.7617801047120419,
     "share_predicting_majority": 0.5369039843239712,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
     "accuracy": 0.7478772044415415,
     "balanced_accuracy": 0.7475153074806993,
     "completion_tokens": {
      "max": 657.0,
      "mean": 248.05355976485956,
      "median": 239.0,
      "p95": 344.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9666884389288047,
     "recall_majority": 0.9322033898305084,
     "recall_minority": 0.56282722513089,
     "share_predicting_majority": 0.6851730894839974,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8053559764859569,
     "balanced_accuracy": 0.8053833866905125,
     "completion_tokens": {
      "max": 255.0,
      "mean": 144.90006531678642,
      "median": 143.0,
      "p95": 192.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.8530372305682561,
     "recall_majority": 0.7913950456323338,
     "recall_minority": 0.819371727748691,
     "share_predicting_majority": 0.4853037230568256,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
     "accuracy": 0.7498367080339647,
     "balanced_accuracy": 0.749486337604183,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 554.8713259307642,
      "median": 545.0,
      "p95": 743.0
     },
     "conflicts": 0.008491182233834096,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9804049640757675,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9804049640757675,
     "parsed_label_share_strict": 0.968647942521228,
     "recall_majority": 0.9282920469361148,
     "recall_minority": 0.5706806282722513,
     "share_predicting_majority": 0.6642717178314826,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.011103853690398433
    },
    "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
     "accuracy": 0.774657086871326,
     "balanced_accuracy": 0.7744731974033598,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 245.71979098628347,
      "median": 229.0,
      "p95": 373.0
     },
     "conflicts": 0.0045721750489875895,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.992161985630307,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.992161985630307,
     "parsed_label_share_strict": 0.5205747877204442,
     "recall_majority": 0.8683181225554107,
     "recall_minority": 0.680628272251309,
     "share_predicting_majority": 0.589157413455258,
     "truncated": 0.003919007184846506,
     "unparsed": 0.0032658393207054214
    },
    "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
     "accuracy": 0.7838014369693012,
     "balanced_accuracy": 0.7835228707755107,
     "completion_tokens": {
      "max": 309.0,
      "mean": 123.50359242325277,
      "median": 114.0,
      "p95": 200.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9256844850065189,
     "recall_minority": 0.6413612565445026,
     "share_predicting_majority": 0.6427171783148269,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
     "accuracy": 0.7890267798824298,
     "balanced_accuracy": 0.7887405544140835,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 141.33834095362508,
      "median": 137.0,
      "p95": 206.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.9348109517601043,
     "recall_minority": 0.6426701570680629,
     "share_predicting_majority": 0.6459830176355323,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
     "accuracy": 0.813847158719791,
     "balanced_accuracy": 0.8137965282565514,
     "completion_tokens": {
      "max": 208.0,
      "mean": 14.284128020901372,
      "median": 3.0,
      "p95": 89.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.8628347485303723,
     "recall_majority": 0.8396349413298566,
     "recall_minority": 0.7879581151832461,
     "share_predicting_majority": 0.5264532984977139,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
     "accuracy": 0.766819072501633,
     "balanced_accuracy": 0.7664687672785109,
     "completion_tokens": {
      "max": 196.0,
      "mean": 84.95754408883083,
      "median": 82.0,
      "p95": 133.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.999346832135859,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.587696335078534,
     "share_predicting_majority": 0.6792945787067276,
     "truncated": 0.0,
     "unparsed": 0.0006531678641410843
    }
   },
   "minority_rows": 764,
   "rows": 1531,
   "seed": 2125448465,
   "seed_means": {
    "c5050": {
     "accuracy": 0.7814500326583932,
     "balanced_accuracy": 0.781413612565445,
     "recall_majority": 0.8,
     "recall_minority": 0.7628272251308901
    },
    "c8020acc": {
     "accuracy": 0.7563683866753756,
     "balanced_accuracy": 0.7560211130603356,
     "recall_majority": 0.9332464146023467,
     "recall_minority": 0.5787958115183246
    },
    "c8020acc_reselected": {
     "accuracy": 0.7985630306988896,
     "balanced_accuracy": 0.7985330757626435,
     "recall_majority": 0.8138200782268579,
     "recall_minority": 0.7832460732984293
    },
    "c8020bal": {
     "accuracy": 0.7856303069888962,
     "balanced_accuracy": 0.7854003836256032,
     "recall_majority": 0.9027379400260755,
     "recall_minority": 0.6680628272251309
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__qwen3-1.7b-base__test": {
   "F1_a": {
    "C_a": {
     "df": 4.515394605754812,
     "estimate": 0.17288732394366202,
     "floor": 0.02,
     "floored": {
      "df": 4.515394605754812,
      "lower": 0.019285588214964816,
      "se": 0.038253169442521856,
      "upper": 0.3264890596723592
     },
     "lower": 0.019285588214964816,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.038253169442521856,
     "unfloored": {
      "df": 4.515394605754812,
      "lower": 0.019285588214964816,
      "se": 0.038253169442521856,
      "upper": 0.3264890596723592
     },
     "upper": 0.3264890596723592,
     "used": "floored",
     "v_rows": 1.762310537454985e-05,
     "v_seed_a": 0.001357837951023826,
     "v_seed_b": 8.784391599991205e-05
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 4.515394605754812,
       "estimate": 0.17288732394366202,
       "floor": 0.02,
       "floored": {
        "df": 4.515394605754812,
        "lower": 0.019285588214964816,
        "se": 0.038253169442521856,
        "upper": 0.3264890596723592
       },
       "lower": 0.019285588214964816,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.038253169442521856,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.515394605754812,
        "lower": 0.019285588214964816,
        "se": 0.038253169442521856,
        "upper": 0.3264890596723592
       },
       "upper": 0.3264890596723592,
       "used": "floored",
       "v_rows": 1.762310537454985e-05,
       "v_seed_a": 0.001357837951023826,
       "v_seed_b": 8.784391599991205e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "supported",
     "status": "descriptive only"
    },
    "percentile_two_way_descriptive": [
     0.08331915146051469,
     0.2688297387192895
    ],
    "rows_only_percentile": [
     0.16221375279395123,
     0.1832044350362506
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.025054038721664673,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.022239666140826723,
      "se": 0.012863547656637008,
      "upper": 0.07234774358415608
     },
     "lower": -0.022239666140826723,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.012863547656637008,
     "unfloored": {
      "df": 6.67770478266375,
      "lower": -0.016148356802885046,
      "se": 0.01048979953684905,
      "upper": 0.06625643424621439
     },
     "upper": 0.07234774358415608,
     "used": "floored",
     "v_rows": 5.470858314571447e-06,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.7832186704195,
     "estimate": 0.08726525821596243,
     "floor": 0.02,
     "floored": {
      "df": 4.7832186704195,
      "lower": -0.05919051658342933,
      "se": 0.03151134302241888,
      "upper": 0.23372103301535418
     },
     "lower": -0.05919051658342933,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03151134302241888,
     "unfloored": {
      "df": 4.7832186704195,
      "lower": -0.05919051658342933,
      "se": 0.03151134302241888,
      "upper": 0.23372103301535418
     },
     "upper": 0.23372103301535418,
     "used": "floored",
     "v_rows": 1.654430331644614e-05,
     "v_seed_a": 0.0008885765197601889,
     "v_seed_b": 8.784391599991205e-05
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.025054038721664673,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.022239666140826723,
        "se": 0.012863547656637008,
        "upper": 0.07234774358415608
       },
       "lower": -0.022239666140826723,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.012863547656637008,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 6.67770478266375,
        "lower": -0.016148356802885046,
        "se": 0.01048979953684905,
        "upper": 0.06625643424621439
       },
       "upper": 0.07234774358415608,
       "used": "floored",
       "v_rows": 5.470858314571447e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.7832186704195,
       "estimate": 0.08726525821596243,
       "floor": 0.02,
       "floored": {
        "df": 4.7832186704195,
        "lower": -0.05919051658342933,
        "se": 0.03151134302241888,
        "upper": 0.23372103301535418
       },
       "lower": -0.05919051658342933,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03151134302241888,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.7832186704195,
        "lower": -0.05919051658342933,
        "se": 0.03151134302241888,
        "upper": 0.23372103301535418
       },
       "upper": 0.23372103301535418,
       "used": "floored",
       "v_rows": 1.654430331644614e-05,
       "v_seed_a": 0.0008885765197601889,
       "v_seed_b": 8.784391599991205e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.037157180772633414,
      "interval_95": [
       -0.07998799439678066,
       0.0031789801877692477
      ]
     },
     "accuracy": {
      "estimate": 0.025209589645536323,
      "interval_95": [
       0.004597236156359836,
       0.04668075232476037
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.0032374023149866478,
      0.05479236986543476
     ],
     "B2_rmin": [
      0.01921770449489804,
      0.1873589326937526
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.03863888012039603,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.01058043772884995,
      "se": 0.009355403765683055,
      "upper": 0.087858197969642
     },
     "lower": -0.01058043772884995,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.009355403765683055,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0040889587082315465,
      "se": 0.006567105742372025,
      "upper": 0.07318880153256051
     },
     "upper": 0.087858197969642,
     "used": "floored",
     "v_rows": 7.523579618956676e-06,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.1971244131455399,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.009317162189956318,
      "se": 0.03569762320140254,
      "upper": 0.3849316641011235
     },
     "lower": 0.009317162189956318,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.03569762320140254,
     "unfloored": {
      "df": 4.0,
      "lower": 0.009317162189956318,
      "se": 0.03569762320140254,
      "upper": 0.3849316641011235
     },
     "upper": 0.3849316641011235,
     "used": "floored",
     "v_rows": 2.0853934775764706e-05,
     "v_seed": 0.001253466367453548
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.03863888012039603,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.01058043772884995,
        "se": 0.009355403765683055,
        "upper": 0.087858197969642
       },
       "lower": -0.01058043772884995,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009355403765683055,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0040889587082315465,
        "se": 0.006567105742372025,
        "upper": 0.07318880153256051
       },
       "upper": 0.087858197969642,
       "used": "floored",
       "v_rows": 7.523579618956676e-06,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.1971244131455399,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.009317162189956318,
        "se": 0.03569762320140254,
        "upper": 0.3849316641011235
       },
       "lower": 0.009317162189956318,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03569762320140254,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": 0.009317162189956318,
        "se": 0.03569762320140254,
        "upper": 0.3849316641011235
       },
       "upper": 0.3849316641011235,
       "used": "floored",
       "v_rows": 2.0853934775764706e-05,
       "v_seed": 0.001253466367453548
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "supported",
     "status": "descriptive only"
    },
    "majority_recall_beside_it": {
     "estimate": -0.11984665290474787,
     "interval_95": [
      -0.20666565267534126,
      -0.03302765313415448
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.022736023601382483,
      0.0598106433014738
     ],
     "B_d2_rmin": [
      0.11435278597078538,
      0.2976245079690461
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.013584841398731451,
     "interval_95": [
      -0.0054867553662301255,
      0.03211472294902974
     ]
    },
    "R_min": {
     "estimate": 0.10985915492957732,
     "interval_95": [
      0.02817001280587767,
      0.1882669263004524
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.4987498161494337,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.5012501838505663,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5012501838505663,
     "label": "yes",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1197,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.28083541697308434,
     "minus_always_minority_label": 0.27833504927195174,
     "minus_oracle_constant": 0.27833504927195174
    },
    "c8020acc": {
     "minus_always_majority_label": 0.25559641123694676,
     "minus_always_minority_label": 0.25309604353581416,
     "minus_oracle_constant": 0.25309604353581416
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.2946315634652156,
     "minus_always_minority_label": 0.292131195764083,
     "minus_oracle_constant": 0.292131195764083
    },
    "c8020bal": {
     "minus_always_majority_label": 0.28080600088248275,
     "minus_always_minority_label": 0.27830563318135015,
     "minus_oracle_constant": 0.27830563318135015
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 3391,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.7431975290483894,
     "balanced_accuracy": 0.7430179289142899,
     "completion_tokens": {
      "max": 332.0,
      "mean": 46.776584791881156,
      "median": 44.0,
      "p95": 101.0
     },
     "conflicts": 0.0007354022650389764,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9901456096484778,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9901456096484778,
     "parsed_label_share_strict": 0.14737461391381085,
     "recall_majority": 0.6711884399882041,
     "recall_minority": 0.8148474178403756,
     "share_predicting_majority": 0.4227092219444036,
     "truncated": 0.0,
     "unparsed": 0.009118988086483306
    },
    "INSTR-1500": {
     "accuracy": 0.8173260773643183,
     "balanced_accuracy": 0.8174411466835022,
     "completion_tokens": {
      "max": 178.0,
      "mean": 67.88012943079865,
      "median": 66.0,
      "p95": 107.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8634621055735772,
     "recall_minority": 0.7714201877934272,
     "share_predicting_majority": 0.545227239299897,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.6668627739373437,
     "balanced_accuracy": 0.6668588524165735,
     "completion_tokens": {
      "max": 512.0,
      "mean": 385.4156493602,
      "median": 382.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7671716428886601,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7671716428886601,
     "parsed_label_share_strict": 0.4477128989557288,
     "recall_majority": 0.6652904747861987,
     "recall_minority": 0.6684272300469484,
     "share_predicting_majority": 0.38682159141050154,
     "truncated": 0.2359170466245036,
     "unparsed": 0.2328283571113399
    },
    "THINK-LONG-2048": {
     "accuracy": 0.826150904544786,
     "balanced_accuracy": 0.8261667345071115,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 438.6765700838359,
      "median": 382.0,
      "p95": 853.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9961759082217974,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9961759082217974,
     "parsed_label_share_strict": 0.607001029563171,
     "recall_majority": 0.8324977882630492,
     "recall_minority": 0.8198356807511737,
     "share_predicting_majority": 0.5038976320047066,
     "truncated": 0.003971172231210472,
     "unparsed": 0.0038240917782026767
    },
    "qwen3-1.7b-base__creak__c5050__s201__selected": {
     "accuracy": 0.7556993675540521,
     "balanced_accuracy": 0.7555113871571115,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 155.35431681129577,
      "median": 150.0,
      "p95": 217.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0033828504191792913,
     "recall_majority": 0.6803302860513123,
     "recall_minority": 0.8306924882629108,
     "share_predicting_majority": 0.42388586556846597,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0005883218120311811
    },
    "qwen3-1.7b-base__creak__c5050__s202__selected": {
     "accuracy": 0.7846742167965878,
     "balanced_accuracy": 0.7845353292961346,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 235.9338137961465,
      "median": 225.0,
      "p95": 314.0
     },
     "conflicts": 0.0005883218120311811,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9954405059567584,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9954405059567584,
     "parsed_label_share_strict": 0.008971907633475511,
     "recall_majority": 0.7289884989678561,
     "recall_minority": 0.8400821596244131,
     "share_predicting_majority": 0.4415355199294014,
     "truncated": 0.003971172231210472,
     "unparsed": 0.003971172231210472
    },
    "qwen3-1.7b-base__creak__c5050__s203__selected": {
     "accuracy": 0.7948227680541257,
     "balanced_accuracy": 0.7950182355807904,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 236.7659949992646,
      "median": 230.0,
      "p95": 322.0
     },
     "conflicts": 0.0005883218120311811,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986762759229298,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986762759229298,
     "parsed_label_share_strict": 0.998529195469922,
     "recall_majority": 0.8731937481568859,
     "recall_minority": 0.7168427230046949,
     "share_predicting_majority": 0.5764082953375497,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0007354022650389764
    },
    "qwen3-1.7b-base__creak__c5050__s204__selected": {
     "accuracy": 0.7777614355052214,
     "balanced_accuracy": 0.7780693301655999,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 135.24606559788205,
      "median": 131.0,
      "p95": 186.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986762759229298,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986762759229298,
     "parsed_label_share_strict": 0.003529930872187086,
     "recall_majority": 0.9012090828664111,
     "recall_minority": 0.6549295774647887,
     "share_predicting_majority": 0.621414913957935,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0011766436240623621
    },
    "qwen3-1.7b-base__creak__c5050__s205__selected": {
     "accuracy": 0.7849683777026033,
     "balanced_accuracy": 0.7851788616788711,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.67965877334902,
      "median": 98.0,
      "p95": 153.09999999999945
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9997058390939844,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9997058390939844,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8693600707755824,
     "recall_minority": 0.7009976525821596,
     "share_predicting_majority": 0.5834681570819238,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
     "accuracy": 0.7976172966612737,
     "balanced_accuracy": 0.7978109428714231,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 110.04618326224445,
      "median": 106.0,
      "p95": 158.09999999999945
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.9991175172819532,
     "recall_majority": 0.8752580359775878,
     "recall_minority": 0.7203638497652582,
     "share_predicting_majority": 0.5765553757905575,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
     "accuracy": 0.7684953669657303,
     "balanced_accuracy": 0.7689168407674001,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 142.95911163406385,
      "median": 140.0,
      "p95": 194.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.9994116781879688,
     "recall_majority": 0.9374815688587438,
     "recall_minority": 0.6003521126760564,
     "share_predicting_majority": 0.6674510957493749,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.0005883218120311811
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
     "accuracy": 0.7924694808060009,
     "balanced_accuracy": 0.7926296288989219,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 196.17664362406236,
      "median": 184.0,
      "p95": 303.0
     },
     "conflicts": 0.0038240917782026767,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9961759082217974,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9961759082217974,
     "parsed_label_share_strict": 0.9961759082217974,
     "recall_majority": 0.856679445591271,
     "recall_minority": 0.7285798122065728,
     "share_predicting_majority": 0.5618473304897779,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
     "accuracy": 0.7649654360935432,
     "balanced_accuracy": 0.7653905654016501,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.48595381673775,
      "median": 133.0,
      "p95": 245.09999999999945
     },
     "conflicts": 0.0008824827180467715,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9991175172819532,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9991175172819532,
     "parsed_label_share_strict": 0.9991175172819532,
     "recall_majority": 0.9354172810380419,
     "recall_minority": 0.5953638497652582,
     "share_predicting_majority": 0.668774819826445,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
     "accuracy": 0.7854096190616268,
     "balanced_accuracy": 0.7851924038084794,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6983190799174285,
     "recall_minority": 0.8720657276995305,
     "share_predicting_majority": 0.41241359023385793,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
     "accuracy": 0.7480511839976467,
     "balanced_accuracy": 0.7485207062190304,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.5584644800706,
      "median": 69.0,
      "p95": 126.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9982350345639065,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9982350345639065,
     "parsed_label_share_strict": 0.0005883218120311811,
     "recall_majority": 0.9363019758183426,
     "recall_minority": 0.5607394366197183,
     "share_predicting_majority": 0.6858361523753493,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.001764965436093543
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
     "accuracy": 0.7907045153699074,
     "balanced_accuracy": 0.7908036046812676,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 230.2248860126489,
      "median": 226.0,
      "p95": 330.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.00029416090601559053,
     "recall_majority": 0.8304335004423474,
     "recall_minority": 0.7511737089201878,
     "share_predicting_majority": 0.5386086189145463,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
     "accuracy": 0.7505515516987792,
     "balanced_accuracy": 0.7510060114941096,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 252.73334313869688,
      "median": 240.0,
      "p95": 356.0
     },
     "conflicts": 0.00029416090601559053,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.9544050595675835,
     "recall_majority": 0.9327631966971395,
     "recall_minority": 0.5692488262910798,
     "share_predicting_majority": 0.6808354169730843,
     "truncated": 0.001617884983085748,
     "unparsed": 0.00014708045300779526
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8007059861744374,
     "balanced_accuracy": 0.8007264379059178,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 145.5755258126195,
      "median": 142.0,
      "p95": 195.0
     },
     "conflicts": 0.0007354022650389764,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.8596852478305633,
     "recall_majority": 0.808905927455028,
     "recall_minority": 0.7925469483568075,
     "share_predicting_majority": 0.5069863215178703,
     "truncated": 0.0005883218120311811,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
     "accuracy": 0.7396675981762024,
     "balanced_accuracy": 0.7401344936818395,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 558.8518899838211,
      "median": 547.0,
      "p95": 748.0
     },
     "conflicts": 0.008530666274452125,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9782320929548463,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9782320929548463,
     "parsed_label_share_strict": 0.9729371966465656,
     "recall_majority": 0.9268652314951342,
     "recall_minority": 0.5534037558685446,
     "share_predicting_majority": 0.673187233416679,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.013237240770701575
    },
    "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
     "accuracy": 0.7551110457420209,
     "balanced_accuracy": 0.755354808987613,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 245.77231945874394,
      "median": 234.0,
      "p95": 379.09999999999945
     },
     "conflicts": 0.0038240917782026767,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9949992645977349,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9949992645977349,
     "parsed_label_share_strict": 0.5175761141344315,
     "recall_majority": 0.8528457682099676,
     "recall_minority": 0.6578638497652582,
     "share_predicting_majority": 0.594057949698485,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0011766436240623621
    },
    "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
     "accuracy": 0.7799676423003383,
     "balanced_accuracy": 0.7803347597132979,
     "completion_tokens": {
      "max": 352.0,
      "mean": 125.99676423003383,
      "median": 117.0,
      "p95": 204.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9998529195469922,
     "parsed_label_share_strict": 0.00044124135902338577,
     "recall_majority": 0.9271601297552344,
     "recall_minority": 0.6335093896713615,
     "share_predicting_majority": 0.6459773496102368,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
     "accuracy": 0.7868804235917046,
     "balanced_accuracy": 0.7872317706494545,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 142.62773937343727,
      "median": 137.0,
      "p95": 206.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.9983821150169142,
     "recall_majority": 0.927749926275435,
     "recall_minority": 0.6467136150234741,
     "share_predicting_majority": 0.6389174878658627,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.001617884983085748
    },
    "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
     "accuracy": 0.8070304456537726,
     "balanced_accuracy": 0.8071079393395664,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 16.764965436093544,
      "median": 3.0,
      "p95": 98.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.8429180761876747,
     "recall_majority": 0.8381008552049543,
     "recall_minority": 0.7761150234741784,
     "share_predicting_majority": 0.5297837917340785,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.00029416090601559053
    },
    "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
     "accuracy": 0.7687895278717458,
     "balanced_accuracy": 0.7692095324824203,
     "completion_tokens": {
      "max": 268.0,
      "mean": 86.27945286071481,
      "median": 83.0,
      "p95": 135.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9371866705986435,
     "recall_minority": 0.6012323943661971,
     "share_predicting_majority": 0.6673040152963671,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 3408,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 5.66064981949459,
       "estimate": 0.2266666666666669,
       "floor": 0.02,
       "floored": {
        "df": 5.66064981949459,
        "lower": 0.0993912785272082,
        "se": 0.0512604976917329,
        "upper": 0.3539420548061256
       },
       "lower": 0.0993912785272082,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.0512604976917329,
       "unfloored": {
        "df": 5.66064981949459,
        "lower": 0.0993912785272082,
        "se": 0.0512604976917329,
        "upper": 0.3539420548061256
       },
       "upper": 0.3539420548061256,
       "used": "floored",
       "v_rows": 0.0015214657840979815,
       "v_seed_a": 0.0009086419753086414,
       "v_seed_b": 0.00019753086419753142
      },
      "percentile_two_way_descriptive": [
       0.11555061590433217,
       0.3445913135266299
      ],
      "rows_only_percentile": [
       0.15294117647058836,
       0.3052631578947368
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 7.322752787833222,
       "estimate": 0.018181818181818077,
       "floor": 0.02,
       "floored": {
        "df": 7.322752787833222,
        "lower": -0.05017712592217512,
        "se": 0.029167605459869437,
        "upper": 0.08654076228581127
       },
       "lower": -0.05017712592217512,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.029167605459869437,
       "unfloored": {
        "df": 7.322752787833222,
        "lower": -0.05017712592217512,
        "se": 0.029167605459869437,
        "upper": 0.08654076228581127
       },
       "upper": 0.08654076228581127,
       "used": "floored",
       "v_rows": 0.00047129813184183133,
       "v_seed_a": 0.0002474237322722171,
       "v_seed_b": 0.00013202734414855682
      },
      "B2_rmin": {
       "df": 4.792079207920794,
       "estimate": 0.06666666666666687,
       "floor": 0.02,
       "floored": {
        "df": 4.792079207920794,
        "lower": -0.07678832956269652,
        "se": 0.055079803981208215,
        "upper": 0.21012166289603026
       },
       "lower": -0.07678832956269652,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.055079803981208215,
       "unfloored": {
        "df": 4.792079207920794,
        "lower": -0.07678832956269652,
        "se": 0.055079803981208215,
        "upper": 0.21012166289603026
       },
       "upper": 0.21012166289603026,
       "used": "floored",
       "v_rows": 0.0008609453004354799,
       "v_seed_a": 0.001975308641975309,
       "v_seed_b": 0.00019753086419753142
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.030303030303030276,
        "interval_95": [
         -0.12092768748931657,
         0.06304455658035202
        ]
       },
       "accuracy": {
        "estimate": 0.02564102564102566,
        "interval_95": [
         -0.05027869650945535,
         0.10369730356317357
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.05275477946292015,
        0.08932469617683905
       ],
       "B2_rmin": [
        -0.05434283493689299,
        0.19430185926330173
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.07232323232323234,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.005037158975553235,
        "se": 0.027863108531826813,
        "upper": 0.14968362362201793
       },
       "lower": -0.005037158975553235,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.027863108531826813,
       "unfloored": {
        "df": 4.0,
        "lower": -0.005037158975553235,
        "se": 0.027863108531826813,
        "upper": 0.14968362362201793
       },
       "upper": 0.14968362362201793,
       "used": "floored",
       "v_rows": 0.0006016155453493912,
       "v_seed": 0.00017473727170696886
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.23555555555555552,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.06059726078007982,
        "se": 0.06301521843451371,
        "upper": 0.4105138503310312
       },
       "lower": 0.06059726078007982,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.06301521843451371,
       "unfloored": {
        "df": 4.0,
        "lower": 0.06059726078007982,
        "se": 0.06301521843451371,
        "upper": 0.4105138503310312
       },
       "upper": 0.4105138503310312,
       "used": "floored",
       "v_rows": 0.0014721523222507118,
       "v_seed": 0.002498765432098766
      },
      "majority_recall_beside_it": {
       "estimate": -0.0909090909090909,
       "interval_95": [
        -0.20190728022596238,
        0.020089098407780587
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.012692129080884119,
        0.14343389639091203
       ],
       "B_d2_rmin": [
        0.11501986151682854,
        0.3866673975343054
       ]
      },
      "same_as_selected": 0
     },
     "groups": 47,
     "majority_rows": 33,
     "minority_rows": 45,
     "rows": 78,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.527057466221682,
       "estimate": 0.17216770740410348,
       "floor": 0.02,
       "floored": {
        "df": 4.527057466221682,
        "lower": 0.0700566111784525,
        "se": 0.03848174644004563,
        "upper": 0.27427880362975443
       },
       "lower": 0.0700566111784525,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03848174644004563,
       "unfloored": {
        "df": 4.527057466221682,
        "lower": 0.0700566111784525,
        "se": 0.03848174644004563,
        "upper": 0.27427880362975443
       },
       "upper": 0.27427880362975443,
       "used": "floored",
       "v_rows": 1.7930756631568644e-05,
       "v_seed_a": 0.00137211997875465,
       "v_seed_b": 9.07940736897456e-05
      },
      "percentile_two_way_descriptive": [
       0.09797446756452871,
       0.24785618303365475
      ],
      "rows_only_percentile": [
       0.16381065897674194,
       0.18043906716948968
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.025158173848932708,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.004525025970201591,
        "se": 0.012872136422472742,
        "upper": 0.054841373668067
       },
       "lower": -0.004525025970201591,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.012872136422472742,
       "unfloored": {
        "df": 6.774118488799115,
        "lower": 0.00020982264083050858,
        "se": 0.010479407669795559,
        "upper": 0.050106525057034904
       },
       "upper": 0.054841373668067,
       "used": "floored",
       "v_rows": 5.691896078749378e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.815548131411938,
       "estimate": 0.08754088611358912,
       "floor": 0.02,
       "floored": {
        "df": 4.815548131411938,
        "lower": 0.005745846229615298,
        "se": 0.03145380953557059,
        "upper": 0.16933592599756295
       },
       "lower": 0.005745846229615298,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03145380953557059,
       "unfloored": {
        "df": 4.815548131411938,
        "lower": 0.005745846229615298,
        "se": 0.03145380953557059,
        "upper": 0.16933592599756295
       },
       "upper": 0.16933592599756295,
       "used": "floored",
       "v_rows": 1.727099827586471e-05,
       "v_seed_a": 0.0008812770623343411,
       "v_seed_b": 9.07940736897456e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.03722453841572393,
        "interval_95": [
         -0.08011264121894413,
         0.0030812165899697886
        ]
       },
       "accuracy": {
        "estimate": 0.025204582651390917,
        "interval_95": [
         0.004569459569744475,
         0.04638868157711594
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.004532553343241702,
        0.04625511258451845
       ],
       "B2_rmin": [
        0.033743066555500495,
        0.1552103774651047
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.03823956955815102,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.01224264076927883,
        "se": 0.009363386562263806,
        "upper": 0.0642364983470232
       },
       "lower": 0.01224264076927883,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009363386562263806,
       "unfloored": {
        "df": 4.0,
        "lower": 0.020021342353387667,
        "se": 0.00656170985360269,
        "upper": 0.056457796762914375
       },
       "upper": 0.0642364983470232,
       "used": "floored",
       "v_rows": 7.67300791438242e-06,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.1966101694915254,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.09797397920892316,
        "se": 0.03552607256593868,
        "upper": 0.29524635977412766
       },
       "lower": 0.09797397920892316,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03552607256593868,
       "unfloored": {
        "df": 4.0,
        "lower": 0.09797397920892316,
        "se": 0.03552607256593868,
        "upper": 0.29524635977412766
       },
       "upper": 0.29524635977412766,
       "used": "floored",
       "v_rows": 2.141866681346701e-05,
       "v_seed": 0.0012406831651468736
      },
      "majority_recall_beside_it": {
       "estimate": -0.12013103037522332,
       "interval_95": [
        -0.20711355219112376,
        -0.0331485085593229
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.02627546138309343,
        0.052630700352041246
       ],
       "B_d2_rmin": [
        0.1312951248312309,
        0.2695226617912252
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1193,
     "majority_rows": 3358,
     "minority_rows": 3363,
     "rows": 6721,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 6799,
   "seed": 4224886109,
   "seed_means": {
    "c5050": {
     "accuracy": 0.779585233122518,
     "balanced_accuracy": 0.7796626287757016,
     "recall_majority": 0.8106163373636095,
     "recall_minority": 0.7487089201877934
    },
    "c8020acc": {
     "accuracy": 0.7543462273863805,
     "balanced_accuracy": 0.7547937235128058,
     "recall_majority": 0.9337658507814803,
     "recall_minority": 0.5758215962441314
    },
    "c8020acc_reselected": {
     "accuracy": 0.7933813796146493,
     "balanced_accuracy": 0.793432603633202,
     "recall_majority": 0.8139191978767325,
     "recall_minority": 0.7729460093896713
    },
    "c8020bal": {
     "accuracy": 0.7795558170319165,
     "balanced_accuracy": 0.7798477622344705,
     "recall_majority": 0.8966086700088469,
     "recall_minority": 0.6630868544600939
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 7.662992630441929,
      "estimate": -0.3160211267605634,
      "floor": 0.02,
      "floored": {
       "df": 7.662992630441929,
       "lower": -0.7435185101870614,
       "se": 0.18396664606134325,
       "upper": 0.11147625666593458
      },
      "lower": -0.7435185101870614,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.18396664606134325,
      "unfloored": {
       "df": 7.662992630441929,
       "lower": -0.7435185101870614,
       "se": 0.18396664606134325,
       "upper": 0.11147625666593458
      },
      "upper": 0.11147625666593458,
      "used": "floored",
      "v_rows": 3.419247559231728e-05,
      "v_seed_a": 0.020449876980978207,
      "v_seed_b": 0.013359657406489015
     },
     "percentile_two_way_descriptive": [
      -0.6154921111872267,
      0.10300295805675473
     ],
     "rows_only_percentile": [
      -0.32736136083271383,
      -0.3044645253662368
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.999744612951003,
      "estimate": -0.06649301589543166,
      "floor": 0.02,
      "floored": {
       "df": 7.999744612951003,
       "lower": -0.5548454539345895,
       "se": 0.21177313469411976,
       "upper": 0.4218594221437262
      },
      "lower": -0.5548454539345895,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.21177313469411976,
      "unfloored": {
       "df": 7.999744612951003,
       "lower": -0.5548454539345895,
       "se": 0.21177313469411976,
       "upper": 0.4218594221437262
      },
      "upper": 0.4218594221437262,
      "used": "floored",
      "v_rows": 5.905802355903187e-06,
      "v_seed_a": 0.022547659680508297,
      "v_seed_b": 0.02229429509530959
     },
     "B2_rmin": {
      "df": 7.919940852975817,
      "estimate": 0.009154929577464721,
      "floor": 0.02,
      "floored": {
       "df": 7.919940852975817,
       "lower": -0.3890891088173969,
       "se": 0.1723949473590209,
       "upper": 0.40739896797232633
      },
      "lower": -0.3890891088173969,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.1723949473590209,
      "unfloored": {
       "df": 7.919940852975817,
       "lower": -0.3890891088173969,
       "se": 0.1723949473590209,
       "upper": 0.40739896797232633
      },
      "upper": 0.40739896797232633,
      "used": "floored",
      "v_rows": 1.4023693870839876e-05,
      "v_seed_a": 0.01634633677455972,
      "v_seed_b": 0.013359657406489015
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.1421409613683281,
       "interval_95": [
        -0.6260662863779921,
        0.3810326478802488
       ]
      },
      "accuracy": {
       "estimate": -0.06630386821591416,
       "interval_95": [
        -0.4807027477697934,
        0.35537665708788624
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.481056883655069,
       0.3555116050769009
      ],
      "B2_rmin": [
       -0.33410923255695535,
       0.3443580461445618
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.014533361577110293,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.6434964999204301,
       "se": 0.23700445590141112,
       "upper": 0.6725632230746507
      },
      "lower": -0.6434964999204301,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.23700445590141112,
      "unfloored": {
       "df": 4.0,
       "lower": -0.6434964999204301,
       "se": 0.23700445590141112,
       "upper": 0.6725632230746507
      },
      "upper": 0.6725632230746507,
      "used": "floored",
      "v_rows": 6.566353711669715e-06,
      "v_seed": 0.05616454576341225
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.13145539906103285,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.49883989984308974,
       "se": 0.22701522091113674,
       "upper": 0.7617506979651555
      },
      "lower": -0.49883989984308974,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.22701522091113674,
      "unfloored": {
       "df": 4.0,
       "lower": -0.49883989984308974,
       "se": 0.22701522091113674,
       "upper": 0.7617506979651555
      },
      "upper": 0.7617506979651555,
      "used": "floored",
      "v_rows": 1.9069111040520945e-05,
      "v_seed": 0.05151684141429169
     },
     "majority_recall_beside_it": {
      "estimate": -0.10238867590681218,
      "interval_95": [
       -0.7893274257004984,
       0.584550073886874
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.4674667418692775,
       0.5183778869569884
      ],
      "B_d2_rmin": [
       -0.33632092598725877,
       0.6185067184557753
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.11001617884983085,
      "balanced_accuracy": 0.10990506837347688,
      "completion_tokens": {
       "max": 332.0,
       "mean": 46.776584791881156,
       "median": 44.0,
       "p95": 101.0
      },
      "conflicts": 0.0007354022650389764,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.14737461391381085,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9901456096484778,
      "parsed_label_share_strict": 0.14737461391381085,
      "recall_majority": 0.06546741374225892,
      "recall_minority": 0.15434272300469484,
      "share_predicting_majority": 0.04132960729519047,
      "truncated": 0.0,
      "unparsed": 0.8518899838211502
     },
     "INSTR-1500": {
      "accuracy": 0.8173260773643183,
      "balanced_accuracy": 0.8174411466835022,
      "completion_tokens": {
       "max": 178.0,
       "mean": 67.88012943079865,
       "median": 66.0,
       "p95": 107.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8634621055735772,
      "recall_minority": 0.7714201877934272,
      "share_predicting_majority": 0.545227239299897,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "THINK-512": {
      "accuracy": 0.390792763641712,
      "balanced_accuracy": 0.3911464152555162,
      "completion_tokens": {
       "max": 512.0,
       "mean": 385.4156493602,
       "median": 382.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4477128989557288,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.7671716428886601,
      "parsed_label_share_strict": 0.4477128989557288,
      "recall_majority": 0.5325862577410794,
      "recall_minority": 0.24970657276995306,
      "share_predicting_majority": 0.305339020444183,
      "truncated": 0.2359170466245036,
      "unparsed": 0.5522871010442713
     },
     "THINK-LONG-2048": {
      "accuracy": 0.5038976320047066,
      "balanced_accuracy": 0.504289869760191,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 438.6765700838359,
       "median": 382.0,
       "p95": 853.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.607001029563171,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9961759082217974,
      "parsed_label_share_strict": 0.607001029563171,
      "recall_majority": 0.6611618991447951,
      "recall_minority": 0.3474178403755869,
      "share_predicting_majority": 0.39314605088983673,
      "truncated": 0.003971172231210472,
      "unparsed": 0.39299897043682896
     },
     "qwen3-1.7b-base__creak__c5050__s201__selected": {
      "accuracy": 0.002647448154140315,
      "balanced_accuracy": 0.002644522645555828,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 155.35431681129577,
       "median": 150.0,
       "p95": 217.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0033828504191792913,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0033828504191792913,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0038145539906103286,
      "share_predicting_majority": 0.0008824827180467715,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.9964700691278129
     },
     "qwen3-1.7b-base__creak__c5050__s202__selected": {
      "accuracy": 0.006471539932342992,
      "balanced_accuracy": 0.006482613117019229,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 235.9338137961465,
       "median": 225.0,
       "p95": 314.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.008971907633475511,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9954405059567584,
      "parsed_label_share_strict": 0.008971907633475511,
      "recall_majority": 0.01091123562370982,
      "recall_minority": 0.0020539906103286387,
      "share_predicting_majority": 0.007206942197381968,
      "truncated": 0.003971172231210472,
      "unparsed": 0.9910280923665244
     },
     "qwen3-1.7b-base__creak__c5050__s203__selected": {
      "accuracy": 0.7946756876011178,
      "balanced_accuracy": 0.7948707864507403,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 236.7659949992646,
       "median": 230.0,
       "p95": 322.0
      },
      "conflicts": 0.0005883218120311811,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.998529195469922,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9986762759229298,
      "parsed_label_share_strict": 0.998529195469922,
      "recall_majority": 0.8728988498967856,
      "recall_minority": 0.7168427230046949,
      "share_predicting_majority": 0.5762612148845419,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.0008824827180467715
     },
     "qwen3-1.7b-base__creak__c5050__s204__selected": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017657119854682997,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 135.24606559788205,
       "median": 131.0,
       "p95": 186.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.003529930872187086,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9986762759229298,
      "parsed_label_share_strict": 0.003529930872187086,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.0023532872481247242,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.9963229886748051
     },
     "qwen3-1.7b-base__creak__c5050__s205__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 102.67965877334902,
       "median": 98.0,
       "p95": 153.09999999999945
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9997058390939844,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00029416090601559053,
      "unparsed": 1.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s201__reselected": {
      "accuracy": 0.7971760553022503,
      "balanced_accuracy": 0.7973693309962993,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 110.04618326224445,
       "median": 106.0,
       "p95": 158.09999999999945
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9991175172819532,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.9991175172819532,
      "recall_majority": 0.8746682394573873,
      "recall_minority": 0.7200704225352113,
      "share_predicting_majority": 0.5762612148845419,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.0008824827180467715
     },
     "qwen3-1.7b-base__creak__c8020acc__s201__selected": {
      "accuracy": 0.7684953669657303,
      "balanced_accuracy": 0.7689168407674001,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 142.95911163406385,
       "median": 140.0,
       "p95": 194.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9994116781879688,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.9994116781879688,
      "recall_majority": 0.9374815688587438,
      "recall_minority": 0.6003521126760564,
      "share_predicting_majority": 0.6674510957493749,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.0005883218120311811
     },
     "qwen3-1.7b-base__creak__c8020acc__s202__reselected": {
      "accuracy": 0.7924694808060009,
      "balanced_accuracy": 0.7926296288989219,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 196.17664362406236,
       "median": 184.0,
       "p95": 303.0
      },
      "conflicts": 0.0038240917782026767,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9961759082217974,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9961759082217974,
      "parsed_label_share_strict": 0.9961759082217974,
      "recall_majority": 0.856679445591271,
      "recall_minority": 0.7285798122065728,
      "share_predicting_majority": 0.5618473304897779,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s202__selected": {
      "accuracy": 0.7649654360935432,
      "balanced_accuracy": 0.7653905654016501,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 147.48595381673775,
       "median": 133.0,
       "p95": 245.09999999999945
      },
      "conflicts": 0.0008824827180467715,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9991175172819532,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9991175172819532,
      "parsed_label_share_strict": 0.9991175172819532,
      "recall_majority": 0.9354172810380419,
      "recall_minority": 0.5953638497652582,
      "share_predicting_majority": 0.668774819826445,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s203__reselected": {
      "accuracy": 0.7854096190616268,
      "balanced_accuracy": 0.7851924038084794,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6983190799174285,
      "recall_minority": 0.8720657276995305,
      "share_predicting_majority": 0.41241359023385793,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__creak__c8020acc__s203__selected": {
      "accuracy": 0.00029416090601559053,
      "balanced_accuracy": 0.0002941627450736069,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 74.5584644800706,
       "median": 69.0,
       "p95": 126.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0005883218120311811,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9982350345639065,
      "parsed_label_share_strict": 0.0005883218120311811,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00044124135902338577,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9994116781879688
     },
     "qwen3-1.7b-base__creak__c8020acc__s204__reselected": {
      "accuracy": 0.00014708045300779526,
      "balanced_accuracy": 0.0001474491300501327,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 230.2248860126489,
       "median": 226.0,
       "p95": 330.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00029416090601559053,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.00029416090601559053,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.00014708045300779526,
      "truncated": 0.00029416090601559053,
      "unparsed": 0.9995587586409767
     },
     "qwen3-1.7b-base__creak__c8020acc__s204__selected": {
      "accuracy": 0.7092219444035888,
      "balanced_accuracy": 0.7095911938256889,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 252.73334313869688,
       "median": 240.0,
       "p95": 356.0
      },
      "conflicts": 0.00029416090601559053,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9544050595675835,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.9544050595675835,
      "recall_majority": 0.8572692421114716,
      "recall_minority": 0.5619131455399061,
      "share_predicting_majority": 0.639358729224886,
      "truncated": 0.001617884983085748,
      "unparsed": 0.04530077952640094
     },
     "qwen3-1.7b-base__creak__c8020acc__s205__reselected": {
      "accuracy": 0.6771584056478894,
      "balanced_accuracy": 0.6772494299325887,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 145.5755258126195,
       "median": 142.0,
       "p95": 195.0
      },
      "conflicts": 0.0007354022650389764,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8596852478305633,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.8596852478305633,
      "recall_majority": 0.7136537894426422,
      "recall_minority": 0.6408450704225352,
      "share_predicting_majority": 0.45580232387115754,
      "truncated": 0.0005883218120311811,
      "unparsed": 0.13957934990439771
     },
     "qwen3-1.7b-base__creak__c8020acc__s205__selected": {
      "accuracy": 0.7352551845859685,
      "balanced_accuracy": 0.7357286721409753,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 558.8518899838211,
       "median": 547.0,
       "p95": 748.0
      },
      "conflicts": 0.008530666274452125,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9729371966465656,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9782320929548463,
      "parsed_label_share_strict": 0.9729371966465656,
      "recall_majority": 0.9250958419345325,
      "recall_minority": 0.5463615023474179,
      "share_predicting_majority": 0.671716428886601,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.018532137078982203
     },
     "qwen3-1.7b-base__creak__c8020bal__s201__selected": {
      "accuracy": 0.39255772907780556,
      "balanced_accuracy": 0.39253922112246864,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 245.77231945874394,
       "median": 234.0,
       "p95": 379.09999999999945
      },
      "conflicts": 0.0033828504191792913,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5175761141344315,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9949992645977349,
      "parsed_label_share_strict": 0.5175761141344315,
      "recall_majority": 0.3851371276909466,
      "recall_minority": 0.3999413145539906,
      "share_predicting_majority": 0.272245918517429,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.47904103544638915
     },
     "qwen3-1.7b-base__creak__c8020bal__s202__selected": {
      "accuracy": 0.00044124135902338577,
      "balanced_accuracy": 0.00044014084507042255,
      "completion_tokens": {
       "max": 352.0,
       "mean": 125.99676423003383,
       "median": 117.0,
       "p95": 204.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00044124135902338577,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9998529195469922,
      "parsed_label_share_strict": 0.00044124135902338577,
      "recall_majority": 0.0,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0,
      "truncated": 0.0,
      "unparsed": 0.9995587586409767
     },
     "qwen3-1.7b-base__creak__c8020bal__s203__selected": {
      "accuracy": 0.7868804235917046,
      "balanced_accuracy": 0.7872317706494545,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 142.62773937343727,
       "median": 137.0,
       "p95": 206.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9983821150169142,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.9983821150169142,
      "recall_majority": 0.927749926275435,
      "recall_minority": 0.6467136150234741,
      "share_predicting_majority": 0.6389174878658627,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.001617884983085748
     },
     "qwen3-1.7b-base__creak__c8020bal__s204__selected": {
      "accuracy": 0.6980438299749964,
      "balanced_accuracy": 0.698035690304216,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 16.764965436093544,
       "median": 3.0,
       "p95": 98.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8429180761876747,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.8429180761876747,
      "recall_majority": 0.6947803007962253,
      "recall_minority": 0.7012910798122066,
      "share_predicting_majority": 0.4265333137226063,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.15693484335931754
     },
     "qwen3-1.7b-base__creak__c8020bal__s205__selected": {
      "accuracy": 0.7687895278717458,
      "balanced_accuracy": 0.7692095324824203,
      "completion_tokens": {
       "max": 268.0,
       "mean": 86.27945286071481,
       "median": 83.0,
       "p95": 135.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9371866705986435,
      "recall_minority": 0.6012323943661971,
      "share_predicting_majority": 0.6673040152963671,
      "truncated": 0.0,
      "unparsed": 0.0
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.1611119282247389,
      "balanced_accuracy": 0.16115272683975673,
      "recall_majority": 0.1774697729283397,
      "recall_minority": 0.14483568075117373
     },
     "c8020acc": {
      "accuracy": 0.5956464185909693,
      "balanced_accuracy": 0.5959842869761576,
      "recall_majority": 0.731111766440578,
      "recall_minority": 0.4608568075117371
     },
     "c8020acc_reselected": {
      "accuracy": 0.6104721282541551,
      "balanced_accuracy": 0.610517648553268,
      "recall_majority": 0.6287230905337658,
      "recall_minority": 0.59231220657277
     },
     "c8020bal": {
      "accuracy": 0.5293425503750552,
      "balanced_accuracy": 0.5294912710807259,
      "recall_majority": 0.5889708050722501,
      "recall_minority": 0.4700117370892018
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__smollm3-3b__replication": {
   "F1_a": {
    "C_a": {
     "df": 6.789454907318442,
     "estimate": 0.17827225130890068,
     "floor": 0.02,
     "floored": {
      "df": 6.789454907318442,
      "lower": 0.0819026533700129,
      "se": 0.04049873168201725,
      "upper": 0.27464184924778845
     },
     "lower": 0.0819026533700129,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.04049873168201725,
     "unfloored": {
      "df": 6.789454907318442,
      "lower": 0.0819026533700129,
      "se": 0.04049873168201725,
      "upper": 0.27464184924778845
     },
     "upper": 0.27464184924778845,
     "used": "floored",
     "v_rows": 0.00012010943994160796,
     "v_seed_a": 0.0004390984348016778,
     "v_seed_b": 0.0010809393931087417
    },
    "percentile_two_way_descriptive": [
     0.098706503557468,
     0.2588477728295981
    ],
    "rows_only_percentile": [
     0.1568304488789442,
     0.19976162807196793
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 7.505760558775842,
     "estimate": 0.05517945759981435,
     "floor": 0.02,
     "floored": {
      "df": 7.505760558775842,
      "lower": 0.018532395166619496,
      "se": 0.01571011936384255,
      "upper": 0.0918265200330092
     },
     "lower": 0.018532395166619496,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.01571011936384255,
     "unfloored": {
      "df": 4.625600617681583,
      "lower": 0.020086133046673955,
      "se": 0.013320972445139625,
      "upper": 0.09027278215295476
     },
     "upper": 0.0918265200330092,
     "used": "floored",
     "v_rows": 3.157800276311978e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 0.00013522984766306087
    },
    "B2_rmin": {
     "df": 5.388714021925071,
     "estimate": 0.14842931937172787,
     "floor": 0.02,
     "floored": {
      "df": 5.388714021925071,
      "lower": 0.05479978022829565,
      "se": 0.0372166384167573,
      "upper": 0.2420588585151601
     },
     "lower": 0.05479978022829565,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0372166384167573,
     "unfloored": {
      "df": 5.388714021925071,
      "lower": 0.05479978022829565,
      "se": 0.0372166384167573,
      "upper": 0.2420588585151601
     },
     "upper": 0.2420588585151601,
     "used": "floored",
     "v_rows": 0.0001104763275065811,
     "v_seed_a": 0.00019366245442833263,
     "v_seed_b": 0.0010809393931087417
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.03807040417209906,
      "interval_95": [
       -0.06717144037059418,
       -0.006944965831739971
      ]
     },
     "accuracy": {
      "estimate": 0.054996734160679295,
      "interval_95": [
       0.0291513171459362,
       0.08318234510857384
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.029257440930552374,
      0.0833144949806808
     ],
     "B2_rmin": [
      0.07485453833815195,
      0.2227367876336206
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.04774125067407527,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.0036023717200430044,
      "se": 0.015897623501145264,
      "upper": 0.09188012962810753
     },
     "lower": 0.0036023717200430044,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.015897623501145264,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0036023717200430044,
      "se": 0.015897623501145264,
      "upper": 0.09188012962810753
     },
     "upper": 0.09188012962810753,
     "used": "floored",
     "v_rows": 3.0283233606086384e-05,
     "v_seed": 0.00022245119937807983
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.14502617801047124,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.028775556742830638,
      "se": 0.0418703114461032,
      "upper": 0.26127679927811187
     },
     "lower": 0.028775556742830638,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.0418703114461032,
     "unfloored": {
      "df": 4.0,
      "lower": 0.028775556742830638,
      "se": 0.0418703114461032,
      "upper": 0.26127679927811187
     },
     "upper": 0.26127679927811187,
     "used": "floored",
     "v_rows": 0.00010185245621112405,
     "v_seed": 0.0016512705243825567
    },
    "majority_recall_beside_it": {
     "estimate": -0.049543676662320714,
     "interval_95": [
      -0.08491763749344516,
      -0.014169715831196257
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.016225037761007612,
      0.07945866868576772
     ],
     "B_d2_rmin": [
      0.060765101260489236,
      0.2253828068757749
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.007438206925739155,
     "interval_95": [
      -0.02246930892936541,
      0.007317180399517083
     ]
    },
    "R_min": {
     "estimate": -0.003403141361256634,
     "interval_95": [
      -0.043177325089371936,
      0.03741755753779014
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5009797517962116,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4990202482037884,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5009797517962116,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 321,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.35009797517962127,
     "minus_always_minority_label": 0.35205747877204446,
     "minus_oracle_constant": 0.35009797517962127
    },
    "c8020acc": {
     "minus_always_majority_label": 0.2996734160679295,
     "minus_always_minority_label": 0.3016329196603527,
     "minus_oracle_constant": 0.2996734160679295
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.3472240365774003,
     "minus_always_minority_label": 0.3491835401698235,
     "minus_oracle_constant": 0.3472240365774003
    },
    "c8020bal": {
     "minus_always_majority_label": 0.3546701502286088,
     "minus_always_minority_label": 0.356629653821032,
     "minus_oracle_constant": 0.3546701502286088
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 767,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.8275636838667537,
     "balanced_accuracy": 0.8277422063250441,
     "completion_tokens": {
      "max": 394.0,
      "mean": 82.93925538863488,
      "median": 78.0,
      "p95": 139.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.005878510777269758,
     "recall_majority": 0.7366362451108214,
     "recall_minority": 0.918848167539267,
     "share_predicting_majority": 0.40888308295231873,
     "truncated": 0.0,
     "unparsed": 0.0013063357282821686
    },
    "INSTR-1500": {
     "accuracy": 0.8687132593076421,
     "balanced_accuracy": 0.8687370731141252,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 81.15022860875244,
      "median": 77.0,
      "p95": 127.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9967341606792945,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9967341606792945,
     "parsed_label_share_strict": 0.9967341606792945,
     "recall_majority": 0.8565840938722294,
     "recall_minority": 0.8808900523560209,
     "share_predicting_majority": 0.4879163945133899,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.001959503592423253
    },
    "THINK-512": {
     "accuracy": 0.7465708687132593,
     "balanced_accuracy": 0.7466057325405981,
     "completion_tokens": {
      "max": 512.0,
      "mean": 383.2749836708034,
      "median": 377.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.8203788373612019,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.8203788373612019,
     "parsed_label_share_strict": 0.34291312867406926,
     "recall_majority": 0.7288135593220338,
     "recall_minority": 0.7643979057591623,
     "share_predicting_majority": 0.3984323971260614,
     "truncated": 0.18092749836708033,
     "unparsed": 0.17962116263879818
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8589157413455258,
     "balanced_accuracy": 0.858910080069899,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 426.2397126061398,
      "median": 377.0,
      "p95": 730.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9875898105813194,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9875898105813194,
     "parsed_label_share_strict": 0.3925538863487916,
     "recall_majority": 0.8617992177314211,
     "recall_minority": 0.856020942408377,
     "share_predicting_majority": 0.4977139124755062,
     "truncated": 0.011757021554539516,
     "unparsed": 0.012410189418680601
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.8523840627041149,
     "balanced_accuracy": 0.8523348600995242,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 434.53363814500324,
      "median": 391.0,
      "p95": 740.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882429784454605,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882429784454605,
     "parsed_label_share_strict": 0.39777922926192033,
     "recall_majority": 0.877444589308996,
     "recall_minority": 0.8272251308900523,
     "share_predicting_majority": 0.5179621162638798,
     "truncated": 0.0032658393207054214,
     "unparsed": 0.011757021554539516
    },
    "smollm3-3b__creak__c5050__s201__selected": {
     "accuracy": 0.8425865447419987,
     "balanced_accuracy": 0.8426384158037366,
     "completion_tokens": {
      "max": 237.0,
      "mean": 96.25408229915088,
      "median": 94.0,
      "p95": 145.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.8161668839634941,
     "recall_minority": 0.8691099476439791,
     "share_predicting_majority": 0.47419986936642716,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s202__selected": {
     "accuracy": 0.8589157413455258,
     "balanced_accuracy": 0.8588972811729934,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.35271064663618,
      "median": 99.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0013063357282821686,
     "recall_majority": 0.8683181225554107,
     "recall_minority": 0.849476439790576,
     "share_predicting_majority": 0.5101241018941868,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s203__selected": {
     "accuracy": 0.8602220770738079,
     "balanced_accuracy": 0.860300893533656,
     "completion_tokens": {
      "max": 419.0,
      "mean": 95.52057478772045,
      "median": 92.0,
      "p95": 140.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0013063357282821686,
     "recall_majority": 0.8200782268578879,
     "recall_minority": 0.900523560209424,
     "share_predicting_majority": 0.4604833442194644,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s204__selected": {
     "accuracy": 0.8497713912475506,
     "balanced_accuracy": 0.849653064567875,
     "completion_tokens": {
      "max": 408.0,
      "mean": 96.52580013063357,
      "median": 92.0,
      "p95": 152.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.910039113428944,
     "recall_minority": 0.7892670157068062,
     "share_predicting_majority": 0.5610711952971914,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c5050__s205__selected": {
     "accuracy": 0.8438928804702809,
     "balanced_accuracy": 0.8438065284613336,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.80992815153495,
      "median": 89.0,
      "p95": 151.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.8878748370273793,
     "recall_minority": 0.7997382198952879,
     "share_predicting_majority": 0.5447419986936642,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s201__reselected": {
     "accuracy": 0.8582625734813847,
     "balanced_accuracy": 0.8582300320143075,
     "completion_tokens": {
      "max": 450.0,
      "mean": 125.208360548661,
      "median": 117.0,
      "p95": 201.5
     },
     "conflicts": 0.001959503592423253,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.09470934030045722,
     "recall_majority": 0.8748370273794003,
     "recall_minority": 0.8416230366492147,
     "share_predicting_majority": 0.5166557805355977,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s201__selected": {
     "accuracy": 0.8007838014369693,
     "balanced_accuracy": 0.8004976211116951,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.8282168517309,
      "median": 97.0,
      "p95": 153.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0045721750489875895,
     "recall_majority": 0.9465449804432855,
     "recall_minority": 0.6544502617801047,
     "share_predicting_majority": 0.6466361854996734,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s202__reselected": {
     "accuracy": 0.8602220770738079,
     "balanced_accuracy": 0.8601652252264551,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 96.00914435009797,
      "median": 91.0,
      "p95": 145.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.831151832460733,
     "share_predicting_majority": 0.5290659699542782,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s202__selected": {
     "accuracy": 0.7935989549314174,
     "balanced_accuracy": 0.793301228011495,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 83.91770084911822,
      "median": 77.0,
      "p95": 129.0
     },
     "conflicts": 0.0013063357282821686,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9967341606792945,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9967341606792945,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.9452411994784876,
     "recall_minority": 0.6413612565445026,
     "share_predicting_majority": 0.6492488569562378,
     "truncated": 0.0032658393207054214,
     "unparsed": 0.001959503592423253
    },
    "smollm3-3b__creak__c8020acc__s203__reselected": {
     "accuracy": 0.8386675375571522,
     "balanced_accuracy": 0.8385683665877117,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.71652514696277,
      "median": 96.0,
      "p95": 154.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.7879581151832461,
     "share_predicting_majority": 0.550620509470934,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s203__selected": {
     "accuracy": 0.8314826910516002,
     "balanced_accuracy": 0.8313489354730814,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 99.73220117570216,
      "median": 94.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0006531678641410843,
     "recall_majority": 0.8996088657105606,
     "recall_minority": 0.7630890052356021,
     "share_predicting_majority": 0.5682560418027433,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0013063357282821686
    },
    "smollm3-3b__creak__c8020acc__s204__reselected": {
     "accuracy": 0.8491182233834096,
     "balanced_accuracy": 0.8490395707761934,
     "completion_tokens": {
      "max": 326.0,
      "mean": 90.90594382756369,
      "median": 87.0,
      "p95": 140.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.016329196603527107,
     "recall_majority": 0.8891786179921773,
     "recall_minority": 0.8089005235602095,
     "share_predicting_majority": 0.5408229915088177,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020acc__s204__selected": {
     "accuracy": 0.7622468974526453,
     "balanced_accuracy": 0.7618568980934763,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 67.45983017635533,
      "median": 63.0,
      "p95": 111.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.005225342913128674,
     "recall_majority": 0.9608865710560626,
     "recall_minority": 0.56282722513089,
     "share_predicting_majority": 0.6988896146309601,
     "truncated": 0.0013063357282821686,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8347485303723057,
     "balanced_accuracy": 0.8346263063407442,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 112.40300457217505,
      "median": 104.0,
      "p95": 201.0
     },
     "conflicts": 0.0006531678641410843,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0032658393207054214,
     "recall_majority": 0.8970013037809648,
     "recall_minority": 0.7722513089005235,
     "share_predicting_majority": 0.5630306988896147,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020acc__s205__selected": {
     "accuracy": 0.8151534944480732,
     "balanced_accuracy": 0.8149185648852877,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 88.09340300457218,
      "median": 83.0,
      "p95": 138.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.9348109517601043,
     "recall_minority": 0.6950261780104712,
     "share_predicting_majority": 0.6198563030698889,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020bal__s201__selected": {
     "accuracy": 0.8608752449379491,
     "balanced_accuracy": 0.8607582407830877,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 86.62834748530372,
      "median": 79.0,
      "p95": 130.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980404964075767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980404964075767,
     "parsed_label_share_strict": 0.9790986283474853,
     "recall_majority": 0.9204693611473272,
     "recall_minority": 0.8010471204188482,
     "share_predicting_majority": 0.5591116917047682,
     "truncated": 0.001959503592423253,
     "unparsed": 0.001959503592423253
    },
    "smollm3-3b__creak__c8020bal__s202__selected": {
     "accuracy": 0.8530372305682561,
     "balanced_accuracy": 0.8529534734499682,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 105.87981711299804,
      "median": 100.0,
      "p95": 160.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.002612671456564337,
     "recall_majority": 0.8956975228161669,
     "recall_minority": 0.8102094240837696,
     "share_predicting_majority": 0.5434356629653821,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    },
    "smollm3-3b__creak__c8020bal__s203__selected": {
     "accuracy": 0.8569562377531026,
     "balanced_accuracy": 0.8569083325938416,
     "completion_tokens": {
      "max": 222.0,
      "mean": 65.18680600914435,
      "median": 62.0,
      "p95": 113.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.001959503592423253,
     "recall_majority": 0.8813559322033898,
     "recall_minority": 0.8324607329842932,
     "share_predicting_majority": 0.5251469627694317,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__creak__c8020bal__s204__selected": {
     "accuracy": 0.8628347485303723,
     "balanced_accuracy": 0.8628060642880059,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.87263226649249,
      "median": 85.0,
      "p95": 146.5
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9986936642717178,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9986936642717178,
     "parsed_label_share_strict": 0.0045721750489875895,
     "recall_majority": 0.877444589308996,
     "recall_minority": 0.8481675392670157,
     "share_predicting_majority": 0.5146962769431744,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0013063357282821686
    },
    "smollm3-3b__creak__c8020bal__s205__selected": {
     "accuracy": 0.8445460483344219,
     "balanced_accuracy": 0.8443944244592039,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 116.26061397779229,
      "median": 111.0,
      "p95": 170.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999346832135859,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999346832135859,
     "parsed_label_share_strict": 0.003919007184846506,
     "recall_majority": 0.9217731421121251,
     "recall_minority": 0.7670157068062827,
     "share_predicting_majority": 0.5780535597648596,
     "truncated": 0.0006531678641410843,
     "unparsed": 0.0006531678641410843
    }
   },
   "minority_rows": 764,
   "rows": 1531,
   "seed": 3730529455,
   "seed_means": {
    "c5050": {
     "accuracy": 0.8510777269758328,
     "balanced_accuracy": 0.8510592367079189,
     "recall_majority": 0.8604954367666231,
     "recall_minority": 0.8416230366492148
    },
    "c8020acc": {
     "accuracy": 0.8006531678641411,
     "balanced_accuracy": 0.8003846495150071,
     "recall_majority": 0.9374185136897001,
     "recall_minority": 0.6633507853403141
    },
    "c8020acc_reselected": {
     "accuracy": 0.8482037883736119,
     "balanced_accuracy": 0.8481259001890823,
     "recall_majority": 0.8878748370273793,
     "recall_minority": 0.8083769633507852
    },
    "c8020bal": {
     "accuracy": 0.8556499020248204,
     "balanced_accuracy": 0.8555641071148214,
     "recall_majority": 0.899348109517601,
     "recall_minority": 0.811780104712042
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "creak__smollm3-3b__test": {
   "F1_a": {
    "C_a": {
     "df": 6.852244231300976,
     "estimate": 0.14917840375586866,
     "floor": 0.02,
     "floored": {
      "df": 6.852244231300976,
      "lower": 0.032438494081101235,
      "se": 0.03475995779423532,
      "upper": 0.2659183134306361
     },
     "lower": 0.032438494081101235,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03475995779423532,
     "unfloored": {
      "df": 6.852244231300976,
      "lower": 0.032438494081101235,
      "se": 0.03475995779423532,
      "upper": 0.2659183134306361
     },
     "upper": 0.2659183134306361,
     "used": "floored",
     "v_rows": 2.1803013847939167e-05,
     "v_seed_a": 0.0003504371790209173,
     "v_seed_b": 0.0008360144729881641
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 6.852244231300976,
       "estimate": 0.14917840375586866,
       "floor": 0.02,
       "floored": {
        "df": 6.852244231300976,
        "lower": 0.032438494081101235,
        "se": 0.03475995779423532,
        "upper": 0.2659183134306361
       },
       "lower": 0.032438494081101235,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03475995779423532,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 6.852244231300976,
        "lower": 0.032438494081101235,
        "se": 0.03475995779423532,
        "upper": 0.2659183134306361
       },
       "upper": 0.2659183134306361,
       "used": "floored",
       "v_rows": 2.1803013847939167e-05,
       "v_seed_a": 0.0003504371790209173,
       "v_seed_b": 0.0008360144729881641
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "supported",
     "status": "descriptive only"
    },
    "percentile_two_way_descriptive": [
     0.06805375249073294,
     0.23996165458187446
    ],
    "rows_only_percentile": [
     0.13765638711331452,
     0.16092508189918941
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 4.345054202163109,
     "estimate": 0.03710242384217821,
     "floor": 0.02,
     "floored": {
      "df": 7.984962106911474,
      "lower": -0.011353294864411667,
      "se": 0.013171475448111156,
      "upper": 0.08555814254876809
     },
     "lower": -0.011717003049946328,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.009861967657836652,
     "unfloored": {
      "df": 4.345054202163109,
      "lower": -0.011717003049946328,
      "se": 0.009861967657836652,
      "upper": 0.08592185073430275
     },
     "upper": 0.08592185073430275,
     "used": "unfloored",
     "v_rows": 6.229293728533266e-06,
     "v_seed_a": 3.770640604021175e-06,
     "v_seed_b": 8.725847175166173e-05
    },
    "B2_rmin": {
     "df": 4.743032781553611,
     "estimate": 0.11596244131455413,
     "floor": 0.02,
     "floored": {
      "df": 4.758590585433914,
      "lower": -0.026491975185881034,
      "se": 0.030552606381354975,
      "upper": 0.2584168578149893
     },
     "lower": -0.026654905565820924,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.030525262875160063,
     "unfloored": {
      "df": 4.743032781553611,
      "lower": -0.026654905565820924,
      "se": 0.030525262875160063,
      "upper": 0.2585797881949292
     },
     "upper": 0.2585797881949292,
     "used": "unfloored",
     "v_rows": 1.744728370584864e-05,
     "v_seed_a": 7.832991690361255e-05,
     "v_seed_b": 0.0008360144729881641
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 4.345054202163109,
       "estimate": 0.03710242384217821,
       "floor": 0.02,
       "floored": {
        "df": 7.984962106911474,
        "lower": -0.011353294864411667,
        "se": 0.013171475448111156,
        "upper": 0.08555814254876809
       },
       "lower": -0.011717003049946328,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.009861967657836652,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.345054202163109,
        "lower": -0.011717003049946328,
        "se": 0.009861967657836652,
        "upper": 0.08592185073430275
       },
       "upper": 0.08592185073430275,
       "used": "unfloored",
       "v_rows": 6.229293728533266e-06,
       "v_seed_a": 3.770640604021175e-06,
       "v_seed_b": 8.725847175166173e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.743032781553611,
       "estimate": 0.11596244131455413,
       "floor": 0.02,
       "floored": {
        "df": 4.758590585433914,
        "lower": -0.026491975185881034,
        "se": 0.030552606381354975,
        "upper": 0.2584168578149893
       },
       "lower": -0.026654905565820924,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.030525262875160063,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.743032781553611,
        "lower": -0.026654905565820924,
        "se": 0.030525262875160063,
        "upper": 0.2585797881949292
       },
       "upper": 0.2585797881949292,
       "used": "unfloored",
       "v_rows": 1.744728370584864e-05,
       "v_seed_a": 7.832991690361255e-05,
       "v_seed_b": 0.0008360144729881641
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.04175759363019749,
      "interval_95": [
       -0.0721125699112005,
       -0.008165044336440377
      ]
     },
     "accuracy": {
      "estimate": 0.037299602882776894,
      "interval_95": [
       0.02071603554167179,
       0.059074820975207346
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      0.016398862731763438,
      0.0681376767536305
     ],
     "B2_rmin": [
      0.04147408631889446,
      0.20430823911927082
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.035797369244465124,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.026466260697241978,
      "se": 0.011834812497927916,
      "upper": 0.09806099918617223
     },
     "lower": -0.026466260697241978,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011834812497927916,
     "unfloored": {
      "df": 4.0,
      "lower": -0.026466260697241978,
      "se": 0.011834812497927916,
      "upper": 0.09806099918617223
     },
     "upper": 0.09806099918617223,
     "used": "floored",
     "v_rows": 6.154551113653809e-06,
     "v_seed": 0.00013390823574745698
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.11895539906103288,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.06272450130345512,
      "se": 0.034532961818463964,
      "upper": 0.30063529942552086
     },
     "lower": -0.06272450130345512,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.034532961818463964,
     "unfloored": {
      "df": 4.0,
      "lower": -0.06272450130345512,
      "se": 0.034532961818463964,
      "upper": 0.30063529942552086
     },
     "upper": 0.30063529942552086,
     "used": "floored",
     "v_rows": 1.729601390307587e-05,
     "v_seed": 0.001175229438052414
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.035797369244465124,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.026466260697241978,
        "se": 0.011834812497927916,
        "upper": 0.09806099918617223
       },
       "lower": -0.026466260697241978,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011834812497927916,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.026466260697241978,
        "se": 0.011834812497927916,
        "upper": 0.09806099918617223
       },
       "upper": 0.09806099918617223,
       "used": "floored",
       "v_rows": 6.154551113653809e-06,
       "v_seed": 0.00013390823574745698
      },
      "B_d2 (R_min gain)": {
       "annotation": "crosses",
       "df": 4.0,
       "estimate": 0.11895539906103288,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.06272450130345512,
        "se": 0.034532961818463964,
        "upper": 0.30063529942552086
       },
       "lower": -0.06272450130345512,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.034532961818463964,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": -0.06272450130345512,
        "se": 0.034532961818463964,
        "upper": 0.30063529942552086
       },
       "upper": 0.30063529942552086,
       "used": "floored",
       "v_rows": 1.729601390307587e-05,
       "v_seed": 0.001175229438052414
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "majority_recall_beside_it": {
     "estimate": -0.04736066057210266,
     "interval_95": [
      -0.0835679196122595,
      -0.011153401531945828
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      0.008000782229927825,
      0.0702653109942907
     ],
     "B_d2_rmin": [
      0.029654158493887185,
      0.2095495262184913
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.001305054597713018,
     "interval_95": [
      -0.010526182405039856,
      0.007019153805285099
     ]
    },
    "R_min": {
     "estimate": 0.002992957746479008,
     "interval_95": [
      -0.02342518586088192,
      0.029637665880701606
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.4987498161494337,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.5012501838505663,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5012501838505663,
     "label": "yes",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1197,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": 0.3471687012796,
     "minus_always_minority_label": 0.3446683335784674,
     "minus_oracle_constant": 0.3446683335784674
    },
    "c8020acc": {
     "minus_always_majority_label": 0.3101632593028387,
     "minus_always_minority_label": 0.3076628916017061,
     "minus_oracle_constant": 0.3076628916017061
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": 0.34616855419914694,
     "minus_always_minority_label": 0.34366818649801434,
     "minus_oracle_constant": 0.34366818649801434
    },
    "c8020bal": {
     "minus_always_majority_label": 0.3474628621856156,
     "minus_always_minority_label": 0.344962494484483,
     "minus_oracle_constant": 0.344962494484483
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 3391,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.8212972495955287,
     "balanced_accuracy": 0.8211096793085259,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 85.94352110604501,
      "median": 79.0,
      "p95": 139.09999999999945
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9973525518458597,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9973525518458597,
     "parsed_label_share_strict": 0.003971172231210472,
     "recall_majority": 0.7460925980536715,
     "recall_minority": 0.8961267605633803,
     "share_predicting_majority": 0.4228563023974114,
     "truncated": 0.001617884983085748,
     "unparsed": 0.0025003677011325195
    },
    "INSTR-1500": {
     "accuracy": 0.8582144433004854,
     "balanced_accuracy": 0.8581708970029753,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 79.90454478599794,
      "median": 76.0,
      "p95": 124.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.997793793204883,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.997793793204883,
     "parsed_label_share_strict": 0.997793793204883,
     "recall_majority": 0.8407549395458567,
     "recall_minority": 0.8755868544600939,
     "share_predicting_majority": 0.4812472422415061,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.002206206795116929
    },
    "THINK-512": {
     "accuracy": 0.7302544491837035,
     "balanced_accuracy": 0.730236581436916,
     "completion_tokens": {
      "max": 512.0,
      "mean": 384.1058979261656,
      "median": 379.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.8186498014413884,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.8186498014413884,
     "parsed_label_share_strict": 0.35608177673187236,
     "recall_majority": 0.7230905337658508,
     "recall_minority": 0.7373826291079812,
     "share_predicting_majority": 0.4088836593616708,
     "truncated": 0.1828210030886895,
     "unparsed": 0.18135019855861156
    },
    "THINK-LONG-2048": {
     "accuracy": 0.8504191792910722,
     "balanced_accuracy": 0.8504642138192371,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 423.75922929842625,
      "median": 379.0,
      "p95": 714.0999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.988527724665392,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.988527724665392,
     "parsed_label_share_strict": 0.4097661420797176,
     "recall_majority": 0.8684753759952816,
     "recall_minority": 0.8324530516431925,
     "share_predicting_majority": 0.5103691719370496,
     "truncated": 0.009118988086483306,
     "unparsed": 0.011472275334608031
    },
    "smollm3-3b__creak__c5050__s201__selected": {
     "accuracy": 0.845565524341815,
     "balanced_accuracy": 0.8455321961751834,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 98.09839682306222,
      "median": 94.0,
      "p95": 149.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.00044124135902338577,
     "recall_majority": 0.832202890002949,
     "recall_minority": 0.8588615023474179,
     "share_predicting_majority": 0.48551257537873216,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c5050__s202__selected": {
     "accuracy": 0.8432122370936902,
     "balanced_accuracy": 0.8432458260820205,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 103.58052654802177,
      "median": 100.0,
      "p95": 147.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.0014708045300779527,
     "recall_majority": 0.856679445591271,
     "recall_minority": 0.82981220657277,
     "share_predicting_majority": 0.5122812178261509,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c5050__s203__selected": {
     "accuracy": 0.8483600529489631,
     "balanced_accuracy": 0.8482528229932035,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 98.02000294160906,
      "median": 93.0,
      "p95": 145.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.001764965436093543,
     "recall_majority": 0.8053671483338248,
     "recall_minority": 0.8911384976525821,
     "share_predicting_majority": 0.45580232387115754,
     "truncated": 0.0010295631710545668,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c5050__s204__selected": {
     "accuracy": 0.8477717311369319,
     "balanced_accuracy": 0.8479138370970936,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 101.08810119135167,
      "median": 93.0,
      "p95": 161.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9980879541108987,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9980879541108987,
     "parsed_label_share_strict": 0.0013237240770701574,
     "recall_majority": 0.9047478619876143,
     "recall_minority": 0.7910798122065728,
     "share_predicting_majority": 0.5547874687454037,
     "truncated": 0.001764965436093543,
     "unparsed": 0.001764965436093543
    },
    "smollm3-3b__creak__c5050__s205__selected": {
     "accuracy": 0.8446830416237682,
     "balanced_accuracy": 0.8447990174903743,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 95.81762023827034,
      "median": 89.0,
      "p95": 150.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.0030886895131637007,
     "recall_majority": 0.8911825420230021,
     "recall_minority": 0.7984154929577465,
     "share_predicting_majority": 0.5449330783938815,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.0010295631710545668
    },
    "smollm3-3b__creak__c8020acc__s201__reselected": {
     "accuracy": 0.8526253860861891,
     "balanced_accuracy": 0.8526752152549624,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 129.47418738049714,
      "median": 120.0,
      "p95": 219.0
     },
     "conflicts": 0.00044124135902338577,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.0961906162670981,
     "recall_majority": 0.8726039516366854,
     "recall_minority": 0.8327464788732394,
     "share_predicting_majority": 0.5184585968524783,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s201__selected": {
     "accuracy": 0.8108545374319753,
     "balanced_accuracy": 0.8111858077097205,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 103.17031916458302,
      "median": 97.0,
      "p95": 158.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9989704368289455,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9989704368289455,
     "parsed_label_share_strict": 0.0036770113251948814,
     "recall_majority": 0.9436744323208494,
     "recall_minority": 0.6786971830985915,
     "share_predicting_majority": 0.6308280629504339,
     "truncated": 0.0008824827180467715,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c8020acc__s202__reselected": {
     "accuracy": 0.8495366965730254,
     "balanced_accuracy": 0.8496214433954558,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 97.46859832328283,
      "median": 92.0,
      "p95": 148.0
     },
     "conflicts": 0.00029416090601559053,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.004559494043241653,
     "recall_majority": 0.8835151872603951,
     "recall_minority": 0.8157276995305164,
     "share_predicting_majority": 0.5325783203412267,
     "truncated": 0.0013237240770701574,
     "unparsed": 0.0013237240770701574
    },
    "smollm3-3b__creak__c8020acc__s202__selected": {
     "accuracy": 0.8120311810560377,
     "balanced_accuracy": 0.8123624586900149,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 80.64259449919106,
      "median": 76.0,
      "p95": 128.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.0025003677011325195,
     "recall_majority": 0.9448540253612504,
     "recall_minority": 0.6798708920187794,
     "share_predicting_majority": 0.6312693043094573,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0005883218120311811
    },
    "smollm3-3b__creak__c8020acc__s203__reselected": {
     "accuracy": 0.8343874099132226,
     "balanced_accuracy": 0.8345040569278247,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 102.63553463744668,
      "median": 97.0,
      "p95": 158.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0005883218120311811,
     "recall_majority": 0.881156001179593,
     "recall_minority": 0.7878521126760564,
     "share_predicting_majority": 0.5455214002059127,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s203__selected": {
     "accuracy": 0.8229151345786145,
     "balanced_accuracy": 0.8230728987114468,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 99.92381232534196,
      "median": 95.0,
      "p95": 152.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983821150169142,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983821150169142,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8861692716012975,
     "recall_minority": 0.7599765258215962,
     "share_predicting_majority": 0.5612590086777467,
     "truncated": 0.00029416090601559053,
     "unparsed": 0.0014708045300779527
    },
    "smollm3-3b__creak__c8020acc__s204__reselected": {
     "accuracy": 0.8488012943079865,
     "balanced_accuracy": 0.8489121473162182,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.08707162818061,
      "median": 89.0,
      "p95": 140.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995587586409767,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995587586409767,
     "parsed_label_share_strict": 0.013237240770701575,
     "recall_majority": 0.893246829843704,
     "recall_minority": 0.8045774647887324,
     "share_predicting_majority": 0.5433151934107957,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00029416090601559053
    },
    "smollm3-3b__creak__c8020acc__s204__selected": {
     "accuracy": 0.7732019414619797,
     "balanced_accuracy": 0.7736719886803372,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 68.4658037946757,
      "median": 63.0,
      "p95": 118.0
     },
     "conflicts": 0.00044124135902338577,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9988233563759377,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9988233563759377,
     "parsed_label_share_strict": 0.008530666274452125,
     "recall_majority": 0.9616632261869655,
     "recall_minority": 0.5856807511737089,
     "share_predicting_majority": 0.6864244741873805,
     "truncated": 0.0011766436240623621,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020acc__s205__reselected": {
     "accuracy": 0.8392410648624797,
     "balanced_accuracy": 0.8393963567604388,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 113.66656861303133,
      "median": 104.0,
      "p95": 204.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.002647448154140315,
     "recall_majority": 0.9015039811265113,
     "recall_minority": 0.7772887323943662,
     "share_predicting_majority": 0.561111928224739,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c8020acc__s205__selected": {
     "accuracy": 0.8255625827327548,
     "balanced_accuracy": 0.8258292196410548,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.886748051184,
      "median": 84.0,
      "p95": 142.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.998529195469922,
     "parsed_label_share_strict": 0.0025003677011325195,
     "recall_majority": 0.9324682984370393,
     "recall_minority": 0.7191901408450704,
     "share_predicting_majority": 0.6049419032210619,
     "truncated": 0.0014708045300779527,
     "unparsed": 0.0014708045300779527
    },
    "smollm3-3b__creak__c8020bal__s201__selected": {
     "accuracy": 0.8530666274452126,
     "balanced_accuracy": 0.8532227412939251,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 86.08824827180467,
      "median": 81.0,
      "p95": 135.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9994116781879688,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9994116781879688,
     "parsed_label_share_strict": 0.983526989263127,
     "recall_majority": 0.9156590976113241,
     "recall_minority": 0.7907863849765259,
     "share_predicting_majority": 0.5612590086777467,
     "truncated": 0.00044124135902338577,
     "unparsed": 0.00044124135902338577
    },
    "smollm3-3b__creak__c8020bal__s202__selected": {
     "accuracy": 0.8454184438888072,
     "balanced_accuracy": 0.8455377341706782,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 108.10986909839683,
      "median": 101.0,
      "p95": 167.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9991175172819532,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9991175172819532,
     "parsed_label_share_strict": 0.002206206795116929,
     "recall_majority": 0.893246829843704,
     "recall_minority": 0.7978286384976526,
     "share_predicting_majority": 0.5461097220179438,
     "truncated": 0.0008824827180467715,
     "unparsed": 0.0008824827180467715
    },
    "smollm3-3b__creak__c8020bal__s203__selected": {
     "accuracy": 0.8436534784527137,
     "balanced_accuracy": 0.8437065613478374,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 67.49551404618326,
      "median": 62.0,
      "p95": 119.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.999264597734961,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.999264597734961,
     "parsed_label_share_strict": 0.0010295631710545668,
     "recall_majority": 0.8649365968740784,
     "recall_minority": 0.8224765258215962,
     "share_predicting_majority": 0.5199294013825563,
     "truncated": 0.0007354022650389764,
     "unparsed": 0.0007354022650389764
    },
    "smollm3-3b__creak__c8020bal__s204__selected": {
     "accuracy": 0.8471834093249008,
     "balanced_accuracy": 0.8472571087094671,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 92.34490366230328,
      "median": 86.0,
      "p95": 146.0
     },
     "conflicts": 0.00014708045300779526,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9964700691278129,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9964700691278129,
     "parsed_label_share_strict": 0.00529489630828063,
     "recall_majority": 0.876732527278089,
     "recall_minority": 0.8177816901408451,
     "share_predicting_majority": 0.526548021767907,
     "truncated": 0.0010295631710545668,
     "unparsed": 0.0033828504191792913
    },
    "smollm3-3b__creak__c8020bal__s205__selected": {
     "accuracy": 0.8417414325636123,
     "balanced_accuracy": 0.8419103471215577,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 117.3301956170025,
      "median": 112.0,
      "p95": 178.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9998529195469922,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9998529195469922,
     "parsed_label_share_strict": 0.0019120458891013384,
     "recall_majority": 0.9094662341492186,
     "recall_minority": 0.7743544600938967,
     "share_predicting_majority": 0.5665539049860273,
     "truncated": 0.00014708045300779526,
     "unparsed": 0.00014708045300779526
    }
   },
   "minority_rows": 3408,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 7.6192987081465855,
       "estimate": 0.19111111111111123,
       "floor": 0.02,
       "floored": {
        "df": 7.6192987081465855,
        "lower": 0.05891831302508477,
        "se": 0.05682743042187457,
        "upper": 0.3233039091971377
       },
       "lower": 0.05891831302508477,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05682743042187457,
       "unfloored": {
        "df": 7.6192987081465855,
        "lower": 0.05891831302508477,
        "se": 0.05682743042187457,
        "upper": 0.3233039091971377
       },
       "upper": 0.3233039091971377,
       "used": "floored",
       "v_rows": 0.0023898506755134896,
       "v_seed_a": 0.000325925925925926,
       "v_seed_b": 0.0005135802469135802
      },
      "percentile_two_way_descriptive": [
       0.08067401009223163,
       0.31589825005216
      ],
      "rows_only_percentile": [
       0.09811320754716979,
       0.28936170212765966
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 6.554311204520779,
       "estimate": 0.06949494949494961,
       "floor": 0.02,
       "floored": {
        "df": 7.897767990289718,
        "lower": 0.010430190205306833,
        "se": 0.025555770690961477,
        "upper": 0.12855970878459239
       },
       "lower": 0.010308389072002287,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.02468561175358216,
       "unfloored": {
        "df": 6.554311204520779,
        "lower": 0.010308389072002287,
        "se": 0.02468561175358216,
        "upper": 0.12868150991789692
       },
       "upper": 0.12868150991789692,
       "used": "unfloored",
       "v_rows": 0.00047255665446218384,
       "v_seed_a": 3.628201203958807e-05,
       "v_seed_b": 0.00010054076114682174
      },
      "B2_rmin": {
       "df": 5.202312138728327,
       "estimate": 0.15111111111111097,
       "floor": 0.02,
       "floored": {
        "df": 5.216633388816475,
        "lower": 0.032129230290778354,
        "se": 0.046865338630601064,
        "upper": 0.2700929919314436
       },
       "lower": 0.03206229184907387,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.04685480029452608,
       "unfloored": {
        "df": 5.202312138728327,
        "lower": 0.03206229184907387,
        "se": 0.04685480029452608,
        "upper": 0.27015993037314806
       },
       "upper": 0.27015993037314806,
       "used": "unfloored",
       "v_rows": 0.0016027797180473281,
       "v_seed_a": 7.901234567901256e-05,
       "v_seed_b": 0.0005135802469135802
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.012121212121212088,
        "interval_95": [
         -0.07018741372320902,
         0.03606561254031904
        ]
       },
       "accuracy": {
        "estimate": 0.08205128205128209,
        "interval_95": [
         0.02382795345130062,
         0.1492831034415726
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.0167990905218353,
        0.1262951988278897
       ],
       "B2_rmin": [
        0.060454750213511585,
        0.2583613704141453
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.07777777777777783,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0057855718815472,
        "se": 0.02592963417913562,
        "upper": 0.14976998367400846
       },
       "lower": 0.0057855718815472,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02592963417913562,
       "unfloored": {
        "df": 4.0,
        "lower": 0.005807862376855419,
        "se": 0.02592160574908797,
        "upper": 0.14974769317870024
       },
       "upper": 0.14976998367400846,
       "used": "floored",
       "v_rows": 0.0005923459286637982,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.15555555555555559,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.005635995815402417,
        "se": 0.053996947196790566,
        "upper": 0.30547511529570875
       },
       "lower": 0.005635995815402417,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.053996947196790566,
       "unfloored": {
        "df": 4.0,
        "lower": 0.005635995815402417,
        "se": 0.053996947196790566,
        "upper": 0.30547511529570875
       },
       "upper": 0.30547511529570875,
       "used": "floored",
       "v_rows": 0.0021749295658322477,
       "v_seed": 0.0007407407407407408
      },
      "majority_recall_beside_it": {
       "estimate": 2.2204460492503132e-17,
       "interval_95": [
        -0.051073395406345194,
        0.051073395406345236
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.025260352551135457,
        0.13733491895879732
       ],
       "B_d2_rmin": [
        0.05410560923889216,
        0.2757758448997297
       ]
      },
      "same_as_selected": 0
     },
     "groups": 47,
     "majority_rows": 33,
     "minority_rows": 45,
     "rows": 78,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 6.836986224361845,
       "estimate": 0.14861730597680634,
       "floor": 0.02,
       "floored": {
        "df": 6.836986224361845,
        "lower": 0.06568722417423323,
        "se": 0.03490174134162996,
        "upper": 0.23154738777937944
       },
       "lower": 0.06568722417423323,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03490174134162996,
       "unfloored": {
        "df": 6.836986224361845,
        "lower": 0.06568722417423323,
        "se": 0.03490174134162996,
        "upper": 0.23154738777937944
       },
       "upper": 0.23154738777937944,
       "used": "floored",
       "v_rows": 2.190729334621345e-05,
       "v_seed_a": 0.00035142716000653934,
       "v_seed_b": 0.0008447970953252889
      },
      "percentile_two_way_descriptive": [
       0.0833964937995097,
       0.22052515804967068
      ],
      "rows_only_percentile": [
       0.1394571247999086,
       0.15782273468578384
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 7.984011200758888,
       "estimate": 0.036721640768216934,
       "floor": 0.02,
       "floored": {
        "df": 7.984011200758888,
        "lower": 0.006312788174321536,
        "se": 0.013182219689901731,
        "upper": 0.06713049336211233
       },
       "lower": 0.006312788174321536,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013182219689901731,
       "unfloored": {
        "df": 4.340792996761571,
        "lower": 0.010134103704853046,
        "se": 0.009874458769369297,
        "upper": 0.06330917783158083
       },
       "upper": 0.06713049336211233,
       "used": "floored",
       "v_rows": 6.275417921180341e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8.749549803165255e-05
      },
      "B2_rmin": {
       "df": 4.743685320413488,
       "estimate": 0.11549212013083554,
       "floor": 0.02,
       "floored": {
        "df": 4.750845100549479,
        "lower": 0.035316776777661374,
        "se": 0.03069894466607903,
        "upper": 0.1956674634840097
       },
       "lower": 0.03531111054345093,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03068629578822456,
       "unfloored": {
        "df": 4.743685320413488,
        "lower": 0.03531111054345093,
        "se": 0.03068629578822456,
        "upper": 0.19567312971822015
       },
       "upper": 0.19567312971822015,
       "used": "unfloored",
       "v_rows": 1.7628108285693327e-05,
       "v_seed_a": 7.922354559142615e-05,
       "v_seed_b": 0.0008447970953252889
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.04204883859440123,
        "interval_95": [
         -0.0727808294023812,
         -0.008147508117955851
        ]
       },
       "accuracy": {
        "estimate": 0.036780241035560324,
        "interval_95": [
         0.0200821134149979,
         0.05858515916745077
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.02000888142875268,
        0.05848175863794452
       ],
       "B2_rmin": [
        0.05817962988631356,
        0.17862162244023913
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.03531978435403169,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.002308333312230293,
        "se": 0.011889826663599605,
        "upper": 0.06833123539583309
       },
       "lower": 0.002308333312230293,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011889826663599605,
       "unfloored": {
        "df": 4.0,
        "lower": 0.002308333312230293,
        "se": 0.011889826663599605,
        "upper": 0.06833123539583309
       },
       "upper": 0.06833123539583309,
       "used": "floored",
       "v_rows": 6.195272424994728e-06,
       "v_seed": 0.0001351727056654494
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.11846565566458518,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.022293318408704257,
        "se": 0.03463865972924735,
        "upper": 0.2146379929204661
       },
       "lower": 0.022293318408704257,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.03463865972924735,
       "unfloored": {
        "df": 4.0,
        "lower": 0.022293318408704257,
        "se": 0.03463865972924735,
        "upper": 0.2146379929204661
       },
       "upper": 0.2146379929204661,
       "used": "floored",
       "v_rows": 1.726971220770507e-05,
       "v_seed": 0.0011825670356308774
      },
      "majority_recall_beside_it": {
       "estimate": -0.04782608695652173,
       "interval_95": [
        -0.0840540987574519,
        -0.01159807515559156
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.013694529869668355,
        0.060476120697727946
       ],
       "B_d2_rmin": [
        0.05123239566484919,
        0.18675354853822812
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1193,
     "majority_rows": 3358,
     "minority_rows": 3363,
     "rows": 6721,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 6799,
   "seed": 1253630325,
   "seed_means": {
    "c5050": {
     "accuracy": 0.8459185174290337,
     "balanced_accuracy": 0.8459487399675749,
     "recall_majority": 0.8580359775877321,
     "recall_minority": 0.833861502347418
    },
    "c8020acc": {
     "accuracy": 0.8089130754522724,
     "balanced_accuracy": 0.8092244746865148,
     "recall_majority": 0.9337658507814804,
     "recall_minority": 0.6846830985915493
    },
    "c8020acc_reselected": {
     "accuracy": 0.8449183703485806,
     "balanced_accuracy": 0.84502184393098,
     "recall_majority": 0.8864051902093777,
     "recall_minority": 0.8036384976525822
    },
    "c8020bal": {
     "accuracy": 0.8462126783350493,
     "balanced_accuracy": 0.846326898528693,
     "recall_majority": 0.8920082571512827,
     "recall_minority": 0.8006455399061034
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 8.0,
      "estimate": -0.0013497652582159627,
      "floor": 0.02,
      "floored": {
       "df": 8.0,
       "lower": -0.030534769779770866,
       "se": 0.01265609374935963,
       "upper": 0.027835239263338942
      },
      "lower": -0.030534769779770866,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.01265609374935963,
      "unfloored": {
       "df": 4.132013550909541,
       "lower": -0.00465049844338471,
       "se": 0.0012038522267795086,
       "upper": 0.001950967926952785
      },
      "upper": 0.027835239263338942,
      "used": "floored",
      "v_rows": 1.7670899257987568e-07,
      "v_seed_a": 8e-05,
      "v_seed_b": 8e-05
     },
     "percentile_two_way_descriptive": [
      -0.00424532538729001,
      0.0006933669595771097
     ],
     "rows_only_percentile": [
      -0.0021964621623672465,
      -0.0005384264592633536
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 4.000149126369977,
      "estimate": 0.1674043449728154,
      "floor": 0.02,
      "floored": {
       "df": 4.022791841845728,
       "lower": -0.2974778430421383,
       "se": 0.16781221857281559,
       "upper": 0.632286532987769
      },
      "lower": -0.29785229486005693,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.16757524917420294,
      "unfloored": {
       "df": 4.000149126369977,
       "lower": -0.29785229486005693,
       "se": 0.16757524917420294,
       "upper": 0.6326609848056878
      },
      "upper": 0.6326609848056878,
      "used": "unfloored",
      "v_rows": 9.456931842419324e-07,
      "v_seed_a": 0.02807999500914619,
      "v_seed_b": 5.23433465769719e-07
     },
     "B2_rmin": {
      "df": 4.000401053329432,
      "estimate": 0.15669014084507044,
      "floor": 0.02,
      "floored": {
       "df": 4.0256284548212395,
       "lower": -0.2816789656189131,
       "se": 0.15828525130299415,
       "upper": 0.5950592473090539
      },
      "lower": -0.28207162770181676,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.1580363017390432,
      "unfloored": {
       "df": 4.000401053329432,
       "lower": -0.28207162770181676,
       "se": 0.1580363017390432,
       "upper": 0.5954519093919577
      },
      "upper": 0.5954519093919577,
      "used": "unfloored",
      "v_rows": 2.2341261693983167e-06,
      "v_seed_a": 0.02497198665388261,
      "v_seed_b": 1.2518873019021797e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": 0.17811854910056032,
       "interval_95": [
        -0.021324583927379192,
        0.5754797974768129
       ]
      },
      "accuracy": {
       "estimate": 0.16737755552287104,
       "interval_95": [
        -0.02130108332294653,
        0.5431224654557714
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.021300948726916874,
       0.543173013867714
      ],
      "B2_rmin": [
       -0.021956698586808848,
       0.5118573551992223
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.014097893415738704,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.020374074775423887,
       "se": 0.012415865210742838,
       "upper": 0.0485698616069013
      },
      "lower": -0.020374074775423887,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.012415865210742838,
      "unfloored": {
       "df": 4.0,
       "lower": -0.020374074775423887,
       "se": 0.012415865210742838,
       "upper": 0.0485698616069013
      },
      "upper": 0.0485698616069013,
      "used": "floored",
      "v_rows": 6.295488765592098e-07,
      "v_seed": 0.0001535241600547751
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.02282863849765258,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.03412276717942245,
       "se": 0.020512347091053946,
       "upper": 0.07978004417472762
      },
      "lower": -0.03412276717942245,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.020512347091053946,
      "unfloored": {
       "df": 4.0,
       "lower": -0.03412276717942245,
       "se": 0.020512347091053946,
       "upper": 0.07978004417472762
      },
      "upper": 0.07978004417472762,
      "used": "floored",
      "v_rows": 1.80119076173094e-06,
      "v_seed": 0.0004189551924221384
     },
     "majority_recall_beside_it": {
      "estimate": 0.005367148333824831,
      "interval_95": [
       -0.01954610499291983,
       0.030280401660569493
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.0009359802943911081,
       0.04259906660637316
      ],
      "B_d2_rmin": [
       -0.0024733029009138614,
       0.0698782672385965
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017657119854682997,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 85.94352110604501,
       "median": 79.0,
       "p95": 139.09999999999945
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.003971172231210472,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9973525518458597,
      "parsed_label_share_strict": 0.003971172231210472,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.0011766436240623621,
      "truncated": 0.001617884983085748,
      "unparsed": 0.9958817473157817
     },
     "INSTR-1500": {
      "accuracy": 0.8582144433004854,
      "balanced_accuracy": 0.8581708970029753,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 79.90454478599794,
       "median": 76.0,
       "p95": 124.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.997793793204883,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.997793793204883,
      "parsed_label_share_strict": 0.997793793204883,
      "recall_majority": 0.8407549395458567,
      "recall_minority": 0.8755868544600939,
      "share_predicting_majority": 0.4812472422415061,
      "truncated": 0.00029416090601559053,
      "unparsed": 0.002206206795116929
     },
     "THINK-512": {
      "accuracy": 0.32460655978820413,
      "balanced_accuracy": 0.3239925953538987,
      "completion_tokens": {
       "max": 512.0,
       "mean": 384.1058979261656,
       "median": 379.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.35608177673187236,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.8186498014413884,
      "parsed_label_share_strict": 0.35608177673187236,
      "recall_majority": 0.0784429371866706,
      "recall_minority": 0.5695422535211268,
      "share_predicting_majority": 0.04441829680835417,
      "truncated": 0.1828210030886895,
      "unparsed": 0.6439182232681276
     },
     "THINK-LONG-2048": {
      "accuracy": 0.36196499485218414,
      "balanced_accuracy": 0.36131007513675384,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 423.75922929842625,
       "median": 379.0,
       "p95": 714.0999999999995
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4097661420797176,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.988527724665392,
      "parsed_label_share_strict": 0.4097661420797176,
      "recall_majority": 0.09938071365378945,
      "recall_minority": 0.6232394366197183,
      "share_predicting_majority": 0.059126342109133694,
      "truncated": 0.009118988086483306,
      "unparsed": 0.5902338579202824
     },
     "smollm3-3b__creak__c5050__s201__selected": {
      "accuracy": 0.00029416090601559053,
      "balanced_accuracy": 0.0002941627450736069,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 98.09839682306222,
       "median": 94.0,
       "p95": 149.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00044124135902338577,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.00044124135902338577,
      "recall_majority": 0.0002948982601002654,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00014708045300779526,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9995587586409767
     },
     "smollm3-3b__creak__c5050__s202__selected": {
      "accuracy": 0.0008824827180467715,
      "balanced_accuracy": 0.0008832237502474792,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 103.58052654802177,
       "median": 100.0,
       "p95": 147.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0014708045300779527,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.0014708045300779527,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.0005883218120311811,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9983821150169142
     },
     "smollm3-3b__creak__c5050__s203__selected": {
      "accuracy": 0.0013237240770701574,
      "balanced_accuracy": 0.0013241001103445602,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 98.02000294160906,
       "median": 93.0,
       "p95": 145.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.001764965436093543,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.001764965436093543,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0011737089201877935,
      "share_predicting_majority": 0.0007354022650389764,
      "truncated": 0.0010295631710545668,
      "unparsed": 0.9982350345639065
     },
     "smollm3-3b__creak__c5050__s204__selected": {
      "accuracy": 0.0008824827180467715,
      "balanced_accuracy": 0.0008832237502474792,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 101.08810119135167,
       "median": 93.0,
       "p95": 161.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0013237240770701574,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9980879541108987,
      "parsed_label_share_strict": 0.0013237240770701574,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.0005883218120311811,
      "truncated": 0.001764965436093543,
      "unparsed": 0.998529195469922
     },
     "smollm3-3b__creak__c5050__s205__selected": {
      "accuracy": 0.002206206795116929,
      "balanced_accuracy": 0.0022102659206986734,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 95.81762023827034,
       "median": 89.0,
       "p95": 150.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0030886895131637007,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.0030886895131637007,
      "recall_majority": 0.0038336773813034504,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.002647448154140315,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.9967642300338285
     },
     "smollm3-3b__creak__c8020acc__s201__reselected": {
      "accuracy": 0.0655978820414767,
      "balanced_accuracy": 0.06549458453265548,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 129.47418738049714,
       "median": 120.0,
       "p95": 219.0
      },
      "conflicts": 0.00044124135902338577,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0961906162670981,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.0961906162670981,
      "recall_majority": 0.024181657328221765,
      "recall_minority": 0.1068075117370892,
      "share_predicting_majority": 0.018237976172966613,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9033681423738785
     },
     "smollm3-3b__creak__c8020acc__s201__selected": {
      "accuracy": 0.0019120458891013384,
      "balanced_accuracy": 0.001910954570438457,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 103.17031916458302,
       "median": 97.0,
       "p95": 158.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0036770113251948814,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9989704368289455,
      "parsed_label_share_strict": 0.0036770113251948814,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.002347417840375587,
      "share_predicting_majority": 0.002206206795116929,
      "truncated": 0.0008824827180467715,
      "unparsed": 0.9961759082217974
     },
     "smollm3-3b__creak__c8020acc__s202__reselected": {
      "accuracy": 0.0029416090601559054,
      "balanced_accuracy": 0.002945305025869362,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 97.46859832328283,
       "median": 92.0,
       "p95": 148.0
      },
      "conflicts": 0.00029416090601559053,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.004559494043241653,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.004559494043241653,
      "recall_majority": 0.0044234739015039815,
      "recall_minority": 0.0014671361502347417,
      "share_predicting_majority": 0.00279452860714811,
      "truncated": 0.0013237240770701574,
      "unparsed": 0.9951463450507427
     },
     "smollm3-3b__creak__c8020acc__s202__selected": {
      "accuracy": 0.0014708045300779527,
      "balanced_accuracy": 0.0014715492403946928,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 80.64259449919106,
       "median": 76.0,
       "p95": 128.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0025003677011325195,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.0025003677011325195,
      "recall_majority": 0.0017693895606015924,
      "recall_minority": 0.0011737089201877935,
      "share_predicting_majority": 0.001764965436093543,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9974996322988675
     },
     "smollm3-3b__creak__c8020acc__s203__reselected": {
      "accuracy": 0.00014708045300779526,
      "balanced_accuracy": 0.00014671361502347418,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 102.63553463744668,
       "median": 97.0,
       "p95": 158.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0005883218120311811,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0005883218120311811,
      "recall_majority": 0.0,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.00029416090601559053,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.9994116781879688
     },
     "smollm3-3b__creak__c8020acc__s203__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 99.92381232534196,
       "median": 95.0,
       "p95": 152.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9983821150169142,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00029416090601559053,
      "unparsed": 1.0
     },
     "smollm3-3b__creak__c8020acc__s204__reselected": {
      "accuracy": 0.008530666274452125,
      "balanced_accuracy": 0.008515273791574771,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 93.08707162818061,
       "median": 89.0,
       "p95": 140.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.013237240770701575,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995587586409767,
      "parsed_label_share_strict": 0.013237240770701575,
      "recall_majority": 0.0023591860808021233,
      "recall_minority": 0.014671361502347418,
      "share_predicting_majority": 0.0019120458891013384,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.9866156787762906
     },
     "smollm3-3b__creak__c8020acc__s204__selected": {
      "accuracy": 0.004265333137226063,
      "balanced_accuracy": 0.004260578955894019,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 68.4658037946757,
       "median": 63.0,
       "p95": 118.0
      },
      "conflicts": 0.00044124135902338577,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.008530666274452125,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9988233563759377,
      "parsed_label_share_strict": 0.008530666274452125,
      "recall_majority": 0.0023591860808021233,
      "recall_minority": 0.006161971830985915,
      "share_predicting_majority": 0.00529489630828063,
      "truncated": 0.0011766436240623621,
      "unparsed": 0.9910280923665244
     },
     "smollm3-3b__creak__c8020acc__s205__reselected": {
      "accuracy": 0.001764965436093543,
      "balanced_accuracy": 0.0017671830155216168,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 113.66656861303133,
       "median": 104.0,
       "p95": 204.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.002647448154140315,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.002647448154140315,
      "recall_majority": 0.0026540843409023885,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0019120458891013384,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9972054713928519
     },
     "smollm3-3b__creak__c8020acc__s205__selected": {
      "accuracy": 0.0007354022650389764,
      "balanced_accuracy": 0.0007365101352240051,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 90.886748051184,
       "median": 84.0,
       "p95": 142.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0025003677011325195,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.998529195469922,
      "parsed_label_share_strict": 0.0025003677011325195,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.0014708045300779527,
      "truncated": 0.0014708045300779527,
      "unparsed": 0.9974996322988675
     },
     "smollm3-3b__creak__c8020bal__s201__selected": {
      "accuracy": 0.8392410648624797,
      "balanced_accuracy": 0.8393625230692126,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 86.08824827180467,
       "median": 81.0,
       "p95": 135.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.983526989263127,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9994116781879688,
      "parsed_label_share_strict": 0.983526989263127,
      "recall_majority": 0.8879386611618991,
      "recall_minority": 0.7907863849765259,
      "share_predicting_majority": 0.5453743197529048,
      "truncated": 0.00044124135902338577,
      "unparsed": 0.016325930283865274
     },
     "smollm3-3b__creak__c8020bal__s202__selected": {
      "accuracy": 0.0014708045300779527,
      "balanced_accuracy": 0.0014722847554213515,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 108.10986909839683,
       "median": 101.0,
       "p95": 167.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.002206206795116929,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9991175172819532,
      "parsed_label_share_strict": 0.002206206795116929,
      "recall_majority": 0.0020642878207018578,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0011766436240623621,
      "truncated": 0.0008824827180467715,
      "unparsed": 0.997793793204883
     },
     "smollm3-3b__creak__c8020bal__s203__selected": {
      "accuracy": 0.0007354022650389764,
      "balanced_accuracy": 0.0007365101352240051,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 67.49551404618326,
       "median": 62.0,
       "p95": 119.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0010295631710545668,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.999264597734961,
      "parsed_label_share_strict": 0.0010295631710545668,
      "recall_majority": 0.0011795930404010617,
      "recall_minority": 0.00029342723004694836,
      "share_predicting_majority": 0.0007354022650389764,
      "truncated": 0.0007354022650389764,
      "unparsed": 0.9989704368289455
     },
     "smollm3-3b__creak__c8020bal__s204__selected": {
      "accuracy": 0.002647448154140315,
      "balanced_accuracy": 0.0026526133108490716,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 92.34490366230328,
       "median": 86.0,
       "p95": 146.0
      },
      "conflicts": 0.00014708045300779526,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00529489630828063,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9964700691278129,
      "parsed_label_share_strict": 0.00529489630828063,
      "recall_majority": 0.004718372161604247,
      "recall_minority": 0.0005868544600938967,
      "share_predicting_majority": 0.003971172231210472,
      "truncated": 0.0010295631710545668,
      "unparsed": 0.9945580232387116
     },
     "smollm3-3b__creak__c8020bal__s205__selected": {
      "accuracy": 0.0011766436240623621,
      "balanced_accuracy": 0.0011773864953210861,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 117.3301956170025,
       "median": 112.0,
       "p95": 178.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0019120458891013384,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9998529195469922,
      "parsed_label_share_strict": 0.0019120458891013384,
      "recall_majority": 0.001474491300501327,
      "recall_minority": 0.0008802816901408451,
      "share_predicting_majority": 0.0008824827180467715,
      "truncated": 0.00014708045300779526,
      "unparsed": 0.9980879541108987
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.0011178114428592439,
      "balanced_accuracy": 0.0011189952553223598,
      "recall_majority": 0.001592450604541433,
      "recall_minority": 0.0006455399061032864
     },
     "c8020acc": {
      "accuracy": 0.001676717164288866,
      "balanced_accuracy": 0.001675918580390235,
      "recall_majority": 0.0013565319964612206,
      "recall_minority": 0.001995305164319249
     },
     "c8020acc_reselected": {
      "accuracy": 0.01579644065303721,
      "balanced_accuracy": 0.01577381199612894,
      "recall_majority": 0.006723680330286051,
      "recall_minority": 0.024823943661971833
     },
     "c8020bal": {
      "accuracy": 0.16905427268715986,
      "balanced_accuracy": 0.16908026355320563,
      "recall_majority": 0.17947508109702154,
      "recall_minority": 0.1586854460093897
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__qwen3-1.7b-base__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.011776225709066,
     "estimate": 0.2122950819672131,
     "floor": 0.02,
     "floored": {
      "df": 4.1557433491822104,
      "lower": 0.0258235489049799,
      "se": 0.06815762397386918,
      "upper": 0.3987666150294463
     },
     "lower": 0.024788612263227455,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.0676129312142771,
     "unfloored": {
      "df": 4.011776225709066,
      "lower": 0.024788612263227455,
      "se": 0.0676129312142771,
      "upper": 0.3998015516711988
     },
     "upper": 0.3998015516711988,
     "used": "unfloored",
     "v_rows": 0.00045769497638952145,
     "v_seed_a": 0.004107766729373825,
     "v_seed_b": 6.046761623219563e-06
    },
    "percentile_two_way_descriptive": [
     0.1026490213910534,
     0.3623291387646307
    ],
    "rows_only_percentile": [
     0.1725486743993372,
     0.2564107883817428
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 4.050099653692326,
     "estimate": 0.026895053944234193,
     "floor": 0.02,
     "floored": {
      "df": 6.32795711213793,
      "lower": -0.03195102090643625,
      "se": 0.02435180201588448,
      "upper": 0.08574112879490464
     },
     "lower": -0.03578020916034515,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.022684161544574498,
     "unfloored": {
      "df": 4.050099653692326,
      "lower": -0.03578020916034515,
      "se": 0.022684161544574498,
      "upper": 0.08957031704881353
     },
     "upper": 0.08957031704881353,
     "used": "unfloored",
     "v_rows": 0.00026376904313486353,
     "v_seed_a": 0.00024924121828597185,
     "v_seed_b": 1.5609235595170488e-06
    },
    "B2_rmin": {
     "df": 4.03703624322181,
     "estimate": 0.421311475409836,
     "floor": 0.02,
     "floored": {
      "df": 4.488176743364049,
      "lower": 0.2953718339179805,
      "se": 0.047322494452004156,
      "upper": 0.5472511169016915
     },
     "lower": 0.2925769446626789,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.04653455966035548,
     "unfloored": {
      "df": 4.03703624322181,
      "lower": 0.2925769446626789,
      "se": 0.04653455966035548,
      "upper": 0.5500460061569931
     },
     "upper": 0.5500460061569931,
     "used": "unfloored",
     "v_rows": 0.000853317970544538,
     "v_seed_a": 0.0013061005106154257,
     "v_seed_b": 6.046761623219563e-06
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.36752136752136755,
      "interval_95": [
       -0.4241302460552184,
       -0.31608391173484707
      ]
     },
     "accuracy": {
      "estimate": -0.04403361344537815,
      "interval_95": [
       -0.10028794239998456,
       0.013077049656675844
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.020248231847668455,
      0.07345680593545298
     ],
     "B2_rmin": [
      0.3275200196516215,
      0.5177142561481877
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.03280907010415207,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.01759011667520944,
      "se": 0.01815241608235254,
      "upper": 0.08320825688351358
     },
     "lower": -0.01759011667520944,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.01815241608235254,
     "unfloored": {
      "df": 4.0,
      "lower": -0.01759011667520944,
      "se": 0.01815241608235254,
      "upper": 0.08320825688351358
     },
     "upper": 0.08320825688351358,
     "used": "floored",
     "v_rows": 0.00020972200998335455,
     "v_seed": 0.00011978819964349654
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.3778688524590164,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.17672943690787082,
      "se": 0.0724449459398968,
      "upper": 0.579008268010162
     },
     "lower": 0.17672943690787082,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.0724449459398968,
     "unfloored": {
      "df": 4.0,
      "lower": 0.17672943690787082,
      "se": 0.0724449459398968,
      "upper": 0.579008268010162
     },
     "upper": 0.579008268010162,
     "used": "floored",
     "v_rows": 0.0007041288323850685,
     "v_seed": 0.004544141359849501
    },
    "majority_recall_beside_it": {
     "estimate": -0.3122507122507122,
     "interval_95": [
      -0.457059500156144,
      -0.16744192434528044
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.003790019941426215,
      0.07290011566532782
     ],
     "B_d2_rmin": [
      0.22311442102415355,
      0.5083784717033433
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.005914016159917851,
     "interval_95": [
      -0.03873687168749427,
      0.05401764623573461
     ]
    },
    "R_min": {
     "estimate": -0.04344262295081963,
     "interval_95": [
      -0.2125084266914326,
      0.10118771751084463
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.41008403361344536,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5899159663865546,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 25,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 427,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.02218487394957991,
     "minus_always_minority_label": 0.15764705882352936,
     "minus_oracle_constant": -0.02218487394957991
    },
    "c8020acc": {
     "minus_always_majority_label": -0.003361344537815114,
     "minus_always_minority_label": 0.17647058823529416,
     "minus_oracle_constant": -0.003361344537815114
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.03260504201680681,
     "minus_always_minority_label": 0.14722689075630246,
     "minus_oracle_constant": -0.03260504201680681
    },
    "c8020bal": {
     "minus_always_majority_label": -0.047394957983193264,
     "minus_always_minority_label": 0.132436974789916,
     "minus_oracle_constant": -0.047394957983193264
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 351,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "INSTR-1500": {
     "accuracy": 0.5109243697478991,
     "balanced_accuracy": 0.511757974872729,
     "completion_tokens": {
      "max": 168.0,
      "mean": 94.03697478991597,
      "median": 93.0,
      "p95": 128.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.5071225071225072,
     "recall_minority": 0.5163934426229508,
     "share_predicting_majority": 0.49747899159663866,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "THINK-512": {
     "accuracy": 0.3176470588235294,
     "balanced_accuracy": 0.28047498949138294,
     "completion_tokens": {
      "max": 512.0,
      "mean": 418.4890756302521,
      "median": 453.0,
      "p95": 512.0
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.573109243697479,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.573109243697479,
     "parsed_label_share_strict": 0.4857142857142857,
     "recall_majority": 0.48717948717948717,
     "recall_minority": 0.07377049180327869,
     "share_predicting_majority": 0.492436974789916,
     "truncated": 0.42521008403361343,
     "unparsed": 0.42521008403361343
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5478991596638656,
     "balanced_accuracy": 0.4987448040726729,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 571.709243697479,
      "median": 453.0,
      "p95": 1299.7999999999993
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9747899159663865,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9747899159663865,
     "parsed_label_share_strict": 0.8672268907563025,
     "recall_majority": 0.7720797720797721,
     "recall_minority": 0.22540983606557377,
     "share_predicting_majority": 0.7630252100840336,
     "truncated": 0.015126050420168067,
     "unparsed": 0.023529411764705882
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.5109243697478991,
     "balanced_accuracy": 0.46428237821680446,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 603.2672268907563,
      "median": 487.0,
      "p95": 1353.8999999999994
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.946218487394958,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.946218487394958,
     "parsed_label_share_strict": 0.8991596638655462,
     "recall_majority": 0.7236467236467237,
     "recall_minority": 0.20491803278688525,
     "share_predicting_majority": 0.7277310924369748,
     "truncated": 0.015126050420168067,
     "unparsed": 0.05378151260504202
    },
    "qwen3-1.7b-base__manifold__c5050__s201__selected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5042209611881743,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8823529411764706,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.905982905982906,
     "recall_minority": 0.10245901639344263,
     "share_predicting_majority": 0.9025210084033614,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s202__selected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5192132548689926,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8376068376068376,
     "recall_minority": 0.20081967213114754,
     "share_predicting_majority": 0.8218487394957983,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s203__selected": {
     "accuracy": 0.5663865546218487,
     "balanced_accuracy": 0.5050441361916772,
     "completion_tokens": {
      "max": 230.0,
      "mean": 37.18655462184874,
      "median": 3.0,
      "p95": 147.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9915966386554622,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9915966386554622,
     "parsed_label_share_strict": 0.8336134453781513,
     "recall_majority": 0.8461538461538461,
     "recall_minority": 0.16393442622950818,
     "share_predicting_majority": 0.8352941176470589,
     "truncated": 0.0,
     "unparsed": 0.008403361344537815
    },
    "qwen3-1.7b-base__manifold__c5050__s204__selected": {
     "accuracy": 0.561344537815126,
     "balanced_accuracy": 0.49764723740133576,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9210084033613444,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8518518518518519,
     "recall_minority": 0.14344262295081966,
     "share_predicting_majority": 0.853781512605042,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s205__selected": {
     "accuracy": 0.5579831932773109,
     "balanced_accuracy": 0.5435231890149923,
     "completion_tokens": {
      "max": 201.0,
      "mean": 13.299159663865547,
      "median": 3.0,
      "p95": 112.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.9966386554621849,
     "recall_majority": 0.6239316239316239,
     "recall_minority": 0.46311475409836067,
     "share_predicting_majority": 0.5865546218487395,
     "truncated": 0.0,
     "unparsed": 0.0016806722689075631
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.4882011582831255,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8575498575498576,
     "recall_minority": 0.11885245901639344,
     "share_predicting_majority": 0.8672268907563025,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.49715099715099714,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.048739495798319,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9943019943019943,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9966386554621849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.4928774928774929,
     "completion_tokens": {
      "max": 390.0,
      "mean": 96.6453781512605,
      "median": 94.0,
      "p95": 232.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.42016806722689076,
     "recall_majority": 0.9857549857549858,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9915966386554622,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5882352941176471,
     "balanced_accuracy": 0.4985754985754986,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9971509971509972,
     "recall_minority": 0.0,
     "share_predicting_majority": 0.9983193277310924,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5764705882352941,
     "balanced_accuracy": 0.5473238055205268,
     "completion_tokens": {
      "max": 129.0,
      "mean": 62.15798319327731,
      "median": 65.0,
      "p95": 97.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.41008403361344536,
     "recall_majority": 0.7094017094017094,
     "recall_minority": 0.38524590163934425,
     "share_predicting_majority": 0.6705882352941176,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.4990250338610994,
     "completion_tokens": {
      "max": 268.0,
      "mean": 147.99831932773108,
      "median": 144.0,
      "p95": 199.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.13277310924369748,
     "recall_majority": 0.9857549857549858,
     "recall_minority": 0.012295081967213115,
     "share_predicting_majority": 0.9865546218487395,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5462184873949579,
     "balanced_accuracy": 0.5310529634300126,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8084033613445376,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6153846153846154,
     "recall_minority": 0.44672131147540983,
     "share_predicting_majority": 0.5899159663865546,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "completion_tokens": {
      "max": 163.0,
      "mean": 82.78487394957983,
      "median": 78.0,
      "p95": 122.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 1.0,
     "recall_minority": 0.0,
     "share_predicting_majority": 1.0,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
     "accuracy": 0.492436974789916,
     "balanced_accuracy": 0.4617311195180047,
     "completion_tokens": {
      "max": 189.0,
      "mean": 90.48235294117647,
      "median": 96.0,
      "p95": 143.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.2722689075630252,
     "recall_majority": 0.6324786324786325,
     "recall_minority": 0.29098360655737704,
     "share_predicting_majority": 0.6638655462184874,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5546218487394958,
     "balanced_accuracy": 0.5425482228760917,
     "completion_tokens": {
      "max": 374.0,
      "mean": 5.492436974789916,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9882352941176471,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9882352941176471,
     "parsed_label_share_strict": 0.9697478991596639,
     "recall_majority": 0.6096866096866097,
     "recall_minority": 0.47540983606557374,
     "share_predicting_majority": 0.5630252100840336,
     "truncated": 0.0,
     "unparsed": 0.011764705882352941
    },
    "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5563025210084034,
     "balanced_accuracy": 0.5327285040399794,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.003361344537815,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6638176638176638,
     "recall_minority": 0.4016393442622951,
     "share_predicting_majority": 0.6369747899159663,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 244,
   "rows": 595,
   "seed": 2896058959,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5677310924369747,
     "balanced_accuracy": 0.5139297557330345,
     "recall_majority": 0.8131054131054132,
     "recall_minority": 0.21475409836065573
    },
    "c8020acc": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.49752580449301764,
     "recall_majority": 0.9925925925925926,
     "recall_minority": 0.0024590163934426227
    },
    "c8020acc_reselected": {
     "accuracy": 0.5573109243697478,
     "balanced_accuracy": 0.5303348745971697,
     "recall_majority": 0.6803418803418804,
     "recall_minority": 0.38032786885245906
    },
    "c8020bal": {
     "accuracy": 0.5425210084033614,
     "balanced_accuracy": 0.5244208584372518,
     "recall_majority": 0.6250712250712251,
     "recall_minority": 0.42377049180327864
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__qwen3-1.7b-base__test": {
   "F1_a": {
    "C_a": {
     "df": 4.027334975031095,
     "estimate": 0.18253079507278835,
     "floor": 0.02,
     "floored": {
      "df": 4.247472995234325,
      "lower": -0.03911516022015524,
      "se": 0.0533059839443744,
      "upper": 0.404176750365732
     },
     "lower": -0.04358414479937395,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.052634172122715636,
     "unfloored": {
      "df": 4.027334975031095,
      "lower": -0.04358414479937395,
      "se": 0.052634172122715636,
      "upper": 0.40864573494495066
     },
     "upper": 0.40864573494495066,
     "used": "unfloored",
     "v_rows": 0.00017786426679008692,
     "v_seed_a": 0.0025836636574878146,
     "v_seed_b": 8.8281507657543e-06
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "crosses",
       "df": 4.027334975031095,
       "estimate": 0.18253079507278835,
       "floor": 0.02,
       "floored": {
        "df": 4.247472995234325,
        "lower": -0.03911516022015524,
        "se": 0.0533059839443744,
        "upper": 0.404176750365732
       },
       "lower": -0.04358414479937395,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.052634172122715636,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.027334975031095,
        "lower": -0.04358414479937395,
        "se": 0.052634172122715636,
        "upper": 0.40864573494495066
       },
       "upper": 0.40864573494495066,
       "used": "unfloored",
       "v_rows": 0.00017786426679008692,
       "v_seed_a": 0.0025836636574878146,
       "v_seed_b": 8.8281507657543e-06
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "percentile_two_way_descriptive": [
     0.07963873063468949,
     0.3307374279296759
    ],
    "rows_only_percentile": [
     0.15194233372622898,
     0.2177777777777778
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.024647367679449417,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.03234096608632892,
      "se": 0.015500417008983887,
      "upper": 0.08163570144522775
     },
     "lower": -0.03234096608632892,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.015500417008983887,
     "unfloored": {
      "df": 4.119561714466071,
      "lower": -0.023684657078812427,
      "se": 0.009395037215907688,
      "upper": 0.07297939243771126
     },
     "upper": 0.08163570144522775,
     "used": "floored",
     "v_rows": 8.026292745239697e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.061890486205491,
     "estimate": 0.4277715565509518,
     "floor": 0.02,
     "floored": {
      "df": 4.5581367593931885,
      "lower": 0.2355198238438629,
      "se": 0.04011518626243082,
      "upper": 0.6200232892580406
     },
     "lower": 0.2238621577335249,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03921806114069476,
     "unfloored": {
      "df": 4.061890486205491,
      "lower": 0.2238621577335249,
      "se": 0.03921806114069476,
      "upper": 0.6316809553683786
     },
     "upper": 0.6316809553683786,
     "used": "unfloored",
     "v_rows": 0.0003881646024220077,
     "v_seed_a": 0.0011410635664475103,
     "v_seed_b": 8.8281507657543e-06
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.024647367679449417,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.03234096608632892,
        "se": 0.015500417008983887,
        "upper": 0.08163570144522775
       },
       "lower": -0.03234096608632892,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.015500417008983887,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.119561714466071,
        "lower": -0.023684657078812427,
        "se": 0.009395037215907688,
        "upper": 0.07297939243771126
       },
       "upper": 0.08163570144522775,
       "used": "floored",
       "v_rows": 8.026292745239697e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "above",
       "df": 4.061890486205491,
       "estimate": 0.4277715565509518,
       "floor": 0.02,
       "floored": {
        "df": 4.5581367593931885,
        "lower": 0.2355198238438629,
        "se": 0.04011518626243082,
        "upper": 0.6200232892580406
       },
       "lower": 0.2238621577335249,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03921806114069476,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.061890486205491,
        "lower": 0.2238621577335249,
        "se": 0.03921806114069476,
        "upper": 0.6316809553683786
       },
       "upper": 0.6316809553683786,
       "used": "unfloored",
       "v_rows": 0.0003881646024220077,
       "v_seed_a": 0.0011410635664475103,
       "v_seed_b": 8.8281507657543e-06
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.37847682119205284,
      "interval_95": [
       -0.4431410965459304,
       -0.312817571046895
      ]
     },
     "accuracy": {
      "estimate": -0.03579247977153732,
      "interval_95": [
       -0.06288797576176705,
       -0.010090791350616335
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.001817237340167712,
      0.05406873716663178
     ],
     "B2_rmin": [
      0.32119432646282453,
      0.5345092874989431
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.025990225669853095,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.036825120133311004,
      "se": 0.011939680360251224,
      "upper": 0.0888055714730172
     },
     "lower": -0.036825120133311004,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011939680360251224,
     "unfloored": {
      "df": 4.0,
      "lower": -0.019755194955066495,
      "se": 0.0086950997916702,
      "upper": 0.07173564629477269
     },
     "upper": 0.0888055714730172,
     "used": "floored",
     "v_rows": 6.255596710496881e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.37648376259798433,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": 0.0758179333982234,
      "se": 0.057149313595185346,
      "upper": 0.6771495917977453
     },
     "lower": 0.0758179333982234,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.057149313595185346,
     "unfloored": {
      "df": 4.0,
      "lower": 0.0758179333982234,
      "se": 0.057149313595185346,
      "upper": 0.6771495917977453
     },
     "upper": 0.6771495917977453,
     "used": "floored",
     "v_rows": 0.000274830813209875,
     "v_seed": 0.0029912132311909613
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.025990225669853095,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.036825120133311004,
        "se": 0.011939680360251224,
        "upper": 0.0888055714730172
       },
       "lower": -0.036825120133311004,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.011939680360251224,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.019755194955066495,
        "se": 0.0086950997916702,
        "upper": 0.07173564629477269
       },
       "upper": 0.0888055714730172,
       "used": "floored",
       "v_rows": 6.255596710496881e-05,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.37648376259798433,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0758179333982234,
        "se": 0.057149313595185346,
        "upper": 0.6771495917977453
       },
       "lower": 0.0758179333982234,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.057149313595185346,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0758179333982234,
        "se": 0.057149313595185346,
        "upper": 0.6771495917977453
       },
       "upper": 0.6771495917977453,
       "used": "floored",
       "v_rows": 0.000274830813209875,
       "v_seed": 0.0029912132311909613
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "supported",
     "status": "descriptive only"
    },
    "majority_recall_beside_it": {
     "estimate": -0.32450331125827814,
     "interval_95": [
      -0.4711974285012056,
      -0.17780919401535064
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.0003205551989372199,
      0.05246266730306765
     ],
     "B_d2_rmin": [
      0.20774709881990858,
      0.5116178178146735
     ]
    },
    "same_as_selected": 0
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.001342857990403623,
     "interval_95": [
      -0.014422940691382075,
      0.017639247424547783
     ]
    },
    "R_min": {
     "estimate": -0.051287793952967564,
     "interval_95": [
      -0.18543243502462758,
      0.07157879726947698
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4250356972870062,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5749643027129938,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1450,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.011518324607329822,
     "minus_always_minority_label": 0.1384102808186578,
     "minus_oracle_constant": -0.011518324607329822
    },
    "c8020acc": {
     "minus_always_majority_label": -9.519276534974974e-05,
     "minus_always_minority_label": 0.14983341266063788,
     "minus_oracle_constant": -9.519276534974974e-05
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.026653974297953353,
     "minus_always_minority_label": 0.12327463112803427,
     "minus_oracle_constant": -0.026653974297953353
    },
    "c8020bal": {
     "minus_always_majority_label": -0.03588767253688718,
     "minus_always_minority_label": 0.11404093288910044,
     "minus_oracle_constant": -0.03588767253688718
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 1208,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "INSTR-1500": {
     "accuracy": 0.49071870537839124,
     "balanced_accuracy": 0.4934618408074576,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 93.63874345549738,
      "median": 93.0,
      "p95": 123.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9995240361732508,
     "recall_majority": 0.47516556291390727,
     "recall_minority": 0.5117581187010078,
     "share_predicting_majority": 0.48024750118990955,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "THINK-512": {
     "accuracy": 0.33745835316515943,
     "balanced_accuracy": 0.30528651839546733,
     "completion_tokens": {
      "max": 512.0,
      "mean": 419.47501189909565,
      "median": 453.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.595430747263208,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.595430747263208,
     "parsed_label_share_strict": 0.5335554497858163,
     "recall_majority": 0.5198675496688742,
     "recall_minority": 0.09070548712206047,
     "share_predicting_majority": 0.5073774393146121,
     "truncated": 0.40647310804378867,
     "unparsed": 0.404569252736792
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5473584007615421,
     "balanced_accuracy": 0.5040259783600187,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 556.5611613517373,
      "median": 453.0,
      "p95": 1218.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9919086149452642,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9919086149452642,
     "parsed_label_share_strict": 0.9090909090909091,
     "recall_majority": 0.793046357615894,
     "recall_minority": 0.21500559910414332,
     "share_predicting_majority": 0.7872441694431224,
     "truncated": 0.007139457401237506,
     "unparsed": 0.00809138505473584
    },
    "qwen3-1.7b-base__manifold__c5050__s201__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5064950535066707,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9128986197049023,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9346026490066225,
     "recall_minority": 0.07838745800671892,
     "share_predicting_majority": 0.9290813898143742,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s202__selected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.520291653997612,
     "completion_tokens": {
      "max": 4.0,
      "mean": 2.0014278914802475,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9990480723465016,
     "recall_majority": 0.8468543046357616,
     "recall_minority": 0.1937290033594625,
     "share_predicting_majority": 0.8296049500237982,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s203__selected": {
     "accuracy": 0.5683008091385054,
     "balanced_accuracy": 0.5149377424115453,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 30.9709662065683,
      "median": 3.0,
      "p95": 135.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9928605425987624,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9928605425987624,
     "parsed_label_share_strict": 0.8486435030937649,
     "recall_majority": 0.8708609271523179,
     "recall_minority": 0.1590145576707727,
     "share_predicting_majority": 0.8553069966682532,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.007139457401237506
    },
    "qwen3-1.7b-base__manifold__c5050__s204__selected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.5141595225558613,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.9533555449785815,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8816225165562914,
     "recall_minority": 0.14669652855543114,
     "share_predicting_majority": 0.8695859114707283,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c5050__s205__selected": {
     "accuracy": 0.5397429795335554,
     "balanced_accuracy": 0.5190119249794205,
     "completion_tokens": {
      "max": 243.0,
      "mean": 9.558781532603522,
      "median": 3.0,
      "p95": 112.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9961922893860067,
     "recall_majority": 0.6572847682119205,
     "recall_minority": 0.3807390817469205,
     "share_predicting_majority": 0.6411232746311281,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.5240409216644543,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8509933774834437,
     "recall_minority": 0.19708846584546472,
     "share_predicting_majority": 0.8305568776772966,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5759162303664922,
     "balanced_accuracy": 0.5017038333469294,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.0347453593526894,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9966887417218543,
     "recall_minority": 0.006718924972004479,
     "share_predicting_majority": 0.9952403617325083,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5744883388862446,
     "balanced_accuracy": 0.5019221427882797,
     "completion_tokens": {
      "max": 380.0,
      "mean": 94.52451213707758,
      "median": 94.0,
      "p95": 259.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.49119466920514043,
     "recall_majority": 0.9859271523178808,
     "recall_minority": 0.01791713325867861,
     "share_predicting_majority": 0.9842931937172775,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5011680250365239,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9933774834437086,
     "recall_minority": 0.008958566629339306,
     "share_predicting_majority": 0.9923845787720134,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5435506901475488,
     "balanced_accuracy": 0.5161910518158155,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 63.786768205616376,
      "median": 65.0,
      "p95": 94.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.4535935268919562,
     "recall_majority": 0.6986754966887417,
     "recall_minority": 0.3337066069428891,
     "share_predicting_majority": 0.6839600190385531,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5740123750594954,
     "balanced_accuracy": 0.500778219855684,
     "completion_tokens": {
      "max": 280.0,
      "mean": 146.55497382198953,
      "median": 144.0,
      "p95": 195.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.13707758210376011,
     "recall_majority": 0.9892384105960265,
     "recall_minority": 0.012318029115341545,
     "share_predicting_majority": 0.98857686815802,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5559257496430271,
     "balanced_accuracy": 0.5374648665485046,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.8372203712517847,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6605960264900662,
     "recall_minority": 0.4143337066069429,
     "share_predicting_majority": 0.6287482151356497,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "completion_tokens": {
      "max": 181.0,
      "mean": 81.9128986197049,
      "median": 78.0,
      "p95": 118.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 1.0,
     "recall_minority": 0.0,
     "share_predicting_majority": 1.0,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5511661113755355,
     "balanced_accuracy": 0.5274856685182026,
     "completion_tokens": {
      "max": 214.0,
      "mean": 89.68871965730604,
      "median": 94.0,
      "p95": 141.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.2655878153260352,
     "recall_majority": 0.6854304635761589,
     "recall_minority": 0.36954087346024633,
     "share_predicting_majority": 0.6620656830080914,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.5289132546739541,
     "completion_tokens": {
      "max": 151.0,
      "mean": 4.238457877201332,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.5662251655629139,
     "recall_minority": 0.4916013437849944,
     "share_predicting_majority": 0.5416468348405521,
     "truncated": 0.0,
     "unparsed": 0.00047596382674916705
    },
    "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5406949071870538,
     "balanced_accuracy": 0.5145836268845991,
     "completion_tokens": {
      "max": 3.0,
      "mean": 2.0042836744407424,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.6887417218543046,
     "recall_minority": 0.3404255319148936,
     "share_predicting_majority": 0.6763445978105664,
     "truncated": 0.0,
     "unparsed": 0.0
    }
   },
   "minority_rows": 893,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.0,
       "estimate": 0.10724637681159419,
       "floor": 0.02,
       "floored": {
        "df": 4.222889670979877,
        "lower": -0.05340318590649876,
        "se": 0.059071136012908296,
        "upper": 0.26789593952968715
       },
       "lower": -0.05487041954017072,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.058390060026133825,
       "unfloored": {
        "df": 4.0,
        "lower": -0.05487041954017072,
        "se": 0.058390060026133825,
        "upper": 0.2693631731633591
       },
       "upper": 0.2693631731633591,
       "used": "unfloored",
       "v_rows": 0.0005402539722793722,
       "v_seed_a": 0.002869145137576139,
       "v_seed_b": 0.0
      },
      "percentile_two_way_descriptive": [
       0.015767507691411158,
       0.24678251217728014
      ],
      "rows_only_percentile": [
       0.06400000000000002,
       0.155
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": -0.005946511280442324,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.06918886550393633,
        "se": 0.027425082747258276,
        "upper": 0.05729584294305168
       },
       "lower": -0.06918886550393633,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.027425082747258276,
       "unfloored": {
        "df": 5.533367143506496,
        "lower": -0.06721828193779236,
        "se": 0.024530168343107627,
        "upper": 0.055325259376907715
       },
       "upper": 0.05729584294305168,
       "used": "floored",
       "v_rows": 0.0005921351636939636,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.0,
       "estimate": 0.3159420289855072,
       "floor": 0.02,
       "floored": {
        "df": 4.437736285977249,
        "lower": 0.15710349426185002,
        "se": 0.05945219355079461,
        "upper": 0.47478056370916444
       },
       "lower": 0.1527549871713481,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05877553332808767,
       "unfloored": {
        "df": 4.0,
        "lower": 0.1527549871713481,
        "se": 0.05877553332808767,
        "upper": 0.4791290707996663
       },
       "upper": 0.4791290707996663,
       "used": "unfloored",
       "v_rows": 0.001996886359379006,
       "v_seed_a": 0.0014576769586221382,
       "v_seed_b": 0.0
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.3278350515463917,
        "interval_95": [
         -0.43572604305587154,
         -0.21259236812567317
        ]
       },
       "accuracy": {
        "estimate": -0.06024096385542166,
        "interval_95": [
         -0.1389121308396912,
         0.01164072553402532
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.059927185514392974,
        0.051105470039028746
       ],
       "B2_rmin": [
        0.18974072246805226,
        0.4407413867260955
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.0042432392051396815,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.06389248255883084,
        "se": 0.02454063350160003,
        "upper": 0.0723789609691102
       },
       "lower": -0.06389248255883084,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02454063350160003,
       "unfloored": {
        "df": 4.0,
        "lower": -0.060245767910657944,
        "se": 0.023227186085929587,
        "upper": 0.0687322463209373
       },
       "upper": 0.0723789609691102,
       "used": "floored",
       "v_rows": 0.0005222426926598538,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.2579710144927536,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.0674235589343942,
        "se": 0.06863001008074478,
        "upper": 0.448518470051113
       },
       "lower": 0.0674235589343942,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.06863001008074478,
       "unfloored": {
        "df": 4.0,
        "lower": 0.0674235589343942,
        "se": 0.06863001008074478,
        "upper": 0.448518470051113
       },
       "upper": 0.448518470051113,
       "used": "floored",
       "v_rows": 0.0019501538980498606,
       "v_seed": 0.0027599243856332696
      },
      "majority_recall_beside_it": {
       "estimate": -0.24948453608247423,
       "interval_95": [
        -0.4341540040238617,
        -0.06481506814108678
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.04622008296277897,
        0.05655125953451831
       ],
       "B_d2_rmin": [
        0.12736103929297563,
        0.40621334987440144
       ]
      },
      "same_as_selected": 0
     },
     "groups": 108,
     "majority_rows": 97,
     "minority_rows": 69,
     "rows": 166,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.031902695422761,
       "estimate": 0.18883495145631068,
       "floor": 0.02,
       "floored": {
        "df": 4.245920687818093,
        "lower": 0.04329122742880662,
        "se": 0.05362384636082418,
        "upper": 0.3343786754838147
       },
       "lower": 0.04222276810295433,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.05297060933696863,
       "unfloored": {
        "df": 4.031902695422761,
        "lower": 0.04222276810295433,
        "se": 0.05297060933696863,
        "upper": 0.33544713480966704
       },
       "upper": 0.33544713480966704,
       "used": "unfloored",
       "v_rows": 0.00019551336379461758,
       "v_seed_a": 0.002600003534734659,
       "v_seed_b": 1.0368555000471295e-05
      },
      "percentile_two_way_descriptive": [
       0.09795544621164619,
       0.303149337074895
      ],
      "rows_only_percentile": [
       0.16265329728480935,
       0.21737085015996227
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.02711881625055712,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.009317810711966704,
        "se": 0.01580076393024241,
        "upper": 0.06355544321308094
       },
       "lower": -0.009317810711966704,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.01580076393024241,
       "unfloored": {
        "df": 4.169917506965081,
        "lower": 8.710270324609887e-05,
        "se": 0.00989306283477837,
        "upper": 0.05415052979786814
       },
       "upper": 0.06355544321308094,
       "used": "floored",
       "v_rows": 8.966414077924953e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.063010770082498,
       "estimate": 0.437135922330097,
       "floor": 0.02,
       "floored": {
        "df": 4.4844091512034785,
        "lower": 0.32361901678940136,
        "se": 0.042642308502249454,
        "upper": 0.5506528278707927
       },
       "lower": 0.321737561992575,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.041817879303014484,
       "unfloored": {
        "df": 4.063010770082498,
        "lower": 0.321737561992575,
        "se": 0.041817879303014484,
        "upper": 0.552534282667619
       },
       "upper": 0.552534282667619,
       "used": "unfloored",
       "v_rows": 0.0004220312872957284,
       "v_seed_a": 0.0013163351871052875,
       "v_seed_b": 1.0368555000471295e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.3828982898289829,
        "interval_95": [
         -0.45206918378162936,
         -0.31210999397626243
        ]
       },
       "accuracy": {
        "estimate": -0.03369509043927654,
        "interval_95": [
         -0.06293810119916116,
         -0.00600284618524393
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        0.00697840297153233,
        0.04853431172674191
       ],
       "B2_rmin": [
        0.35477390184126945,
        0.519959224054356
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.02767733083988011,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.006281981137082768,
        "se": 0.01223122038803773,
        "upper": 0.06163664281684299
       },
       "lower": -0.006281981137082768,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.01223122038803773,
       "unfloored": {
        "df": 4.0,
        "lower": 0.002125448816821633,
        "se": 0.009203092823705628,
        "upper": 0.05322921286293859
       },
       "upper": 0.06163664281684299,
       "used": "floored",
       "v_rows": 6.960275218074984e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.3864077669902912,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": 0.2248987646507773,
        "se": 0.05817114915657868,
        "upper": 0.5479167693298052
       },
       "lower": 0.2248987646507773,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.05817114915657868,
       "unfloored": {
        "df": 4.0,
        "lower": 0.2248987646507773,
        "se": 0.05817114915657868,
        "upper": 0.5479167693298052
       },
       "upper": 0.5479167693298052,
       "used": "floored",
       "v_rows": 0.0002882503479908734,
       "v_seed": 0.0030956322462060513
      },
      "majority_recall_beside_it": {
       "estimate": -0.33105310531053106,
       "interval_95": [
        -0.48116826171517624,
        -0.1809379489058859
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        0.007915982588447614,
        0.047477666594314905
       ],
       "B_d2_rmin": [
        0.26519213707881467,
        0.4922292974288271
       ]
      },
      "same_as_selected": 0
     },
     "groups": 1381,
     "majority_rows": 1111,
     "minority_rows": 824,
     "rows": 1935,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 2101,
   "seed": 1125528749,
   "seed_means": {
    "c5050": {
     "accuracy": 0.563445978105664,
     "balanced_accuracy": 0.514979179490222,
     "recall_majority": 0.8382450331125828,
     "recall_minority": 0.19171332586786113
    },
    "c8020acc": {
     "accuracy": 0.5748691099476441,
     "balanced_accuracy": 0.5011144442054833,
     "recall_majority": 0.9930463576158939,
     "recall_minority": 0.009182530795072788
    },
    "c8020acc_reselected": {
     "accuracy": 0.5483103284150405,
     "balanced_accuracy": 0.5271046698753366,
     "recall_majority": 0.6685430463576159,
     "recall_minority": 0.38566629339305714
    },
    "c8020bal": {
     "accuracy": 0.5390766301761066,
     "balanced_accuracy": 0.5257618118849328,
     "recall_majority": 0.614569536423841,
     "recall_minority": 0.4369540873460246
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 4.0180895761228195,
      "estimate": 0.18230683090705488,
      "floor": 0.02,
      "floored": {
       "df": 4.248476867975623,
       "lower": 0.037976871251073546,
       "se": 0.05318837724214501,
       "upper": 0.3266367905630362
      },
      "lower": 0.036839600058793776,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.05248639850062606,
      "unfloored": {
       "df": 4.0180895761228195,
       "lower": 0.036839600058793776,
       "se": 0.05248639850062606,
       "upper": 0.327774061755316
      },
      "upper": 0.327774061755316,
      "used": "unfloored",
      "v_rows": 0.00017579816522548058,
      "v_seed_a": 0.002573205308427248,
      "v_seed_b": 5.8185539137926065e-06
     },
     "percentile_two_way_descriptive": [
      0.09586032419787892,
      0.2968979429441942
     ],
     "rows_only_percentile": [
      0.15780679511192025,
      0.20955754352030953
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.760110810221511,
      "estimate": 0.07932586415312631,
      "floor": 0.02,
      "floored": {
       "df": 7.760110810221511,
       "lower": -0.18966605014979548,
       "se": 0.11602122916061444,
       "upper": 0.3483177784560481
      },
      "lower": -0.18966605014979548,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.11602122916061444,
      "unfloored": {
       "df": 7.760110810221511,
       "lower": -0.18966605014979548,
       "se": 0.11602122916061444,
       "upper": 0.3483177784560481
      },
      "upper": 0.3483177784560481,
      "used": "floored",
      "v_rows": 8.055530580973958e-05,
      "v_seed_a": 0.005513908400256824,
      "v_seed_b": 0.007866461909873246
     },
     "B2_rmin": {
      "df": 4.011442639968594,
      "estimate": 0.3760358342665174,
      "floor": 0.02,
      "floored": {
       "df": 4.15726573814733,
       "lower": 0.19182416805539632,
       "se": 0.06734089359872178,
       "upper": 0.5602475004776384
      },
      "lower": 0.19081150496891705,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.06678783200994146,
      "unfloored": {
       "df": 4.011442639968594,
       "lower": 0.19081150496891705,
       "se": 0.06678783200994146,
       "upper": 0.5612601635641177
      },
      "upper": 0.5612601635641177,
      "used": "unfloored",
      "v_rows": 0.00038682420577281434,
      "v_seed_a": 0.004067971744901554,
      "v_seed_b": 5.8185539137926065e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.21738410596026492,
       "interval_95": [
        -0.6005736642732536,
        0.1894213147167753
       ]
      },
      "accuracy": {
       "estimate": 0.03484055211803905,
       "interval_95": [
        -0.22203633879033033,
        0.2862730570822887
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.15553454011409493,
       0.3048934618101773
      ],
      "B2_rmin": [
       0.23217457235735714,
       0.4927602997362471
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": 0.10185567660167753,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.037733153564829106,
       "se": 0.05027609942843155,
       "upper": 0.24144450676818419
      },
      "lower": -0.037733153564829106,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.05027609942843155,
      "unfloored": {
       "df": 4.0,
       "lower": -0.037733153564829106,
       "se": 0.05027609942843155,
       "upper": 0.24144450676818419
      },
      "upper": 0.24144450676818419,
      "used": "floored",
      "v_rows": 5.6804703741506225e-05,
      "v_seed": 0.002470881469996029
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.32788353863381864,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": 0.11645453959245919,
       "se": 0.07615097400828924,
       "upper": 0.5393125376751781
      },
      "lower": 0.11645453959245919,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.07615097400828924,
      "unfloored": {
       "df": 4.0,
       "lower": 0.11645453959245919,
       "se": 0.07615097400828924,
       "upper": 0.5393125376751781
      },
      "upper": 0.5393125376751781,
      "used": "floored",
      "v_rows": 0.00024834628836442564,
      "v_seed": 0.005550624554046718
     },
     "majority_recall_beside_it": {
      "estimate": -0.12417218543046356,
      "interval_95": [
       -0.46485220834186064,
       0.21650783748093355
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       0.011993821596180487,
       0.2070558875305292
      ],
      "B_d2_rmin": [
       0.1721016963611493,
       0.4703216971832745
      ]
     },
     "same_as_selected": 0
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "INSTR-1500": {
      "accuracy": 0.49071870537839124,
      "balanced_accuracy": 0.4934618408074576,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 93.63874345549738,
       "median": 93.0,
       "p95": 123.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9995240361732508,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9995240361732508,
      "recall_majority": 0.47516556291390727,
      "recall_minority": 0.5117581187010078,
      "share_predicting_majority": 0.48024750118990955,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.00047596382674916705
     },
     "THINK-512": {
      "accuracy": 0.3017610661589719,
      "balanced_accuracy": 0.272929443871762,
      "completion_tokens": {
       "max": 512.0,
       "mean": 419.47501189909565,
       "median": 453.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5335554497858163,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.595430747263208,
      "parsed_label_share_strict": 0.5335554497858163,
      "recall_majority": 0.4652317880794702,
      "recall_minority": 0.08062709966405375,
      "share_predicting_majority": 0.4540694907187054,
      "truncated": 0.40647310804378867,
      "unparsed": 0.46644455021418374
     },
     "THINK-LONG-2048": {
      "accuracy": 0.4997620180866254,
      "balanced_accuracy": 0.45956918416232206,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 556.5611613517373,
       "median": 453.0,
       "p95": 1218.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9090909090909091,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9919086149452642,
      "parsed_label_share_strict": 0.9090909090909091,
      "recall_majority": 0.7276490066225165,
      "recall_minority": 0.19148936170212766,
      "share_predicting_majority": 0.7225130890052356,
      "truncated": 0.007139457401237506,
      "unparsed": 0.09090909090909091
     },
     "qwen3-1.7b-base__manifold__c5050__s201__selected": {
      "accuracy": 0.5706806282722513,
      "balanced_accuracy": 0.5064950535066707,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.9128986197049023,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9346026490066225,
      "recall_minority": 0.07838745800671892,
      "share_predicting_majority": 0.9290813898143742,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c5050__s202__selected": {
      "accuracy": 0.5687767729652546,
      "balanced_accuracy": 0.5197317435832783,
      "completion_tokens": {
       "max": 4.0,
       "mean": 2.0014278914802475,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9990480723465016,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9990480723465016,
      "recall_majority": 0.8468543046357616,
      "recall_minority": 0.19260918253079506,
      "share_predicting_majority": 0.8296049500237982,
      "truncated": 0.0,
      "unparsed": 0.0009519276534983341
     },
     "qwen3-1.7b-base__manifold__c5050__s203__selected": {
      "accuracy": 0.47643979057591623,
      "balanced_accuracy": 0.43388561141475646,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 30.9709662065683,
       "median": 3.0,
       "p95": 135.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.8486435030937649,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9928605425987624,
      "parsed_label_share_strict": 0.8486435030937649,
      "recall_majority": 0.7177152317880795,
      "recall_minority": 0.15005599104143338,
      "share_predicting_majority": 0.7168015230842456,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.15135649690623512
     },
     "qwen3-1.7b-base__manifold__c5050__s204__selected": {
      "accuracy": 0.5692527367920038,
      "balanced_accuracy": 0.5141595225558613,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.9533555449785815,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8816225165562914,
      "recall_minority": 0.14669652855543114,
      "share_predicting_majority": 0.8695859114707283,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c5050__s205__selected": {
      "accuracy": 0.5387910518800572,
      "balanced_accuracy": 0.5178921041507532,
      "completion_tokens": {
       "max": 243.0,
       "mean": 9.558781532603522,
       "median": 3.0,
       "p95": 112.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9961922893860067,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9961922893860067,
      "recall_majority": 0.6572847682119205,
      "recall_minority": 0.3784994400895857,
      "share_predicting_majority": 0.6411232746311281,
      "truncated": 0.0,
      "unparsed": 0.0033317467872441696
     },
     "qwen3-1.7b-base__manifold__c8020acc__s201__reselected": {
      "accuracy": 0.5730604474059972,
      "balanced_accuracy": 0.5240409216644543,
      "completion_tokens": {
       "max": 2.0,
       "mean": 2.0,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.8509933774834437,
      "recall_minority": 0.19708846584546472,
      "share_predicting_majority": 0.8305568776772966,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
      "accuracy": 0.5759162303664922,
      "balanced_accuracy": 0.5017038333469294,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.0347453593526894,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9966887417218543,
      "recall_minority": 0.006718924972004479,
      "share_predicting_majority": 0.9952403617325083,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s202__reselected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020acc__s202__selected": {
      "accuracy": 0.2841504045692527,
      "balanced_accuracy": 0.24900068969097397,
      "completion_tokens": {
       "max": 380.0,
       "mean": 94.52451213707758,
       "median": 94.0,
       "p95": 259.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.49119466920514043,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.49119466920514043,
      "recall_majority": 0.48344370860927155,
      "recall_minority": 0.014557670772676373,
      "share_predicting_majority": 0.4783436458829129,
      "truncated": 0.0,
      "unparsed": 0.5083293669681104
     },
     "qwen3-1.7b-base__manifold__c8020acc__s203__reselected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020acc__s203__selected": {
      "accuracy": 0.5749643027129938,
      "balanced_accuracy": 0.5011680250365239,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9933774834437086,
      "recall_minority": 0.008958566629339306,
      "share_predicting_majority": 0.9923845787720134,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s204__reselected": {
      "accuracy": 0.24797715373631604,
      "balanced_accuracy": 0.23039201145035337,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 63.786768205616376,
       "median": 65.0,
       "p95": 94.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4535935268919562,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.4535935268919562,
      "recall_majority": 0.347682119205298,
      "recall_minority": 0.11310190369540873,
      "share_predicting_majority": 0.3484055211803903,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.5454545454545454
     },
     "qwen3-1.7b-base__manifold__c8020acc__s204__selected": {
      "accuracy": 0.07710613993336507,
      "balanced_accuracy": 0.06763699265071231,
      "completion_tokens": {
       "max": 280.0,
       "mean": 146.55497382198953,
       "median": 144.0,
       "p95": 195.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.13707758210376011,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.13707758210376011,
      "recall_majority": 0.13079470198675497,
      "recall_minority": 0.004479283314669653,
      "share_predicting_majority": 0.13231794383626844,
      "truncated": 0.0,
      "unparsed": 0.8629224178962399
     },
     "qwen3-1.7b-base__manifold__c8020acc__s205__reselected": {
      "accuracy": 0.5559257496430271,
      "balanced_accuracy": 0.5374648665485046,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.8372203712517847,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6605960264900662,
      "recall_minority": 0.4143337066069429,
      "share_predicting_majority": 0.6287482151356497,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020acc__s205__selected": {
      "accuracy": 0.5749643027129938,
      "balanced_accuracy": 0.5,
      "completion_tokens": {
       "max": 181.0,
       "mean": 81.9128986197049,
       "median": 78.0,
       "p95": 118.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 1.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 1.0,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "qwen3-1.7b-base__manifold__c8020bal__s201__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s202__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s203__selected": {
      "accuracy": 0.1456449309852451,
      "balanced_accuracy": 0.14622004850084913,
      "completion_tokens": {
       "max": 214.0,
       "mean": 89.68871965730604,
       "median": 94.0,
       "p95": 141.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.2655878153260352,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.2655878153260352,
      "recall_majority": 0.1423841059602649,
      "recall_minority": 0.15005599104143338,
      "share_predicting_majority": 0.1346977629700143,
      "truncated": 0.0,
      "unparsed": 0.7344121846739647
     },
     "qwen3-1.7b-base__manifold__c8020bal__s204__selected": {
      "accuracy": 0.5249881009043312,
      "balanced_accuracy": 0.5184450620351075,
      "completion_tokens": {
       "max": 151.0,
       "mean": 4.238457877201332,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.5620860927152318,
      "recall_minority": 0.4748040313549832,
      "share_predicting_majority": 0.538315088053308,
      "truncated": 0.0,
      "unparsed": 0.016658733936220846
     },
     "qwen3-1.7b-base__manifold__c8020bal__s205__selected": {
      "accuracy": 0.5406949071870538,
      "balanced_accuracy": 0.5145836268845991,
      "completion_tokens": {
       "max": 3.0,
       "mean": 2.0042836744407424,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.6887417218543046,
      "recall_minority": 0.3404255319148936,
      "share_predicting_majority": 0.6763445978105664,
      "truncated": 0.0,
      "unparsed": 0.0
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.5447881960970967,
      "balanced_accuracy": 0.498432807042264,
      "recall_majority": 0.8076158940397351,
      "recall_minority": 0.18924972004479285
     },
     "c8020acc": {
      "accuracy": 0.41742027605901943,
      "balanced_accuracy": 0.36390190814502793,
      "recall_majority": 0.7208609271523179,
      "recall_minority": 0.006942889137737962
     },
     "c8020acc_reselected": {
      "accuracy": 0.4853879105188006,
      "balanced_accuracy": 0.4657575847467054,
      "recall_majority": 0.5966887417218543,
      "recall_minority": 0.3348264277715566
     },
     "c8020bal": {
      "accuracy": 0.4522608281770585,
      "balanced_accuracy": 0.44322777229815424,
      "recall_majority": 0.503476821192053,
      "recall_minority": 0.3829787234042553
     }
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__smollm3-3b__replication": {
   "F1_a": {
    "C_a": {
     "df": 4.7256369602890755,
     "estimate": 0.12950819672131147,
     "floor": 0.02,
     "floored": {
      "df": 7.803426182428735,
      "lower": 0.07833919567376832,
      "se": 0.02209222083401126,
      "upper": 0.18067719776885463
     },
     "lower": 0.07601214655443422,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.020448573481233853,
     "unfloored": {
      "df": 4.7256369602890755,
      "lower": 0.07601214655443422,
      "se": 0.020448573481233853,
      "upper": 0.18300424688818873
     },
     "upper": 0.18300424688818873,
     "used": "unfloored",
     "v_rows": 0.0002978807873556091,
     "v_seed_a": 0.00011018543402311208,
     "v_seed_b": 1.0077936038699272e-05
    },
    "percentile_two_way_descriptive": [
     0.08692405168974572,
     0.17552393336503389
    ],
    "rows_only_percentile": [
     0.09767441860465116,
     0.16517866179872762
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.003262341786931966,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.02855517786940892,
      "se": 0.013797685429355864,
      "upper": 0.03507986144327285
     },
     "lower": -0.02855517786940892,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013797685429355864,
     "unfloored": {
      "df": 4.682019601258854,
      "lower": -0.01500639316153399,
      "se": 0.006962196328878798,
      "upper": 0.021531076735397923
     },
     "upper": 0.03507986144327285,
     "used": "floored",
     "v_rows": 3.0376123207459106e-05,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.0714866948663255,
     "estimate": 0.06065573770491804,
     "floor": 0.02,
     "floored": {
      "df": 4.564674556993137,
      "lower": -0.034318013140324816,
      "se": 0.035892004686265966,
      "upper": 0.1556294885501609
     },
     "lower": -0.03558690821827082,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03490435411861444,
     "unfloored": {
      "df": 4.0714866948663255,
      "lower": -0.03558690821827082,
      "se": 0.03490435411861444,
      "upper": 0.1568983836281069
     },
     "upper": 0.1568983836281069,
     "used": "unfloored",
     "v_rows": 8.051495766848936e-05,
     "v_seed_a": 0.0011277210427304487,
     "v_seed_b": 1.0077936038699272e-05
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.054131054131054124,
      "interval_95": [
       -0.11779609821655947,
       -0.002941540051373347
      ]
     },
     "accuracy": {
      "estimate": -0.007058823529411784,
      "interval_95": [
       -0.025215634881887824,
       0.007398986067065635
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.011870145634125428,
      0.021079236948110945
     ],
     "B2_rmin": [
      0.004665428599902253,
      0.14035077408748137
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.0018868805754051587,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.030365242818438814,
      "se": 0.011616337500591887,
      "upper": 0.03413900396924913
     },
     "lower": -0.030365242818438814,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.011616337500591887,
     "unfloored": {
      "df": 4.0,
      "lower": -0.02173109509644318,
      "se": 0.008506552363536016,
      "upper": 0.025504856247253495
     },
     "upper": 0.03413900396924913,
     "used": "floored",
     "v_rows": 5.493929692765737e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.09836065573770493,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.029555343874682852,
      "se": 0.04607186339571977,
      "upper": 0.22627665535009273
     },
     "lower": -0.029555343874682852,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04607186339571977,
     "unfloored": {
      "df": 4.0,
      "lower": -0.029555343874682852,
      "se": 0.04607186339571977,
      "upper": 0.22627665535009273
     },
     "upper": 0.22627665535009273,
     "used": "floored",
     "v_rows": 0.00014902078917525532,
     "v_seed": 0.0019735958075786076
    },
    "majority_recall_beside_it": {
     "estimate": -0.09458689458689462,
     "interval_95": [
      -0.21673383074268082,
      0.027560041568891594
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.01678395778985982,
      0.022492603888358182
     ],
     "B_d2_rmin": [
      0.013086332623242929,
      0.1972207218101402
     ]
    },
    "same_as_selected": 1
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": -0.0013754612115267559,
     "interval_95": [
      -0.019975180132129535,
      0.018359272377418023
     ]
    },
    "R_min": {
     "estimate": 0.037704918032786874,
     "interval_95": [
      -0.07353611699104418,
      0.1486111106485341
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.41008403361344536,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5899159663865546,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 24,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [
     "smollm3-3b__manifold__c8020acc__s205__reselected"
    ],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 427,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.013781512605042123,
     "minus_always_minority_label": 0.16605042016806715,
     "minus_oracle_constant": -0.013781512605042123
    },
    "c8020acc": {
     "minus_always_majority_label": -0.0026890756302521135,
     "minus_always_minority_label": 0.17714285714285716,
     "minus_oracle_constant": -0.0026890756302521135
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.018151260504201683,
     "minus_always_minority_label": 0.1616806722689076,
     "minus_oracle_constant": -0.018151260504201683
    },
    "c8020bal": {
     "minus_always_majority_label": -0.009747899159664009,
     "minus_always_minority_label": 0.17008403361344526,
     "minus_oracle_constant": -0.009747899159664009
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 351,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.453781512605042,
     "balanced_accuracy": 0.40398043061977484,
     "completion_tokens": {
      "max": 453.0,
      "mean": 79.43193277310924,
      "median": 73.0,
      "p95": 168.79999999999973
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7983193277310925,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7983193277310925,
     "parsed_label_share_strict": 0.1949579831932773,
     "recall_majority": 0.6809116809116809,
     "recall_minority": 0.12704918032786885,
     "share_predicting_majority": 0.6789915966386555,
     "truncated": 0.0,
     "unparsed": 0.20168067226890757
    },
    "INSTR-1500": {
     "accuracy": 0.5445378151260504,
     "balanced_accuracy": 0.49152304890009807,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.78655462184875,
      "median": 135.0,
      "p95": 226.29999999999995
     },
     "conflicts": 0.0033613445378151263,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9949579831932773,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9949579831932773,
     "parsed_label_share_strict": 0.9949579831932773,
     "recall_majority": 0.7863247863247863,
     "recall_minority": 0.19672131147540983,
     "share_predicting_majority": 0.7899159663865546,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "THINK-512": {
     "accuracy": 0.23361344537815126,
     "balanced_accuracy": 0.22111881743029285,
     "completion_tokens": {
      "max": 512.0,
      "mean": 471.98151260504204,
      "median": 512.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.3915966386554622,
     "low_parse": true,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.3915966386554622,
     "parsed_label_share_strict": 0.2773109243697479,
     "recall_majority": 0.2905982905982906,
     "recall_minority": 0.15163934426229508,
     "share_predicting_majority": 0.2605042016806723,
     "truncated": 0.6134453781512605,
     "unparsed": 0.6084033613445378
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5159663865546219,
     "balanced_accuracy": 0.48479753397786185,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 685.3915966386554,
      "median": 570.0,
      "p95": 2048.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9428571428571428,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9428571428571428,
     "parsed_label_share_strict": 0.561344537815126,
     "recall_majority": 0.6581196581196581,
     "recall_minority": 0.3114754098360656,
     "share_predicting_majority": 0.6436974789915967,
     "truncated": 0.05714285714285714,
     "unparsed": 0.05714285714285714
    },
    "THINK-LONG-2048-CARD": {
     "accuracy": 0.5226890756302521,
     "balanced_accuracy": 0.478001961608519,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 647.7798319327732,
      "median": 592.0,
      "p95": 1163.8999999999999
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9798319327731092,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9798319327731092,
     "parsed_label_share_strict": 0.6504201680672269,
     "recall_majority": 0.7264957264957265,
     "recall_minority": 0.22950819672131148,
     "share_predicting_majority": 0.7294117647058823,
     "truncated": 0.011764705882352941,
     "unparsed": 0.020168067226890758
    },
    "smollm3-3b__manifold__c5050__s201__selected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.5225876885712951,
     "completion_tokens": {
      "max": 210.0,
      "mean": 53.94117647058823,
      "median": 58.0,
      "p95": 121.59999999999991
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.5647058823529412,
     "recall_majority": 0.8689458689458689,
     "recall_minority": 0.1762295081967213,
     "share_predicting_majority": 0.8504201680672269,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s202__selected": {
     "accuracy": 0.5680672268907563,
     "balanced_accuracy": 0.5033452430993415,
     "completion_tokens": {
      "max": 182.0,
      "mean": 69.28403361344537,
      "median": 67.0,
      "p95": 110.59999999999991
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8632478632478633,
     "recall_minority": 0.14344262295081966,
     "share_predicting_majority": 0.8605042016806723,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s203__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.5116178599785157,
     "completion_tokens": {
      "max": 161.0,
      "mean": 52.628571428571426,
      "median": 48.0,
      "p95": 92.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.010084033613445379,
     "recall_majority": 0.9002849002849003,
     "recall_minority": 0.12295081967213115,
     "share_predicting_majority": 0.8907563025210085,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s204__selected": {
     "accuracy": 0.5714285714285714,
     "balanced_accuracy": 0.5036955303348746,
     "completion_tokens": {
      "max": 120.0,
      "mean": 37.96806722689075,
      "median": 33.0,
      "p95": 76.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8803418803418803,
     "recall_minority": 0.12704918032786885,
     "share_predicting_majority": 0.8773109243697479,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s205__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.5052951753771426,
     "completion_tokens": {
      "max": 2.0,
      "mean": 2.0,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.8917378917378918,
     "recall_minority": 0.11885245901639344,
     "share_predicting_majority": 0.8873949579831932,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5831932773109244,
     "balanced_accuracy": 0.49929942552893375,
     "completion_tokens": {
      "max": 152.0,
      "mean": 63.18655462184874,
      "median": 64.0,
      "p95": 103.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0016806722689075631,
     "recall_majority": 0.9658119658119658,
     "recall_minority": 0.03278688524590164,
     "share_predicting_majority": 0.9663865546218487,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5899159663865546,
     "balanced_accuracy": 0.5006246789033675,
     "completion_tokens": {
      "max": 148.0,
      "mean": 26.818487394957984,
      "median": 2.0,
      "p95": 97.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.6873949579831933,
     "recall_majority": 0.9971509971509972,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9966386554621849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5445378151260504,
     "balanced_accuracy": 0.4896490121899958,
     "completion_tokens": {
      "max": 331.0,
      "mean": 98.78151260504201,
      "median": 88.0,
      "p95": 166.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.05714285714285714,
     "recall_majority": 0.7948717948717948,
     "recall_minority": 0.18442622950819673,
     "share_predicting_majority": 0.8033613445378152,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5882352941176471,
     "balanced_accuracy": 0.49982485638223345,
     "completion_tokens": {
      "max": 6.0,
      "mean": 2.0067226890756302,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9983193277310924,
     "recall_majority": 0.9914529914529915,
     "recall_minority": 0.00819672131147541,
     "share_predicting_majority": 0.9915966386554622,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5680672268907563,
     "balanced_accuracy": 0.5170881789734249,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 122.74789915966386,
      "median": 116.0,
      "p95": 182.49999999999977
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.22016806722689075,
     "recall_majority": 0.8005698005698005,
     "recall_minority": 0.2336065573770492,
     "share_predicting_majority": 0.7865546218487395,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5915966386554622,
     "balanced_accuracy": 0.5020491803278688,
     "completion_tokens": {
      "max": 89.0,
      "mean": 2.146218487394958,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9983193277310924,
     "recall_majority": 1.0,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9983193277310924,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5781512605042017,
     "balanced_accuracy": 0.5018973891924712,
     "completion_tokens": {
      "max": 361.0,
      "mean": 120.45378151260505,
      "median": 118.0,
      "p95": 167.29999999999995
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.02857142857142857,
     "recall_majority": 0.9259259259259259,
     "recall_minority": 0.0778688524590164,
     "share_predicting_majority": 0.9243697478991597,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5815126050420169,
     "balanced_accuracy": 0.49600088739433,
     "completion_tokens": {
      "max": 308.0,
      "mean": 99.52268907563025,
      "median": 98.0,
      "p95": 153.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.4117647058823529,
     "recall_majority": 0.9715099715099715,
     "recall_minority": 0.020491803278688523,
     "share_predicting_majority": 0.9747899159663865,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.4963511746298631,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.81512605042016,
      "median": 72.0,
      "p95": 133.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.18487394957983194,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.004098360655737705,
     "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
     "share_predicting_majority": 0.9899159663865547,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "smollm3-3b__manifold__c8020acc__s205__selected": {
     "accuracy": 0.584873949579832,
     "balanced_accuracy": 0.4963511746298631,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 74.81512605042016,
      "median": 72.0,
      "p95": 133.89999999999986
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.18487394957983194,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.004098360655737705,
     "share_predicting_majority": 0.9899159663865547,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0016806722689075631
    },
    "smollm3-3b__manifold__c8020bal__s201__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.5171640745411237,
     "completion_tokens": {
      "max": 122.0,
      "mean": 48.42857142857143,
      "median": 47.0,
      "p95": 80.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8376068376068376,
     "recall_minority": 0.19672131147540983,
     "share_predicting_majority": 0.8235294117647058,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5915966386554622,
     "balanced_accuracy": 0.5045478959413385,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.020491803278688523,
     "share_predicting_majority": 0.984873949579832,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5865546218487395,
     "balanced_accuracy": 0.498400354957732,
     "completion_tokens": {
      "max": 244.0,
      "mean": 62.107563025210084,
      "median": 66.0,
      "p95": 111.0
     },
     "conflicts": 0.0016806722689075631,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9983193277310924,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9983193277310924,
     "parsed_label_share_strict": 0.17478991596638654,
     "recall_majority": 0.9886039886039886,
     "recall_minority": 0.00819672131147541,
     "share_predicting_majority": 0.9882352941176471,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5747899159663865,
     "balanced_accuracy": 0.49592499182663113,
     "completion_tokens": {
      "max": 174.0,
      "mean": 63.425210084033615,
      "median": 59.0,
      "p95": 106.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.0016806722689075631,
     "recall_majority": 0.9344729344729344,
     "recall_minority": 0.05737704918032787,
     "share_predicting_majority": 0.9378151260504202,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s205__selected": {
     "accuracy": 0.573109243697479,
     "balanced_accuracy": 0.49512516930549716,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.52605042016806,
      "median": 87.0,
      "p95": 137.5999999999999
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9899159663865547,
     "recall_majority": 0.9287749287749287,
     "recall_minority": 0.06147540983606557,
     "share_predicting_majority": 0.9327731092436975,
     "truncated": 0.0016806722689075631,
     "unparsed": 0.0
    }
   },
   "minority_rows": 244,
   "rows": 595,
   "seed": 2210619648,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5761344537815125,
     "balanced_accuracy": 0.5093082994722339,
     "recall_majority": 0.8809116809116808,
     "recall_minority": 0.1377049180327869
    },
    "c8020acc": {
     "accuracy": 0.5872268907563025,
     "balanced_accuracy": 0.49897015552753254,
     "recall_majority": 0.9897435897435898,
     "recall_minority": 0.008196721311475409
    },
    "c8020acc_reselected": {
     "accuracy": 0.571764705882353,
     "balanced_accuracy": 0.5008570361029377,
     "recall_majority": 0.8951566951566952,
     "recall_minority": 0.10655737704918034
    },
    "c8020bal": {
     "accuracy": 0.5801680672268906,
     "balanced_accuracy": 0.5022324973144645,
     "recall_majority": 0.9356125356125358,
     "recall_minority": 0.06885245901639345
    }
   },
   "undefined_bootstrap_draws": 0
  },
  "manifold__smollm3-3b__test": {
   "F1_a": {
    "C_a": {
     "df": 4.834598413416636,
     "estimate": 0.11780515117581186,
     "floor": 0.02,
     "floored": {
      "df": 6.284079806994661,
      "lower": 0.047273202584367416,
      "se": 0.02038114025287502,
      "upper": 0.18833709976725632
     },
     "lower": 0.04407149452679694,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.01903422417275401,
     "unfloored": {
      "df": 4.834598413416636,
      "lower": 0.04407149452679694,
      "se": 0.01903422417275401,
      "upper": 0.1915388078248268
     },
     "upper": 0.1915388078248268,
     "used": "unfloored",
     "v_rows": 8.027738485607617e-05,
     "v_seed_a": 0.00025511349315128615,
     "v_seed_b": 2.6910811851290802e-05
    },
    "claim": {
     "components": {
      "C_a (R_min, 50:50 minus 80:20 accuracy objective)": {
       "annotation": "above",
       "df": 4.834598413416636,
       "estimate": 0.11780515117581186,
       "floor": 0.02,
       "floored": {
        "df": 6.284079806994661,
        "lower": 0.047273202584367416,
        "se": 0.02038114025287502,
        "upper": 0.18833709976725632
       },
       "lower": 0.04407149452679694,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.01903422417275401,
       "status": "above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.834598413416636,
        "lower": 0.04407149452679694,
        "se": 0.01903422417275401,
        "upper": 0.1915388078248268
       },
       "upper": 0.1915388078248268,
       "used": "unfloored",
       "v_rows": 8.027738485607617e-05,
       "v_seed_a": 0.00025511349315128615,
       "v_seed_b": 2.6910811851290802e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "supported",
     "status": "descriptive only"
    },
    "percentile_two_way_descriptive": [
     0.07426510560553033,
     0.17103939606776833
    ],
    "rows_only_percentile": [
     0.09663567754490657,
     0.14096254506605094
    ]
   },
   "F2_b": {
    "B1_ba": {
     "df": 8.0,
     "estimate": 0.005195764704137296,
     "floor": 0.02,
     "floored": {
      "df": 8.0,
      "lower": -0.042735980936217,
      "se": 0.013037090160375735,
      "upper": 0.05312751034449159
     },
     "lower": -0.042735980936217,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.013037090160375735,
     "unfloored": {
      "df": 5.013077371215163,
      "lower": -0.015111853111142128,
      "se": 0.004493993669911836,
      "upper": 0.02550338251941672
     },
     "upper": 0.05312751034449159,
     "used": "floored",
     "v_rows": 9.965719849765794e-06,
     "v_seed_a": 8e-05,
     "v_seed_b": 8e-05
    },
    "B2_rmin": {
     "df": 4.2275080127399765,
     "estimate": 0.06651735722284434,
     "floor": 0.02,
     "floored": {
      "df": 4.67206855145413,
      "lower": -0.08709045050238175,
      "se": 0.03256696351559133,
      "upper": 0.22012516494807044
     },
     "lower": -0.09370050391860436,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5,
      5
     ],
     "se": 0.03174142284897052,
     "unfloored": {
      "df": 4.2275080127399765,
      "lower": -0.09370050391860436,
      "se": 0.03174142284897052,
      "upper": 0.22673521836429306
     },
     "upper": 0.22673521836429306,
     "used": "unfloored",
     "v_rows": 3.509210163455814e-05,
     "v_seed_a": 0.0009455150109912984,
     "v_seed_b": 2.6910811851290802e-05
    },
    "claim": {
     "components": {
      "B1 (BA)": {
       "annotation": "crosses",
       "df": 8.0,
       "estimate": 0.005195764704137296,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.042735980936217,
        "se": 0.013037090160375735,
        "upper": 0.05312751034449159
       },
       "lower": -0.042735980936217,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013037090160375735,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 5.013077371215163,
        "lower": -0.015111853111142128,
        "se": 0.004493993669911836,
        "upper": 0.02550338251941672
       },
       "upper": 0.05312751034449159,
       "used": "floored",
       "v_rows": 9.965719849765794e-06,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2 (R_min)": {
       "annotation": "crosses",
       "df": 4.2275080127399765,
       "estimate": 0.06651735722284434,
       "floor": 0.02,
       "floored": {
        "df": 4.67206855145413,
        "lower": -0.08709045050238175,
        "se": 0.03256696351559133,
        "upper": 0.22012516494807044
       },
       "lower": -0.09370050391860436,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03174142284897052,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.2275080127399765,
        "lower": -0.09370050391860436,
        "se": 0.03174142284897052,
        "upper": 0.22673521836429306
       },
       "upper": 0.22673521836429306,
       "used": "unfloored",
       "v_rows": 3.509210163455814e-05,
       "v_seed_a": 0.0009455150109912984,
       "v_seed_b": 2.6910811851290802e-05
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "cost_of_the_fix": {
     "R_maj": {
      "estimate": -0.05612582781456943,
      "interval_95": [
       -0.11133108937824297,
       -0.010376679234346455
      ]
     },
     "accuracy": {
      "estimate": -0.003998096144692931,
      "interval_95": [
       -0.01393876456183068,
       0.004390472058527331
      ]
     }
    },
    "percentile_two_way_descriptive": {
     "B1_ba": [
      -0.006772719356460799,
      0.022994520035380724
     ],
     "B2_rmin": [
      -0.002972114054514718,
      0.16971406582772783
     ]
    }
   },
   "F4_d": {
    "B_d1_ba": {
     "df": 4.0,
     "estimate": 0.006293244736471304,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.04570177196599526,
      "se": 0.009882997089575898,
      "upper": 0.058288261438937866
     },
     "lower": -0.04570177196599526,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.009882997089575898,
     "unfloored": {
      "df": 4.0,
      "lower": -0.021850569250449155,
      "se": 0.005349459416734942,
      "upper": 0.03443705872339176
     },
     "upper": 0.058288261438937866,
     "used": "floored",
     "v_rows": 1.7673631472565673e-05,
     "v_seed": 8e-05
    },
    "B_d2_rmin": {
     "df": 4.0,
     "estimate": 0.10795072788353863,
     "floor": 0.02,
     "floored": {
      "df": 4.0,
      "lower": -0.10379951946605709,
      "se": 0.04024860863586866,
      "upper": 0.31970097523313434
     },
     "lower": -0.10379951946605709,
     "rule": "the wider of the floored and the unfloored interval",
     "runs": [
      5
     ],
     "se": 0.04024860863586866,
     "unfloored": {
      "df": 4.0,
      "lower": -0.10379951946605709,
      "se": 0.04024860863586866,
      "upper": 0.31970097523313434
     },
     "upper": 0.31970097523313434,
     "used": "floored",
     "v_rows": 5.7142091820913336e-05,
     "v_seed": 0.0015628084053024081
    },
    "claim": {
     "components": {
      "B_d1 (BA not lower by more than 5 points)": {
       "annotation": "above",
       "df": 4.0,
       "estimate": 0.006293244736471304,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.04570177196599526,
        "se": 0.009882997089575898,
        "upper": 0.058288261438937866
       },
       "lower": -0.04570177196599526,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.009882997089575898,
       "status": "above",
       "threshold": -0.05,
       "unfloored": {
        "df": 4.0,
        "lower": -0.021850569250449155,
        "se": 0.005349459416734942,
        "upper": 0.03443705872339176
       },
       "upper": 0.058288261438937866,
       "used": "floored",
       "v_rows": 1.7673631472565673e-05,
       "v_seed": 8e-05
      },
      "B_d2 (R_min gain)": {
       "annotation": "crosses",
       "df": 4.0,
       "estimate": 0.10795072788353863,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.10379951946605709,
        "se": 0.04024860863586866,
        "upper": 0.31970097523313434
       },
       "lower": -0.10379951946605709,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.04024860863586866,
       "status": "not above",
       "threshold": 0.0,
       "unfloored": {
        "df": 4.0,
        "lower": -0.10379951946605709,
        "se": 0.04024860863586866,
        "upper": 0.31970097523313434
       },
       "upper": 0.31970097523313434,
       "used": "floored",
       "v_rows": 5.7142091820913336e-05,
       "v_seed": 0.0015628084053024081
      }
     },
     "descriptive_downgrades": [],
     "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call))",
     "ordinary_label_not_given": "not supported",
     "status": "descriptive only"
    },
    "majority_recall_beside_it": {
     "estimate": -0.09536423841059602,
     "interval_95": [
      -0.19614480245330373,
      0.005416325632111682
     ]
    },
    "percentile_two_way_descriptive": {
     "B_d1_ba": [
      -0.009299519156550345,
      0.026514024924841978
     ],
     "B_d2_rmin": [
      0.007343893903196045,
      0.21711095732672397
     ]
    },
    "same_as_selected": 1
   },
   "companion_reselected_vs_balanced_search": {
    "BA": {
     "estimate": 0.001097480032333835,
     "interval_95": [
      -0.010724875887731576,
      0.013998419087139342
     ]
    },
    "R_min": {
     "estimate": 0.04143337066069429,
     "interval_95": [
      -0.05797897868384519,
      0.1361883512794327
     ]
    },
    "label": "descriptive, no verdict"
   },
   "constants": {
    "always_majority_label": {
     "accuracy": 0.5749643027129938,
     "balanced_accuracy": 0.5,
     "label": "no",
     "recall_majority": 1.0,
     "recall_minority": 0.0
    },
    "always_minority_label": {
     "accuracy": 0.4250356972870062,
     "balanced_accuracy": 0.5,
     "label": "yes",
     "recall_majority": 0.0,
     "recall_minority": 1.0
    },
    "oracle_constant": {
     "accuracy": 0.5749643027129938,
     "label": "no",
     "rule": "the label with the higher accuracy on this partition's rows; a tie goes to the majority label"
    }
   },
   "gate_b": {
    "evaluations": 23,
    "evaluations_with_a_trip": {},
    "reused_duplicates": [
     "smollm3-3b__manifold__c8020acc__s205__reselected"
    ],
    "rule": "a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10, for evaluations); counts per ACTUAL evaluation (a reused duplicate re-selection is not counted again)",
    "total_trips": 0
   },
   "groups": 1450,
   "harness_minus_constant_accuracy": {
    "c5050": {
     "minus_always_majority_label": -0.004759638267491595,
     "minus_always_minority_label": 0.14516896715849603,
     "minus_oracle_constant": -0.004759638267491595
    },
    "c8020acc": {
     "minus_always_majority_label": -0.0006663493574488033,
     "minus_always_minority_label": 0.14926225606853882,
     "minus_oracle_constant": -0.0006663493574488033
    },
    "c8020acc_reselected": {
     "minus_always_majority_label": -0.009614469300333162,
     "minus_always_minority_label": 0.14031413612565447,
     "minus_oracle_constant": -0.009614469300333162
    },
    "c8020bal": {
     "minus_always_majority_label": -0.004664445502141845,
     "minus_always_minority_label": 0.14526415992384578,
     "minus_oracle_constant": -0.004664445502141845
    }
   },
   "low_parse_selected_harnesses": [],
   "majority_rows": 1208,
   "metrics": {
    "AUTHORS-1500": {
     "accuracy": 0.44550214183722037,
     "balanced_accuracy": 0.40683563477525714,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 82.68729176582579,
      "median": 76.0,
      "p95": 163.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.7839124226558781,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.7839124226558781,
     "parsed_label_share_strict": 0.1618277010947168,
     "recall_majority": 0.6647350993377483,
     "recall_minority": 0.14893617021276595,
     "share_predicting_majority": 0.6577820085673489,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.21561161351737268
    },
    "INSTR-1500": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5275208946700979,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 147.21323179438363,
      "median": 136.0,
      "p95": 233.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.9985721085197525,
     "recall_majority": 0.8344370860927153,
     "recall_minority": 0.2206047032474804,
     "share_predicting_majority": 0.8096144693003332,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "THINK-512": {
     "accuracy": 0.21751546882436934,
     "balanced_accuracy": 0.20682200781649768,
     "completion_tokens": {
      "max": 512.0,
      "mean": 466.155640171347,
      "median": 512.0,
      "p95": 512.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.393146120894812,
     "low_parse": true,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.393146120894812,
     "parsed_label_share_strict": 0.2546406473108044,
     "recall_majority": 0.2781456953642384,
     "recall_minority": 0.135498320268757,
     "share_predicting_majority": 0.2770109471680152,
     "truncated": 0.6116135173726797,
     "unparsed": 0.606853879105188
    },
    "THINK-LONG-2048": {
     "accuracy": 0.5345073774393146,
     "balanced_accuracy": 0.504676735166082,
     "completion_tokens": {
      "max": 2048.0,
      "mean": 655.6078058067587,
      "median": 572.0,
      "p95": 1332.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9619228938600667,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9619228938600667,
     "parsed_label_share_strict": 0.5530699666825322,
     "recall_majority": 0.7036423841059603,
     "recall_minority": 0.3057110862262038,
     "share_predicting_majority": 0.6830080913850547,
     "truncated": 0.0376011423131842,
     "unparsed": 0.03807710613993336
    },
    "smollm3-3b__manifold__c5050__s201__selected": {
     "accuracy": 0.5678248453117563,
     "balanced_accuracy": 0.5191959352728729,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 56.5421227986673,
      "median": 57.0,
      "p95": 124.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.5759162303664922,
     "recall_majority": 0.8435430463576159,
     "recall_minority": 0.1948488241881299,
     "share_predicting_majority": 0.8262732032365541,
     "truncated": 0.0028557829604950024,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c5050__s202__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5152552412806004,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 70.24131366016182,
      "median": 66.0,
      "p95": 111.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.9990480723465016,
     "recall_majority": 0.8849337748344371,
     "recall_minority": 0.1455767077267637,
     "share_predicting_majority": 0.8714897667777249,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s203__selected": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5127745785839829,
     "completion_tokens": {
      "max": 190.0,
      "mean": 52.58876725368872,
      "median": 48.0,
      "p95": 95.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.00475963826749167,
     "recall_majority": 0.918046357615894,
     "recall_minority": 0.10750279955207166,
     "share_predicting_majority": 0.9067110899571632,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s204__selected": {
     "accuracy": 0.5711565920990005,
     "balanced_accuracy": 0.5123110765853622,
     "completion_tokens": {
      "max": 133.0,
      "mean": 37.014754878629226,
      "median": 31.0,
      "p95": 74.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.00047596382674916705,
     "recall_majority": 0.9048013245033113,
     "recall_minority": 0.11982082866741321,
     "share_predicting_majority": 0.8943360304616849,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c5050__s205__selected": {
     "accuracy": 0.5678248453117563,
     "balanced_accuracy": 0.5086837099441572,
     "completion_tokens": {
      "max": 4.0,
      "mean": 2.000951927653498,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9995240361732508,
     "recall_majority": 0.9031456953642384,
     "recall_minority": 0.11422172452407615,
     "share_predicting_majority": 0.8957639219419324,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__reselected": {
     "accuracy": 0.5692527367920038,
     "balanced_accuracy": 0.5035012940975802,
     "completion_tokens": {
      "max": 177.0,
      "mean": 63.16706330318896,
      "median": 61.0,
      "p95": 107.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.0028557829604950024,
     "recall_majority": 0.9420529801324503,
     "recall_minority": 0.06494960806270997,
     "share_predicting_majority": 0.9390766301761067,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s201__selected": {
     "accuracy": 0.5763921941932413,
     "balanced_accuracy": 0.5031397625386561,
     "completion_tokens": {
      "max": 169.0,
      "mean": 25.02950975725845,
      "median": 2.0,
      "p95": 92.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.6944312232270348,
     "recall_majority": 0.9917218543046358,
     "recall_minority": 0.014557670772676373,
     "share_predicting_majority": 0.9890528319847691,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__reselected": {
     "accuracy": 0.5625892432175155,
     "balanced_accuracy": 0.516248989565643,
     "completion_tokens": {
      "max": 414.0,
      "mean": 100.4297953355545,
      "median": 91.0,
      "p95": 168.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.06853879105188006,
     "recall_majority": 0.8253311258278145,
     "recall_minority": 0.20716685330347145,
     "share_predicting_majority": 0.8115183246073299,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s202__selected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.49936639276788564,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 2.7168015230842455,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.9976201808662541,
     "recall_majority": 0.9908940397350994,
     "recall_minority": 0.007838745800671893,
     "share_predicting_majority": 0.9909566872917658,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "smollm3-3b__manifold__c8020acc__s203__reselected": {
     "accuracy": 0.5530699666825322,
     "balanced_accuracy": 0.5082628501294097,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 119.80485483103284,
      "median": 114.0,
      "p95": 183.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9985721085197525,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9985721085197525,
     "parsed_label_share_strict": 0.22084721561161352,
     "recall_majority": 0.8071192052980133,
     "recall_minority": 0.20940649496080627,
     "share_predicting_majority": 0.7991432651118515,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s203__selected": {
     "accuracy": 0.5787720133269871,
     "balanced_accuracy": 0.5050632958329316,
     "completion_tokens": {
      "max": 133.0,
      "mean": 2.3883864826273205,
      "median": 2.0,
      "p95": 2.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.9938124702522608,
     "recall_majority": 0.9966887417218543,
     "recall_minority": 0.013437849944008958,
     "share_predicting_majority": 0.9923845787720134,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__reselected": {
     "accuracy": 0.5702046644455021,
     "balanced_accuracy": 0.5130892964410463,
     "completion_tokens": {
      "max": 283.0,
      "mean": 118.68871965730604,
      "median": 118.0,
      "p95": 168.0
     },
     "conflicts": 0.00047596382674916705,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.03093764873869586,
     "recall_majority": 0.8940397350993378,
     "recall_minority": 0.13213885778275475,
     "share_predicting_majority": 0.8829128986197049,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020acc__s204__selected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.5020667554118493,
     "completion_tokens": {
      "max": 360.0,
      "mean": 100.4521656354117,
      "median": 99.0,
      "p95": 151.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.4112327463112803,
     "recall_majority": 0.9660596026490066,
     "recall_minority": 0.03807390817469205,
     "share_predicting_majority": 0.9638267491670633,
     "truncated": 0.0,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s205__reselected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.49958470220923595,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 78.18705378391242,
      "median": 76.0,
      "p95": 134.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.15992384578772012,
     "recall_majority": 0.9801324503311258,
     "recall_minority": 0.019036954087346025,
     "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
     "share_predicting_majority": 0.9804854831032842,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020acc__s205__selected": {
     "accuracy": 0.5716325559257497,
     "balanced_accuracy": 0.49958470220923595,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 78.18705378391242,
      "median": 76.0,
      "p95": 134.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.15992384578772012,
     "recall_majority": 0.9801324503311258,
     "recall_minority": 0.019036954087346025,
     "share_predicting_majority": 0.9804854831032842,
     "truncated": 0.0009519276534983341,
     "unparsed": 0.0009519276534983341
    },
    "smollm3-3b__manifold__c8020bal__s201__selected": {
     "accuracy": 0.566872917658258,
     "balanced_accuracy": 0.5183681207033365,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 47.90909090909091,
      "median": 46.0,
      "p95": 82.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9995240361732508,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9995240361732508,
     "parsed_label_share_strict": 0.0,
     "recall_majority": 0.8418874172185431,
     "recall_minority": 0.1948488241881299,
     "share_predicting_majority": 0.8257972394098049,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.00047596382674916705
    },
    "smollm3-3b__manifold__c8020bal__s202__selected": {
     "accuracy": 0.5735364112327463,
     "balanced_accuracy": 0.5027003626439638,
     "completion_tokens": {
      "max": 3.0,
      "mean": 3.0,
      "median": 3.0,
      "p95": 3.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 1.0,
     "recall_majority": 0.9751655629139073,
     "recall_minority": 0.030235162374020158,
     "share_predicting_majority": 0.9728700618752975,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s203__selected": {
     "accuracy": 0.5730604474059972,
     "balanced_accuracy": 0.5014104365818025,
     "completion_tokens": {
      "max": 247.0,
      "mean": 61.86387434554974,
      "median": 67.0,
      "p95": 110.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.17229890528319847,
     "recall_majority": 0.9793046357615894,
     "recall_minority": 0.023516237402015677,
     "share_predicting_majority": 0.9781056639695384,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s204__selected": {
     "accuracy": 0.5706806282722513,
     "balanced_accuracy": 0.5072250691544982,
     "completion_tokens": {
      "max": 180.0,
      "mean": 64.6039980961447,
      "median": 62.0,
      "p95": 107.0
     },
     "conflicts": 0.0,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 1.0,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 1.0,
     "parsed_label_share_strict": 0.010471204188481676,
     "recall_majority": 0.9304635761589404,
     "recall_minority": 0.083986562150056,
     "share_predicting_majority": 0.9243217515468825,
     "truncated": 0.0,
     "unparsed": 0.0
    },
    "smollm3-3b__manifold__c8020bal__s205__selected": {
     "accuracy": 0.5673488814850072,
     "balanced_accuracy": 0.5054957431976447,
     "completion_tokens": {
      "max": 1500.0,
      "mean": 90.62494050452166,
      "median": 88.0,
      "p95": 136.0
     },
     "conflicts": 0.0009519276534983341,
     "gate_b_trip_share": 0.0,
     "gate_b_trips": 0,
     "label_found": 0.9990480723465016,
     "low_parse": false,
     "parse_share_denominator": "all rows of the partition",
     "parsed_label_share_primary": 0.9990480723465016,
     "parsed_label_share_strict": 0.9833412660637791,
     "recall_majority": 0.918046357615894,
     "recall_minority": 0.0929451287793953,
     "share_predicting_majority": 0.9133745835316516,
     "truncated": 0.00047596382674916705,
     "unparsed": 0.0
    }
   },
   "minority_rows": 893,
   "overlap_sensitivity": {
    "flagged": {
     "F1_a": {
      "C_a": {
       "df": 7.720199671478363,
       "estimate": 0.026086956521739132,
       "floor": 0.02,
       "floored": {
        "df": 7.720199671478363,
        "lower": -0.015675821091865237,
        "se": 0.017996287657005457,
        "upper": 0.06784973413534351
       },
       "lower": -0.015675821091865237,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.017996287657005457,
       "unfloored": {
        "df": 6.113207547169811,
        "lower": -0.014490241178673778,
        "se": 0.016657513459303504,
        "upper": 0.06666415422215205
       },
       "upper": 0.06784973413534351,
       "used": "floored",
       "v_rows": 0.00012624402118752005,
       "v_seed_a": 0.00011762234824616681,
       "v_seed_b": 8e-05
      },
      "percentile_two_way_descriptive": [
       -0.0046293482444502414,
       0.07122972851265938
      ],
      "rows_only_percentile": [
       0.007999999999999998,
       0.0515151515151515
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.011205737337516786,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.023563506429663796,
        "se": 0.015077702262707446,
        "upper": 0.04597498110469737
       },
       "lower": -0.023563506429663796,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.015077702262707446,
       "unfloored": {
        "df": 7.98942131011066,
        "lower": -0.009985185130587992,
        "se": 0.00918733765314229,
        "upper": 0.032396659805621564
       },
       "upper": 0.04597498110469737,
       "used": "floored",
       "v_rows": 6.733710552285324e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.969923058988108,
       "estimate": 0.03478260869565217,
       "floor": 0.02,
       "floored": {
        "df": 6.158584096897334,
        "lower": -0.02047998693312319,
        "se": 0.022725729270715377,
        "upper": 0.09004520432442753
       },
       "lower": -0.02105174023206332,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.021680986049971068,
       "unfloored": {
        "df": 4.969923058988108,
        "lower": -0.02105174023206332,
        "se": 0.021680986049971068,
        "upper": 0.09061695762336766
       },
       "upper": 0.09061695762336766,
       "used": "unfloored",
       "v_rows": 0.00016340689102867673,
       "v_seed_a": 0.0002730518798571729,
       "v_seed_b": 3.3606385213190505e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.012371134020618624,
        "interval_95": [
         -0.05749645046275154,
         0.02863181503845825
        ]
       },
       "accuracy": {
        "estimate": 0.0072289156626507145,
        "interval_95": [
         -0.016140551844144424,
         0.029711564499999454
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.009661223522272729,
        0.03503784465743348
       ],
       "B2_rmin": [
        -0.004426274578121059,
        0.08914078989881168
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.008142835798595548,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.028962872933256802,
        "se": 0.013364466908561074,
        "upper": 0.045248544530447896
       },
       "lower": -0.028962872933256802,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.013364466908561074,
       "unfloored": {
        "df": 4.0,
        "lower": -0.02066566740031882,
        "se": 0.010376039182255685,
        "upper": 0.036951338997509915
       },
       "upper": 0.045248544530447896,
       "used": "floored",
       "v_rows": 9.860897575002397e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.04927536231884058,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.024309605841349335,
        "se": 0.02650330381912867,
        "upper": 0.1228603304790305
       },
       "lower": -0.024309605841349335,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.02650330381912867,
       "unfloored": {
        "df": 4.0,
        "lower": -0.024309605841349335,
        "se": 0.02650330381912867,
        "upper": 0.1228603304790305
       },
       "upper": 0.1228603304790305,
       "used": "floored",
       "v_rows": 0.00029074689446745663,
       "v_seed": 0.00041167821886158365
      },
      "majority_recall_beside_it": {
       "estimate": -0.03298969072164948,
       "interval_95": [
        -0.09306438730615738,
        0.02708500586285842
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.015056184674408985,
        0.035035646872409086
       ],
       "B_d2_rmin": [
        0.0041280860720386585,
        0.11730884542992957
       ]
      },
      "same_as_selected": 1
     },
     "groups": 108,
     "majority_rows": 97,
     "minority_rows": 69,
     "rows": 166,
     "undefined_bootstrap_draws": 0
    },
    "label": "descriptive; unadjusted 95% intervals; a row not flagged is not shown to be free of semantic overlap; reported for every source whether or not the 10% trigger fires",
    "not_flagged": {
     "F1_a": {
      "C_a": {
       "df": 4.783759252670338,
       "estimate": 0.12548543689320388,
       "floor": 0.02,
       "floored": {
        "df": 6.182695682293218,
        "lower": 0.07438147192397945,
        "se": 0.021034841495435917,
        "upper": 0.1765894018624283
       },
       "lower": 0.07408042212023641,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.019726184306482125,
       "unfloored": {
        "df": 4.783759252670338,
        "lower": 0.07408042212023641,
        "se": 0.019726184306482125,
        "upper": 0.17689045166617134
       },
       "upper": 0.17689045166617134,
       "used": "unfloored",
       "v_rows": 9.299995121450081e-05,
       "v_seed_a": 0.00026946460552361196,
       "v_seed_b": 2.6657790555188992e-05
      },
      "percentile_two_way_descriptive": [
       0.08878826977693105,
       0.16760171411266922
      ],
      "rows_only_percentile": [
       0.1070902737623167,
       0.14496330876330876
      ]
     },
     "F2_b": {
      "B1_ba": {
       "df": 8.0,
       "estimate": 0.004614381341046747,
       "floor": 0.02,
       "floored": {
        "df": 8.0,
        "lower": -0.025586292400802426,
        "se": 0.013096539282300684,
        "upper": 0.034815055082895924
       },
       "lower": -0.025586292400802426,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.013096539282300684,
       "unfloored": {
        "df": 4.799544446398875,
        "lower": -0.007771947763313556,
        "se": 0.0047580948020882734,
        "upper": 0.01700071044540705
       },
       "upper": 0.034815055082895924,
       "used": "floored",
       "v_rows": 1.1519341172844888e-05,
       "v_seed_a": 8e-05,
       "v_seed_b": 8e-05
      },
      "B2_rmin": {
       "df": 4.207073440539791,
       "estimate": 0.0691747572815534,
       "floor": 0.02,
       "floored": {
        "df": 4.618109438490329,
        "lower": -0.020144238317716612,
        "se": 0.03388617265895971,
        "upper": 0.1584937528808234
       },
       "lower": -0.020940887697406443,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5,
        5
       ],
       "se": 0.03308973387665755,
       "unfloored": {
        "df": 4.207073440539791,
        "lower": -0.020940887697406443,
        "se": 0.03308973387665755,
        "upper": 0.15929040226051322
       },
       "upper": 0.15929040226051322,
       "used": "unfloored",
       "v_rows": 3.9075789187410904e-05,
       "v_seed_a": 0.001029196908285418,
       "v_seed_b": 2.6657790555188992e-05
      },
      "cost_of_the_fix": {
       "R_maj": {
        "estimate": -0.05994599459945993,
        "interval_95": [
         -0.11823668261400676,
         -0.012313399514859462
        ]
       },
       "accuracy": {
        "estimate": -0.004961240310077386,
        "interval_95": [
         -0.01556428452135115,
         0.0038657972662260254
        ]
       }
      },
      "percentile_two_way_descriptive": {
       "B1_ba": [
        -0.004771157015768833,
        0.016856129905428383
       ],
       "B2_rmin": [
        0.012172709487466649,
        0.14218732629791916
       ]
      }
     },
     "F4_d": {
      "B_d1_ba": {
       "df": 4.0,
       "estimate": 0.006026998330901034,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.021772992481468304,
        "se": 0.010012800454914386,
        "upper": 0.03382698914327037
       },
       "lower": -0.021772992481468304,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.010012800454914386,
       "unfloored": {
        "df": 4.0,
        "lower": -0.009490842859593557,
        "se": 0.005589104269140259,
        "upper": 0.021544839521395624
       },
       "upper": 0.03382698914327037,
       "used": "floored",
       "v_rows": 2.025617294993373e-05,
       "v_seed": 8e-05
      },
      "B_d2_rmin": {
       "df": 4.0,
       "estimate": 0.11286407766990289,
       "floor": 0.02,
       "floored": {
        "df": 4.0,
        "lower": -0.0038683903815699555,
        "se": 0.04204385955009063,
        "upper": 0.22959654572137572
       },
       "lower": -0.0038683903815699555,
       "rule": "the wider of the floored and the unfloored interval",
       "runs": [
        5
       ],
       "se": 0.04204385955009063,
       "unfloored": {
        "df": 4.0,
        "lower": -0.0038683903815699555,
        "se": 0.04204385955009063,
        "upper": 0.22959654572137572
       },
       "upper": 0.22959654572137572,
       "used": "floored",
       "v_rows": 6.320761705447529e-05,
       "v_seed": 0.0017044785088132716
      },
      "majority_recall_beside_it": {
       "estimate": -0.10081008100810081,
       "interval_95": [
        -0.20646694839353644,
        0.004846786377334822
       ]
      },
      "percentile_two_way_descriptive": {
       "B_d1_ba": [
        -0.005359828343968615,
        0.019885120028242886
       ],
       "B_d2_rmin": [
        0.030375222302181554,
        0.19688322744761436
       ]
      },
      "same_as_selected": 1
     },
     "groups": 1381,
     "majority_rows": 1111,
     "minority_rows": 824,
     "rows": 1935,
     "undefined_bootstrap_draws": 0
    }
   },
   "rows": 2101,
   "seed": 2016598702,
   "seed_means": {
    "c5050": {
     "accuracy": 0.5702046644455022,
     "balanced_accuracy": 0.5136441083333951,
     "recall_majority": 0.8908940397350994,
     "recall_minority": 0.13639417693169092
    },
    "c8020acc": {
     "accuracy": 0.574297953355545,
     "balanced_accuracy": 0.5018441817521118,
     "recall_majority": 0.9850993377483445,
     "recall_minority": 0.01858902575587906
    },
    "c8020acc_reselected": {
     "accuracy": 0.5653498334126607,
     "balanced_accuracy": 0.5081374264885831,
     "recall_majority": 0.8897350993377483,
     "recall_minority": 0.1265397536394177
    },
    "c8020bal": {
     "accuracy": 0.570299857210852,
     "balanced_accuracy": 0.5070399464562491,
     "recall_majority": 0.9289735099337747,
     "recall_minority": 0.0851063829787234
    }
   },
   "strict_only_sensitivity": {
    "F1_a": {
     "C_a": {
      "df": 4.018170644720962,
      "estimate": 0.06382978723404255,
      "floor": 0.02,
      "floored": {
       "df": 4.70136554236284,
       "lower": -0.019631505109572733,
       "se": 0.03184962651486063,
       "upper": 0.14729107957765783
      },
      "lower": -0.02098244228563098,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.030601556610488852,
      "unfloored": {
       "df": 4.018170644720962,
       "lower": -0.02098244228563098,
       "se": 0.030601556610488852,
       "upper": 0.14864201675371608
      },
      "upper": 0.14864201675371608,
      "used": "unfloored",
      "v_rows": 2.896149622343814e-05,
      "v_seed_a": 0.0009054372129126753,
      "v_seed_b": 2.0565578488404904e-06
     },
     "percentile_two_way_descriptive": [
      0.005703871280948075,
      0.1241539713083008
     ],
     "rows_only_percentile": [
      0.05364151180232594,
      0.07467608951707892
     ]
    },
    "F2_b": {
     "B1_ba": {
      "df": 7.194132404404055,
      "estimate": -0.10920969201219197,
      "floor": 0.02,
      "floored": {
       "df": 7.194132404404055,
       "lower": -0.44285403830700343,
       "se": 0.14187065073875754,
       "upper": 0.22443465428261952
      },
      "lower": -0.44285403830700343,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.14187065073875754,
      "unfloored": {
       "df": 7.194132404404055,
       "lower": -0.44285403830700343,
       "se": 0.14187065073875754,
       "upper": 0.22443465428261952
      },
      "upper": 0.22443465428261952,
      "used": "floored",
      "v_rows": 9.793083679984567e-06,
      "v_seed_a": 0.013425304533436919,
      "v_seed_b": 0.006692183923921624
     },
     "B2_rmin": {
      "df": 4.064869152006838,
      "estimate": 0.02015677491601344,
      "floor": 0.02,
      "floored": {
       "df": 6.295186663923743,
       "lower": -0.02460002983610829,
       "se": 0.01849939094189114,
       "upper": 0.06491357966813517
      },
      "lower": -0.02469671902885992,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5,
       5
      ],
      "se": 0.016256814665541474,
      "unfloored": {
       "df": 4.064869152006838,
       "lower": -0.02469671902885992,
       "se": 0.016256814665541474,
       "upper": 0.0650102688608868
      },
      "upper": 0.0650102688608868,
      "used": "unfloored",
      "v_rows": 8.618770495618504e-06,
      "v_seed_a": 0.0002536086947253054,
      "v_seed_b": 2.0565578488404904e-06
     },
     "cost_of_the_fix": {
      "R_maj": {
       "estimate": -0.23857615894039724,
       "interval_95": [
        -0.758138865874969,
        0.305870117201327
       ]
      },
      "accuracy": {
       "estimate": -0.1286054259876249,
       "interval_95": [
        -0.43479267030971874,
        0.19263127470055622
       ]
      }
     },
     "percentile_two_way_descriptive": {
      "B1_ba": [
       -0.3779457202888026,
       0.17293159493424418
      ],
      "B2_rmin": [
       -0.005933793515276622,
       0.05689518280611868
      ]
     }
    },
    "F4_d": {
     "B_d1_ba": {
      "df": 4.0,
      "estimate": -0.27794184718524506,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.5062306897778462,
       "se": 0.08222343102163998,
       "upper": -0.04965300459264391
      },
      "lower": -0.5062306897778462,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.08222343102163998,
      "unfloored": {
       "df": 4.0,
       "lower": -0.5062306897778462,
       "se": 0.08222343102163998,
       "upper": -0.04965300459264391
      },
      "upper": -0.04965300459264391,
      "used": "floored",
      "v_rows": 9.639595261622016e-06,
      "v_seed": 0.006751053013708766
     },
     "B_d2_rmin": {
      "df": 4.0,
      "estimate": 0.00918253079507279,
      "floor": 0.02,
      "floored": {
       "df": 4.0,
       "lower": -0.018022741307170475,
       "se": 0.00979859895350069,
       "upper": 0.03638780289731605
      },
      "lower": -0.018022741307170475,
      "rule": "the wider of the floored and the unfloored interval",
      "runs": [
       5
      ],
      "se": 0.00979859895350069,
      "unfloored": {
       "df": 4.0,
       "lower": -0.018022741307170475,
       "se": 0.00979859895350069,
       "upper": 0.03638780289731605
      },
      "upper": 0.03638780289731605,
      "used": "floored",
      "v_rows": 4.7966768633392195e-06,
      "v_seed": 9.121586458820561e-05
     },
     "majority_recall_beside_it": {
      "estimate": -0.5650662251655629,
      "interval_95": [
       -1.0387576691184066,
       -0.09137478121271919
      ]
     },
     "percentile_two_way_descriptive": {
      "B_d1_ba": [
       -0.42532955536629913,
       -0.10338487375959418
      ],
      "B_d2_rmin": [
       -0.008545067566672131,
       0.030970061008099868
      ]
     },
     "same_as_selected": 1
    },
    "label": "descriptive; strict-only scoring; unadjusted 95% intervals; no label",
    "metrics": {
     "AUTHORS-1500": {
      "accuracy": 0.08900523560209424,
      "balanced_accuracy": 0.08251077178644795,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 82.68729176582579,
       "median": 76.0,
       "p95": 163.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.1618277010947168,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.7839124226558781,
      "parsed_label_share_strict": 0.1618277010947168,
      "recall_majority": 0.12582781456953643,
      "recall_minority": 0.03919372900335946,
      "share_predicting_majority": 0.12613041408852926,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.837696335078534
     },
     "INSTR-1500": {
      "accuracy": 0.5735364112327463,
      "balanced_accuracy": 0.5275208946700979,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 147.21323179438363,
       "median": 136.0,
       "p95": 233.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9985721085197525,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.9985721085197525,
      "recall_majority": 0.8344370860927153,
      "recall_minority": 0.2206047032474804,
      "share_predicting_majority": 0.8096144693003332,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.00047596382674916705
     },
     "THINK-512": {
      "accuracy": 0.13945740123750594,
      "balanced_accuracy": 0.1347071223571116,
      "completion_tokens": {
       "max": 512.0,
       "mean": 466.155640171347,
       "median": 512.0,
       "p95": 512.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.2546406473108044,
      "low_parse": true,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.393146120894812,
      "parsed_label_share_strict": 0.2546406473108044,
      "recall_majority": 0.16639072847682118,
      "recall_minority": 0.10302351623740201,
      "share_predicting_majority": 0.15706806282722513,
      "truncated": 0.6116135173726797,
      "unparsed": 0.7453593526891956
     },
     "THINK-LONG-2048": {
      "accuracy": 0.29938124702522606,
      "balanced_accuracy": 0.2898403142914352,
      "completion_tokens": {
       "max": 2048.0,
       "mean": 655.6078058067587,
       "median": 572.0,
       "p95": 1332.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5530699666825322,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9619228938600667,
      "parsed_label_share_strict": 0.5530699666825322,
      "recall_majority": 0.353476821192053,
      "recall_minority": 0.22620380739081747,
      "share_predicting_majority": 0.3407900999524036,
      "truncated": 0.0376011423131842,
      "unparsed": 0.4469300333174679
     },
     "smollm3-3b__manifold__c5050__s201__selected": {
      "accuracy": 0.3260352213231794,
      "balanced_accuracy": 0.2963747654679887,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 56.5421227986673,
       "median": 57.0,
       "p95": 124.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.5759162303664922,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.5759162303664922,
      "recall_majority": 0.49420529801324503,
      "recall_minority": 0.09854423292273236,
      "share_predicting_majority": 0.48738695859114706,
      "truncated": 0.0028557829604950024,
      "unparsed": 0.42408376963350786
     },
     "smollm3-3b__manifold__c5050__s202__selected": {
      "accuracy": 0.5706806282722513,
      "balanced_accuracy": 0.5152552412806004,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 70.24131366016182,
       "median": 66.0,
       "p95": 111.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9990480723465016,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.9990480723465016,
      "recall_majority": 0.8849337748344371,
      "recall_minority": 0.1455767077267637,
      "share_predicting_majority": 0.8714897667777249,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.0
     },
     "smollm3-3b__manifold__c5050__s203__selected": {
      "accuracy": 0.0028557829604950024,
      "balanced_accuracy": 0.0026294468381747663,
      "completion_tokens": {
       "max": 190.0,
       "mean": 52.58876725368872,
       "median": 48.0,
       "p95": 95.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00475963826749167,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.00475963826749167,
      "recall_majority": 0.0041390728476821195,
      "recall_minority": 0.0011198208286674132,
      "share_predicting_majority": 0.004283674440742504,
      "truncated": 0.0,
      "unparsed": 0.9947643979057592
     },
     "smollm3-3b__manifold__c5050__s204__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 133.0,
       "mean": 37.014754878629226,
       "median": 31.0,
       "p95": 74.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.00047596382674916705,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.00047596382674916705,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.00047596382674916705,
      "truncated": 0.0,
      "unparsed": 0.9995240361732508
     },
     "smollm3-3b__manifold__c5050__s205__selected": {
      "accuracy": 0.5678248453117563,
      "balanced_accuracy": 0.5086837099441572,
      "completion_tokens": {
       "max": 4.0,
       "mean": 2.000951927653498,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9995240361732508,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9995240361732508,
      "recall_majority": 0.9031456953642384,
      "recall_minority": 0.11422172452407615,
      "share_predicting_majority": 0.8952879581151832,
      "truncated": 0.0,
      "unparsed": 0.00047596382674916705
     },
     "smollm3-3b__manifold__c8020acc__s201__reselected": {
      "accuracy": 0.002379819133745835,
      "balanced_accuracy": 0.0022155395534065544,
      "completion_tokens": {
       "max": 177.0,
       "mean": 63.16706330318896,
       "median": 61.0,
       "p95": 107.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0028557829604950024,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.0028557829604950024,
      "recall_majority": 0.0033112582781456954,
      "recall_minority": 0.0011198208286674132,
      "share_predicting_majority": 0.0019038553069966682,
      "truncated": 0.0,
      "unparsed": 0.9966682532127559
     },
     "smollm3-3b__manifold__c8020acc__s201__selected": {
      "accuracy": 0.4031413612565445,
      "balanced_accuracy": 0.3517474952351995,
      "completion_tokens": {
       "max": 169.0,
       "mean": 25.02950975725845,
       "median": 2.0,
       "p95": 92.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.6944312232270348,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.6944312232270348,
      "recall_majority": 0.6945364238410596,
      "recall_minority": 0.008958566629339306,
      "share_predicting_majority": 0.6882436934792956,
      "truncated": 0.0,
      "unparsed": 0.30556877677296523
     },
     "smollm3-3b__manifold__c8020acc__s202__reselected": {
      "accuracy": 0.034745359352689194,
      "balanced_accuracy": 0.03663936948896124,
      "completion_tokens": {
       "max": 414.0,
       "mean": 100.4297953355545,
       "median": 91.0,
       "p95": 168.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.06853879105188006,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.06853879105188006,
      "recall_majority": 0.024006622516556293,
      "recall_minority": 0.04927211646136618,
      "share_predicting_majority": 0.023322227510709188,
      "truncated": 0.0,
      "unparsed": 0.9314612089481199
     },
     "smollm3-3b__manifold__c8020acc__s202__selected": {
      "accuracy": 0.5716325559257497,
      "balanced_accuracy": 0.498124670913581,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 2.7168015230842455,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9976201808662541,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.9976201808662541,
      "recall_majority": 0.9884105960264901,
      "recall_minority": 0.007838745800671893,
      "share_predicting_majority": 0.9890528319847691,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.002379819133745835
     },
     "smollm3-3b__manifold__c8020acc__s203__reselected": {
      "accuracy": 0.1275583055687768,
      "balanced_accuracy": 0.11399321803875617,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 119.80485483103284,
       "median": 114.0,
       "p95": 183.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.22084721561161352,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9985721085197525,
      "parsed_label_share_strict": 0.22084721561161352,
      "recall_majority": 0.20447019867549668,
      "recall_minority": 0.023516237402015677,
      "share_predicting_majority": 0.1980009519276535,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.7786768205616373
     },
     "smollm3-3b__manifold__c8020acc__s203__selected": {
      "accuracy": 0.5744883388862446,
      "balanced_accuracy": 0.5000241021039282,
      "completion_tokens": {
       "max": 133.0,
       "mean": 2.3883864826273205,
       "median": 2.0,
       "p95": 2.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9938124702522608,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.9938124702522608,
      "recall_majority": 0.9966887417218543,
      "recall_minority": 0.0033594624860022394,
      "share_predicting_majority": 0.9923845787720134,
      "truncated": 0.0,
      "unparsed": 0.006187529747739172
     },
     "smollm3-3b__manifold__c8020acc__s204__reselected": {
      "accuracy": 0.021418372203712517,
      "balanced_accuracy": 0.019209840332831515,
      "completion_tokens": {
       "max": 283.0,
       "mean": 118.68871965730604,
       "median": 118.0,
       "p95": 168.0
      },
      "conflicts": 0.00047596382674916705,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.03093764873869586,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.03093764873869586,
      "recall_majority": 0.03394039735099338,
      "recall_minority": 0.004479283314669653,
      "share_predicting_majority": 0.028557829604950024,
      "truncated": 0.0,
      "unparsed": 0.9685863874345549
     },
     "smollm3-3b__manifold__c8020acc__s204__selected": {
      "accuracy": 0.24178962398857687,
      "balanced_accuracy": 0.2118709350874721,
      "completion_tokens": {
       "max": 360.0,
       "mean": 100.4521656354117,
       "median": 99.0,
       "p95": 151.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.4112327463112803,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.4112327463112803,
      "recall_majority": 0.41142384105960267,
      "recall_minority": 0.012318029115341545,
      "share_predicting_majority": 0.40266539742979535,
      "truncated": 0.0,
      "unparsed": 0.5887672536887196
     },
     "smollm3-3b__manifold__c8020acc__s205__reselected": {
      "accuracy": 0.09138505473584008,
      "balanced_accuracy": 0.08049222058245516,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 78.18705378391242,
       "median": 76.0,
       "p95": 134.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.15992384578772012,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.15992384578772012,
      "recall_majority": 0.15314569536423842,
      "recall_minority": 0.007838745800671893,
      "reused_result_of": "smollm3-3b__manifold__c8020acc__s205__selected",
      "share_predicting_majority": 0.1518324607329843,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.8400761542122799
     },
     "smollm3-3b__manifold__c8020acc__s205__selected": {
      "accuracy": 0.09138505473584008,
      "balanced_accuracy": 0.08049222058245516,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 78.18705378391242,
       "median": 76.0,
       "p95": 134.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.15992384578772012,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.15992384578772012,
      "recall_majority": 0.15314569536423842,
      "recall_minority": 0.007838745800671893,
      "share_predicting_majority": 0.1518324607329843,
      "truncated": 0.0009519276534983341,
      "unparsed": 0.8400761542122799
     },
     "smollm3-3b__manifold__c8020bal__s201__selected": {
      "accuracy": 0.0,
      "balanced_accuracy": 0.0,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 47.90909090909091,
       "median": 46.0,
       "p95": 82.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9995240361732508,
      "parsed_label_share_strict": 0.0,
      "recall_majority": 0.0,
      "recall_minority": 0.0,
      "share_predicting_majority": 0.0,
      "truncated": 0.00047596382674916705,
      "unparsed": 1.0
     },
     "smollm3-3b__manifold__c8020bal__s202__selected": {
      "accuracy": 0.5735364112327463,
      "balanced_accuracy": 0.5027003626439638,
      "completion_tokens": {
       "max": 3.0,
       "mean": 3.0,
       "median": 3.0,
       "p95": 3.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 1.0,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 1.0,
      "recall_majority": 0.9751655629139073,
      "recall_minority": 0.030235162374020158,
      "share_predicting_majority": 0.9728700618752975,
      "truncated": 0.0,
      "unparsed": 0.0
     },
     "smollm3-3b__manifold__c8020bal__s203__selected": {
      "accuracy": 0.09900047596382675,
      "balanced_accuracy": 0.08828276217527051,
      "completion_tokens": {
       "max": 247.0,
       "mean": 61.86387434554974,
       "median": 67.0,
       "p95": 110.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.17229890528319847,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.17229890528319847,
      "recall_majority": 0.1597682119205298,
      "recall_minority": 0.0167973124300112,
      "share_predicting_majority": 0.1589719181342218,
      "truncated": 0.0,
      "unparsed": 0.8277010947168015
     },
     "smollm3-3b__manifold__c8020bal__s204__selected": {
      "accuracy": 0.007139457401237506,
      "balanced_accuracy": 0.006938624919350652,
      "completion_tokens": {
       "max": 180.0,
       "mean": 64.6039980961447,
       "median": 62.0,
       "p95": 107.0
      },
      "conflicts": 0.0,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.010471204188481676,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 1.0,
      "parsed_label_share_strict": 0.010471204188481676,
      "recall_majority": 0.008278145695364239,
      "recall_minority": 0.005599104143337066,
      "share_predicting_majority": 0.007139457401237506,
      "truncated": 0.0,
      "unparsed": 0.9895287958115183
     },
     "smollm3-3b__manifold__c8020bal__s205__selected": {
      "accuracy": 0.5597334602570204,
      "balanced_accuracy": 0.4982892141230913,
      "completion_tokens": {
       "max": 1500.0,
       "mean": 90.62494050452166,
       "median": 88.0,
       "p95": 136.0
      },
      "conflicts": 0.0009519276534983341,
      "gate_b_trip_share": 0.0,
      "gate_b_trips": 0,
      "label_found": 0.9833412660637791,
      "low_parse": false,
      "parse_share_denominator": "all rows of the partition",
      "parsed_label_share_primary": 0.9990480723465016,
      "parsed_label_share_strict": 0.9833412660637791,
      "recall_majority": 0.9081125827814569,
      "recall_minority": 0.08846584546472565,
      "share_predicting_majority": 0.9024274155164208,
      "truncated": 0.00047596382674916705,
      "unparsed": 0.015706806282722512
     }
    },
    "seed_means": {
     "c5050": {
      "accuracy": 0.2934792955735364,
      "balanced_accuracy": 0.26458863270618427,
      "recall_majority": 0.4572847682119206,
      "recall_minority": 0.07189249720044792
     },
     "c8020acc": {
      "accuracy": 0.3764873869585912,
      "balanced_accuracy": 0.3284518847845272,
      "recall_majority": 0.648841059602649,
      "recall_minority": 0.008062709966405375
     },
     "c8020acc_reselected": {
      "accuracy": 0.05549738219895288,
      "balanced_accuracy": 0.05051003759928213,
      "recall_majority": 0.08377483443708608,
      "recall_minority": 0.017245240761478164
     },
     "c8020bal": {
      "accuracy": 0.2478819609709662,
      "balanced_accuracy": 0.21924219277233523,
      "recall_majority": 0.41026490066225174,
      "recall_minority": 0.028219484882418815
     }
    }
   },
   "undefined_bootstrap_draws": 0
  }
 },
 "complete_study": true,
 "descriptive_only": true,
 "deviations": [
  {
   "id": "D001",
   "kind": "render_hash_lists",
   "note": "The render-hash lists of section 8 were never computed at the sealed stage or committed before the first replication call: each evaluation generated its own list just before its calls (render record, chain log, request log), so the lists exist per evaluation on the instance and in the verified copy-back and were committed in no commit before the first replication call. The difference was disclosed in addendum A4 before the sealed stage but was not entered as a deviation at the time; the user's instruction of 2026-11-07 treated it as none; Codex's review of 2026-11-07 (A1) found that to be wrong under sections 3.3 and 7, and the user accepted that finding. Recorded on 2026-11-07 (the time of this line), after every result existed. The record cannot recreate the promised advance commitment. No request, row, selection, rule, card or driver changed (A4).",
   "prev_sha256": "0000000000000000000000000000000000000000000000000000000000000000",
   "schema": "ext4-deviation-1",
   "subject": "section 8: not computed at the sealed stage, not committed before the first replication call",
   "time_utc": "2026-11-07T23:57:39Z"
  }
 ],
 "g0_scientific_failures": [],
 "indicative": true,
 "interval_rule": "the wider of the floored and the unfloored interval",
 "label": "descriptive only (deviation D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call)); every claim about the search is indicative (R1: S = 5, none up to 5 meets the margin)",
 "recheck_banner": [
  "DEVIATION RECORDED (D001 (render_hash_lists: section 8: not computed at the sealed stage, not committed before the first replication call)): every result below is descriptive only; no label is a verdict"
 ],
 "rechecks": {
  "comparisons": 12,
  "mismatches": [],
  "records": {
   "creak__qwen3-1.7b-base__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__qwen3-1.7b-base__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__qwen3-1.7b-base__qwen3-1.7b-base__creak__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "creak__smollm3-3b__smollm3-3b__creak__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__qwen3-1.7b-base__qwen3-1.7b-base__manifold__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__AUTHORS-1500": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__THINK-512": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   },
   "manifold__smollm3-3b__smollm3-3b__manifold__c8020acc__s201__selected": {
    "different": 0,
    "equal": true,
    "identical": 400,
    "missing_in_a_run": 0,
    "rows": 400
   }
  }
 },
 "schema": "ext4-main-analysis-1",
 "search_gate_b": {
  "rule": "in the searches a thinking-off call that returned reasoning content is recorded, not a stop (ext3 addendum A10); the counts per run",
  "runs": {
   "qwen3-1.7b-base__creak__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5934,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5928,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5985,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5904,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6102,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6120,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6075,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6087,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6015,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6075,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5994,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6060,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5979,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6066,
    "tripped": 0
   },
   "qwen3-1.7b-base__creak__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6126,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5976,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6045,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5997,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5895,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5964,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5937,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6045,
    "tripped": 0
   },
   "qwen3-1.7b-base__manifold__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5961,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5940,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5946,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6006,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6078,
    "tripped": 0
   },
   "smollm3-3b__creak__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5964,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6096,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6111,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6063,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6084,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6123,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5967,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5970,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6039,
    "tripped": 0
   },
   "smollm3-3b__creak__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6117,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5898,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6087,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5988,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6102,
    "tripped": 0
   },
   "smollm3-3b__manifold__c5050__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6033,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6105,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6009,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6054,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020acc__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s201": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6030,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s202": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5967,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s203": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5991,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s204": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 6018,
    "tripped": 0
   },
   "smollm3-3b__manifold__c8020bal__s205": {
    "candidates_with_a_trip": 0,
    "share": 0.0,
    "thinking_off_calls": 5979,
    "tripped": 0
   }
  },
  "total_tripped": 0
 },
 "seed_sd_floor": 0.02
}

==> anc/mmlu_agreement_20261028.json <==
{
 "computed": "after the outputs existed; descriptive; the replication partition is an addition to the preregistered test-only reading",
 "main_items_sha256": "c946c23e70596ccdb3d30402a8d87b99fe9d5aebbc7360e0e2b7515a6bd67da4",
 "partitions": {
  "replication": {
   "qwen3-1.7b-base": {
    "configs": {
     "AUTHORS-1500": {
      "agree": 0.9273182957393483,
      "both_correct": 135,
      "both_wrong": 235,
      "new_accuracy_on_common_rows": 0.38596491228070173,
      "new_rows": 399,
      "new_truncated": 33,
      "old_accuracy_on_common_rows": 0.3634085213032581,
      "old_rows": 399,
      "old_truncated": 32,
      "only_new_correct": 19,
      "only_old_correct": 10,
      "rows": 399,
      "same_parsed_label": 320
     },
     "THINK-512": {
      "agree": 0.9824561403508771,
      "both_correct": 3,
      "both_wrong": 389,
      "new_accuracy_on_common_rows": 0.020050125313283207,
      "new_rows": 399,
      "new_truncated": 391,
      "old_accuracy_on_common_rows": 0.012531328320802004,
      "old_rows": 399,
      "old_truncated": 393,
      "only_new_correct": 5,
      "only_old_correct": 2,
      "rows": 399,
      "same_parsed_label": 388
     }
    },
    "new_calls_read": 798,
    "old_calls_read": 1995
   },
   "smollm3-3b": {
    "configs": {
     "AUTHORS-1500": {
      "agree": 1.0,
      "both_correct": 151,
      "both_wrong": 248,
      "new_accuracy_on_common_rows": 0.37844611528822053,
      "new_rows": 399,
      "new_truncated": 49,
      "old_accuracy_on_common_rows": 0.37844611528822053,
      "old_rows": 399,
      "old_truncated": 49,
      "only_new_correct": 0,
      "only_old_correct": 0,
      "rows": 399,
      "same_parsed_label": 399
     },
     "THINK-512": {
      "agree": 1.0,
      "both_correct": 36,
      "both_wrong": 363,
      "new_accuracy_on_common_rows": 0.09022556390977443,
      "new_rows": 399,
      "new_truncated": 362,
      "old_accuracy_on_common_rows": 0.09022556390977443,
      "old_rows": 399,
      "old_truncated": 362,
      "only_new_correct": 0,
      "only_old_correct": 0,
      "rows": 399,
      "same_parsed_label": 399
     }
    },
    "new_calls_read": 798,
    "old_calls_read": 1995
   }
  },
  "test": {
   "qwen3-1.7b-base": {
    "configs": {
     "AUTHORS-1500": {
      "agree": 0.9224030037546934,
      "both_correct": 279,
      "both_wrong": 458,
      "new_accuracy_on_common_rows": 0.39173967459324155,
      "new_rows": 799,
      "new_truncated": 72,
      "old_accuracy_on_common_rows": 0.38423028785982477,
      "old_rows": 799,
      "old_truncated": 71,
      "only_new_correct": 34,
      "only_old_correct": 28,
      "rows": 799,
      "same_parsed_label": 637
     },
     "THINK-512": {
      "agree": 0.9887359198998749,
      "both_correct": 15,
      "both_wrong": 775,
      "new_accuracy_on_common_rows": 0.025031289111389236,
      "new_rows": 799,
      "new_truncated": 778,
      "old_accuracy_on_common_rows": 0.023779724655819776,
      "old_rows": 799,
      "old_truncated": 779,
      "only_new_correct": 5,
      "only_old_correct": 4,
      "rows": 799,
      "same_parsed_label": 786
     }
    },
    "new_calls_read": 1598,
    "old_calls_read": 3995
   },
   "smollm3-3b": {
    "configs": {
     "AUTHORS-1500": {
      "agree": 1.0,
      "both_correct": 282,
      "both_wrong": 517,
      "new_accuracy_on_common_rows": 0.35294117647058826,
      "new_rows": 799,
      "new_truncated": 143,
      "old_accuracy_on_common_rows": 0.35294117647058826,
      "old_rows": 799,
      "old_truncated": 143,
      "only_new_correct": 0,
      "only_old_correct": 0,
      "rows": 799,
      "same_parsed_label": 799
     },
     "THINK-512": {
      "agree": 1.0,
      "both_correct": 78,
      "both_wrong": 721,
      "new_accuracy_on_common_rows": 0.09762202753441802,
      "new_rows": 799,
      "new_truncated": 723,
      "old_accuracy_on_common_rows": 0.09762202753441802,
      "old_rows": 799,
      "old_truncated": 723,
      "only_new_correct": 0,
      "only_old_correct": 0,
      "rows": 799,
      "same_parsed_label": 799
     }
    },
    "new_calls_read": 1598,
    "old_calls_read": 3995
   }
  }
 }
}


==> anc/parse_audit_main.json <==
{
 "model": "qwen3-14b",
 "note": "counts and shares only: no example, no item key, no text, no gold, no accuracy; descriptive, the frozen scorer is primary",
 "classes": [
  "no answer or refusal",
  "range or several numbers",
  "several candidate letters",
  "form the scorer does not read",
  "other"
 ],
 "scopes": [
  "all",
  "analysed"
 ],
 "runs": {
  "replication": "main-replication/rep-q14-t0",
  "test": "main-test/test-q14-t0"
 },
 "rows_excluded_from_analysed": {
  "replication": 154,
  "test": 371
 },
 "totals": {
  "replication": {
   "all": {
    "calls": 18015,
    "unparsed": 12655,
    "non_committed": 4301,
    "refusals": 4054
   },
   "analysed": {
    "calls": 17245,
    "unparsed": 12065,
    "non_committed": 4081,
    "refusals": 3848
   }
  },
  "test": {
   "all": {
    "calls": 36080,
    "unparsed": 25534,
    "non_committed": 8712,
    "refusals": 8177
   },
   "analysed": {
    "calls": 34225,
    "unparsed": 24119,
    "non_committed": 8158,
    "refusals": 7647
   }
  }
 },
 "partitions": {
  "replication": {
   "THINK-64": {
    "LB letters": {
     "all": {
      "calls": 2100,
      "unparsed": 2100,
      "unparsed_share": 1.0,
      "unparsed_truncated": 2100,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1990,
      "unparsed": 1990,
      "unparsed_share": 1.0,
      "unparsed_truncated": 1990,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 840,
      "unparsed": 840,
      "unparsed_share": 1.0,
      "unparsed_truncated": 840,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 796,
      "unparsed": 796,
      "unparsed_share": 1.0,
      "unparsed_truncated": 796,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 399,
      "unparsed": 399,
      "unparsed_share": 1.0,
      "unparsed_truncated": 399,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 399,
      "unparsed": 399,
      "unparsed_share": 1.0,
      "unparsed_truncated": 399,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 264,
      "unparsed": 264,
      "unparsed_share": 1.0,
      "unparsed_truncated": 264,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 264,
      "unparsed": 264,
      "unparsed_share": 1.0,
      "unparsed_truncated": 264,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "THINK-512": {
    "LB letters": {
     "all": {
      "calls": 2100,
      "unparsed": 2100,
      "unparsed_share": 1.0,
      "unparsed_truncated": 2100,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1990,
      "unparsed": 1990,
      "unparsed_share": 1.0,
      "unparsed_truncated": 1990,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 840,
      "unparsed": 839,
      "unparsed_share": 0.9988,
      "unparsed_truncated": 597,
      "unparsed_truncated_share": 0.7107,
      "non_committed": 242,
      "non_commitment_share": 0.2881,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 242,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.2881,
      "class_share_of_calls": {
       "no answer or refusal": 0.2881,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 796,
      "unparsed": 795,
      "unparsed_share": 0.9987,
      "unparsed_truncated": 561,
      "unparsed_truncated_share": 0.7048,
      "non_committed": 234,
      "non_commitment_share": 0.294,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 234,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.294,
      "class_share_of_calls": {
       "no answer or refusal": 0.294,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 399,
      "unparsed": 347,
      "unparsed_share": 0.8697,
      "unparsed_truncated": 347,
      "unparsed_truncated_share": 0.8697,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 399,
      "unparsed": 347,
      "unparsed_share": 0.8697,
      "unparsed_truncated": 347,
      "unparsed_truncated_share": 0.8697,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 264,
      "unparsed": 141,
      "unparsed_share": 0.5341,
      "unparsed_truncated": 141,
      "unparsed_truncated_share": 0.5341,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 264,
      "unparsed": 141,
      "unparsed_share": 0.5341,
      "unparsed_truncated": 141,
      "unparsed_truncated_share": 0.5341,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "THINK-1536": {
    "LB letters": {
     "all": {
      "calls": 2100,
      "unparsed": 1372,
      "unparsed_share": 0.6533,
      "unparsed_truncated": 1298,
      "unparsed_truncated_share": 0.6181,
      "non_committed": 74,
      "non_commitment_share": 0.0352,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 63,
       "range or several numbers": 0,
       "several candidate letters": 9,
       "form the scorer does not read": 2,
       "other": 0
      },
      "refusal_share": 0.03,
      "class_share_of_calls": {
       "no answer or refusal": 0.03,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0043,
       "form the scorer does not read": 0.001,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1990,
      "unparsed": 1303,
      "unparsed_share": 0.6548,
      "unparsed_truncated": 1231,
      "unparsed_truncated_share": 0.6186,
      "non_committed": 72,
      "non_commitment_share": 0.0362,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 61,
       "range or several numbers": 0,
       "several candidate letters": 9,
       "form the scorer does not read": 2,
       "other": 0
      },
      "refusal_share": 0.0307,
      "class_share_of_calls": {
       "no answer or refusal": 0.0307,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0045,
       "form the scorer does not read": 0.001,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 840,
      "unparsed": 837,
      "unparsed_share": 0.9964,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 837,
      "non_commitment_share": 0.9964,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 837,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9964,
      "class_share_of_calls": {
       "no answer or refusal": 0.9964,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 796,
      "unparsed": 793,
      "unparsed_share": 0.9962,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 793,
      "non_commitment_share": 0.9962,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 793,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9962,
      "class_share_of_calls": {
       "no answer or refusal": 0.9962,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 399,
      "unparsed": 186,
      "unparsed_share": 0.4662,
      "unparsed_truncated": 186,
      "unparsed_truncated_share": 0.4662,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 399,
      "unparsed": 186,
      "unparsed_share": 0.4662,
      "unparsed_truncated": 186,
      "unparsed_truncated_share": 0.4662,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 264,
      "unparsed": 29,
      "unparsed_share": 0.1098,
      "unparsed_truncated": 29,
      "unparsed_truncated_share": 0.1098,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 264,
      "unparsed": 29,
      "unparsed_share": 0.1098,
      "unparsed_truncated": 29,
      "unparsed_truncated_share": 0.1098,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "AUTHORS-1500": {
    "LB letters": {
     "all": {
      "calls": 2100,
      "unparsed": 909,
      "unparsed_share": 0.4329,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 909,
      "non_commitment_share": 0.4329,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 766,
       "range or several numbers": 0,
       "several candidate letters": 111,
       "form the scorer does not read": 32,
       "other": 0
      },
      "refusal_share": 0.3648,
      "class_share_of_calls": {
       "no answer or refusal": 0.3648,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0529,
       "form the scorer does not read": 0.0152,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1990,
      "unparsed": 862,
      "unparsed_share": 0.4332,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 862,
      "non_commitment_share": 0.4332,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 728,
       "range or several numbers": 0,
       "several candidate letters": 102,
       "form the scorer does not read": 32,
       "other": 0
      },
      "refusal_share": 0.3658,
      "class_share_of_calls": {
       "no answer or refusal": 0.3658,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0513,
       "form the scorer does not read": 0.0161,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 840,
      "unparsed": 840,
      "unparsed_share": 1.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 840,
      "non_commitment_share": 1.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 840,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 1.0,
      "class_share_of_calls": {
       "no answer or refusal": 1.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 796,
      "unparsed": 796,
      "unparsed_share": 1.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 796,
      "non_commitment_share": 1.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 796,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 1.0,
      "class_share_of_calls": {
       "no answer or refusal": 1.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 399,
      "unparsed": 16,
      "unparsed_share": 0.0401,
      "unparsed_truncated": 5,
      "unparsed_truncated_share": 0.0125,
      "non_committed": 11,
      "non_commitment_share": 0.0276,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 11,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0276,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 399,
      "unparsed": 16,
      "unparsed_share": 0.0401,
      "unparsed_truncated": 5,
      "unparsed_truncated_share": 0.0125,
      "non_committed": 11,
      "non_commitment_share": 0.0276,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 11,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0276,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 264,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 264,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "BUDGET-512-1500": {
    "LB letters": {
     "all": {
      "calls": 2100,
      "unparsed": 575,
      "unparsed_share": 0.2738,
      "unparsed_truncated": 35,
      "unparsed_truncated_share": 0.0167,
      "non_committed": 540,
      "non_commitment_share": 0.2571,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 465,
       "range or several numbers": 0,
       "several candidate letters": 61,
       "form the scorer does not read": 14,
       "other": 0
      },
      "refusal_share": 0.2214,
      "class_share_of_calls": {
       "no answer or refusal": 0.2214,
       "range or several numbers": 0.0,
       "several candidate letters": 0.029,
       "form the scorer does not read": 0.0067,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1990,
      "unparsed": 541,
      "unparsed_share": 0.2719,
      "unparsed_truncated": 32,
      "unparsed_truncated_share": 0.0161,
      "non_committed": 509,
      "non_commitment_share": 0.2558,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 439,
       "range or several numbers": 0,
       "several candidate letters": 56,
       "form the scorer does not read": 14,
       "other": 0
      },
      "refusal_share": 0.2206,
      "class_share_of_calls": {
       "no answer or refusal": 0.2206,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0281,
       "form the scorer does not read": 0.007,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 840,
      "unparsed": 837,
      "unparsed_share": 0.9964,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 837,
      "non_commitment_share": 0.9964,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 837,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9964,
      "class_share_of_calls": {
       "no answer or refusal": 0.9964,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 796,
      "unparsed": 793,
      "unparsed_share": 0.9962,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 793,
      "non_commitment_share": 0.9962,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 793,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9962,
      "class_share_of_calls": {
       "no answer or refusal": 0.9962,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 399,
      "unparsed": 24,
      "unparsed_share": 0.0602,
      "unparsed_truncated": 13,
      "unparsed_truncated_share": 0.0326,
      "non_committed": 11,
      "non_commitment_share": 0.0276,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 4,
       "range or several numbers": 0,
       "several candidate letters": 6,
       "form the scorer does not read": 1,
       "other": 0
      },
      "refusal_share": 0.01,
      "class_share_of_calls": {
       "no answer or refusal": 0.01,
       "range or several numbers": 0.0,
       "several candidate letters": 0.015,
       "form the scorer does not read": 0.0025,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 399,
      "unparsed": 24,
      "unparsed_share": 0.0602,
      "unparsed_truncated": 13,
      "unparsed_truncated_share": 0.0326,
      "non_committed": 11,
      "non_commitment_share": 0.0276,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 4,
       "range or several numbers": 0,
       "several candidate letters": 6,
       "form the scorer does not read": 1,
       "other": 0
      },
      "refusal_share": 0.01,
      "class_share_of_calls": {
       "no answer or refusal": 0.01,
       "range or several numbers": 0.0,
       "several candidate letters": 0.015,
       "form the scorer does not read": 0.0025,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 264,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 264,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   }
  },
  "test": {
   "THINK-64": {
    "LB letters": {
     "all": {
      "calls": 4207,
      "unparsed": 4207,
      "unparsed_share": 1.0,
      "unparsed_truncated": 4207,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 3942,
      "unparsed": 3942,
      "unparsed_share": 1.0,
      "unparsed_truncated": 3942,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 1683,
      "unparsed": 1683,
      "unparsed_share": 1.0,
      "unparsed_truncated": 1683,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1577,
      "unparsed": 1577,
      "unparsed_share": 1.0,
      "unparsed_truncated": 1577,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 799,
      "unparsed": 799,
      "unparsed_share": 1.0,
      "unparsed_truncated": 799,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 799,
      "unparsed": 799,
      "unparsed_share": 1.0,
      "unparsed_truncated": 799,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 527,
      "unparsed": 527,
      "unparsed_share": 1.0,
      "unparsed_truncated": 527,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 527,
      "unparsed": 527,
      "unparsed_share": 1.0,
      "unparsed_truncated": 527,
      "unparsed_truncated_share": 1.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "THINK-512": {
    "LB letters": {
     "all": {
      "calls": 4207,
      "unparsed": 4205,
      "unparsed_share": 0.9995,
      "unparsed_truncated": 4205,
      "unparsed_truncated_share": 0.9995,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 3942,
      "unparsed": 3940,
      "unparsed_share": 0.9995,
      "unparsed_truncated": 3940,
      "unparsed_truncated_share": 0.9995,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 1683,
      "unparsed": 1682,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 1201,
      "unparsed_truncated_share": 0.7136,
      "non_committed": 481,
      "non_commitment_share": 0.2858,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 481,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.2858,
      "class_share_of_calls": {
       "no answer or refusal": 0.2858,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1577,
      "unparsed": 1576,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 1135,
      "unparsed_truncated_share": 0.7197,
      "non_committed": 441,
      "non_commitment_share": 0.2796,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 441,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.2796,
      "class_share_of_calls": {
       "no answer or refusal": 0.2796,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 799,
      "unparsed": 692,
      "unparsed_share": 0.8661,
      "unparsed_truncated": 692,
      "unparsed_truncated_share": 0.8661,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 799,
      "unparsed": 692,
      "unparsed_share": 0.8661,
      "unparsed_truncated": 692,
      "unparsed_truncated_share": 0.8661,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 527,
      "unparsed": 286,
      "unparsed_share": 0.5427,
      "unparsed_truncated": 286,
      "unparsed_truncated_share": 0.5427,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 527,
      "unparsed": 286,
      "unparsed_share": 0.5427,
      "unparsed_truncated": 286,
      "unparsed_truncated_share": 0.5427,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "THINK-1536": {
    "LB letters": {
     "all": {
      "calls": 4207,
      "unparsed": 2759,
      "unparsed_share": 0.6558,
      "unparsed_truncated": 2617,
      "unparsed_truncated_share": 0.6221,
      "non_committed": 142,
      "non_commitment_share": 0.0338,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 107,
       "range or several numbers": 0,
       "several candidate letters": 31,
       "form the scorer does not read": 4,
       "other": 0
      },
      "refusal_share": 0.0254,
      "class_share_of_calls": {
       "no answer or refusal": 0.0254,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0074,
       "form the scorer does not read": 0.001,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 3942,
      "unparsed": 2598,
      "unparsed_share": 0.6591,
      "unparsed_truncated": 2466,
      "unparsed_truncated_share": 0.6256,
      "non_committed": 132,
      "non_commitment_share": 0.0335,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 98,
       "range or several numbers": 0,
       "several candidate letters": 31,
       "form the scorer does not read": 3,
       "other": 0
      },
      "refusal_share": 0.0249,
      "class_share_of_calls": {
       "no answer or refusal": 0.0249,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0079,
       "form the scorer does not read": 0.0008,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 1683,
      "unparsed": 1682,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 6,
      "unparsed_truncated_share": 0.0036,
      "non_committed": 1676,
      "non_commitment_share": 0.9958,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1676,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9958,
      "class_share_of_calls": {
       "no answer or refusal": 0.9958,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1577,
      "unparsed": 1576,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 5,
      "unparsed_truncated_share": 0.0032,
      "non_committed": 1571,
      "non_commitment_share": 0.9962,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1571,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9962,
      "class_share_of_calls": {
       "no answer or refusal": 0.9962,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 799,
      "unparsed": 401,
      "unparsed_share": 0.5019,
      "unparsed_truncated": 401,
      "unparsed_truncated_share": 0.5019,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 799,
      "unparsed": 401,
      "unparsed_share": 0.5019,
      "unparsed_truncated": 401,
      "unparsed_truncated_share": 0.5019,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 527,
      "unparsed": 65,
      "unparsed_share": 0.1233,
      "unparsed_truncated": 65,
      "unparsed_truncated_share": 0.1233,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 527,
      "unparsed": 65,
      "unparsed_share": 0.1233,
      "unparsed_truncated": 65,
      "unparsed_truncated_share": 0.1233,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "AUTHORS-1500": {
    "LB letters": {
     "all": {
      "calls": 4207,
      "unparsed": 1832,
      "unparsed_share": 0.4355,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1832,
      "non_commitment_share": 0.4355,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1516,
       "range or several numbers": 0,
       "several candidate letters": 247,
       "form the scorer does not read": 69,
       "other": 0
      },
      "refusal_share": 0.3604,
      "class_share_of_calls": {
       "no answer or refusal": 0.3604,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0587,
       "form the scorer does not read": 0.0164,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 3942,
      "unparsed": 1718,
      "unparsed_share": 0.4358,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1718,
      "non_commitment_share": 0.4358,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1418,
       "range or several numbers": 0,
       "several candidate letters": 235,
       "form the scorer does not read": 65,
       "other": 0
      },
      "refusal_share": 0.3597,
      "class_share_of_calls": {
       "no answer or refusal": 0.3597,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0596,
       "form the scorer does not read": 0.0165,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 1683,
      "unparsed": 1683,
      "unparsed_share": 1.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1683,
      "non_commitment_share": 1.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1683,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 1.0,
      "class_share_of_calls": {
       "no answer or refusal": 1.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1577,
      "unparsed": 1577,
      "unparsed_share": 1.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1577,
      "non_commitment_share": 1.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1577,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 1.0,
      "class_share_of_calls": {
       "no answer or refusal": 1.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 799,
      "unparsed": 32,
      "unparsed_share": 0.0401,
      "unparsed_truncated": 11,
      "unparsed_truncated_share": 0.0138,
      "non_committed": 21,
      "non_commitment_share": 0.0263,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1,
       "range or several numbers": 0,
       "several candidate letters": 19,
       "form the scorer does not read": 1,
       "other": 0
      },
      "refusal_share": 0.0013,
      "class_share_of_calls": {
       "no answer or refusal": 0.0013,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0238,
       "form the scorer does not read": 0.0013,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 799,
      "unparsed": 32,
      "unparsed_share": 0.0401,
      "unparsed_truncated": 11,
      "unparsed_truncated_share": 0.0138,
      "non_committed": 21,
      "non_commitment_share": 0.0263,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1,
       "range or several numbers": 0,
       "several candidate letters": 19,
       "form the scorer does not read": 1,
       "other": 0
      },
      "refusal_share": 0.0013,
      "class_share_of_calls": {
       "no answer or refusal": 0.0013,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0238,
       "form the scorer does not read": 0.0013,
       "other": 0.0
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 527,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 527,
      "unparsed": 0,
      "unparsed_share": 0.0,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 0,
      "non_commitment_share": 0.0,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   },
   "BUDGET-512-1500": {
    "LB letters": {
     "all": {
      "calls": 4207,
      "unparsed": 1244,
      "unparsed_share": 0.2957,
      "unparsed_truncated": 71,
      "unparsed_truncated_share": 0.0169,
      "non_committed": 1173,
      "non_commitment_share": 0.2788,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1026,
       "range or several numbers": 0,
       "several candidate letters": 129,
       "form the scorer does not read": 18,
       "other": 0
      },
      "refusal_share": 0.2439,
      "class_share_of_calls": {
       "no answer or refusal": 0.2439,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0307,
       "form the scorer does not read": 0.0043,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 3942,
      "unparsed": 1164,
      "unparsed_share": 0.2953,
      "unparsed_truncated": 64,
      "unparsed_truncated_share": 0.0162,
      "non_committed": 1100,
      "non_commitment_share": 0.279,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 960,
       "range or several numbers": 0,
       "several candidate letters": 124,
       "form the scorer does not read": 16,
       "other": 0
      },
      "refusal_share": 0.2435,
      "class_share_of_calls": {
       "no answer or refusal": 0.2435,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0315,
       "form the scorer does not read": 0.0041,
       "other": 0.0
      }
     }
    },
    "LB-0038": {
     "all": {
      "calls": 1683,
      "unparsed": 1682,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1682,
      "non_commitment_share": 0.9994,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1682,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9994,
      "class_share_of_calls": {
       "no answer or refusal": 0.9994,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 1577,
      "unparsed": 1576,
      "unparsed_share": 0.9994,
      "unparsed_truncated": 0,
      "unparsed_truncated_share": 0.0,
      "non_committed": 1576,
      "non_commitment_share": 0.9994,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 1576,
       "range or several numbers": 0,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.9994,
      "class_share_of_calls": {
       "no answer or refusal": 0.9994,
       "range or several numbers": 0.0,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    },
    "MMLU-Pro": {
     "all": {
      "calls": 799,
      "unparsed": 67,
      "unparsed_share": 0.0839,
      "unparsed_truncated": 47,
      "unparsed_truncated_share": 0.0588,
      "non_committed": 20,
      "non_commitment_share": 0.025,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 5,
       "range or several numbers": 0,
       "several candidate letters": 12,
       "form the scorer does not read": 2,
       "other": 1
      },
      "refusal_share": 0.0063,
      "class_share_of_calls": {
       "no answer or refusal": 0.0063,
       "range or several numbers": 0.0,
       "several candidate letters": 0.015,
       "form the scorer does not read": 0.0025,
       "other": 0.0013
      }
     },
     "analysed": {
      "calls": 799,
      "unparsed": 67,
      "unparsed_share": 0.0839,
      "unparsed_truncated": 47,
      "unparsed_truncated_share": 0.0588,
      "non_committed": 20,
      "non_commitment_share": 0.025,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 5,
       "range or several numbers": 0,
       "several candidate letters": 12,
       "form the scorer does not read": 2,
       "other": 1
      },
      "refusal_share": 0.0063,
      "class_share_of_calls": {
       "no answer or refusal": 0.0063,
       "range or several numbers": 0.0,
       "several candidate letters": 0.015,
       "form the scorer does not read": 0.0025,
       "other": 0.0013
      }
     }
    },
    "GSM8K": {
     "all": {
      "calls": 527,
      "unparsed": 6,
      "unparsed_share": 0.0114,
      "unparsed_truncated": 4,
      "unparsed_truncated_share": 0.0076,
      "non_committed": 2,
      "non_commitment_share": 0.0038,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 2,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0038,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     },
     "analysed": {
      "calls": 527,
      "unparsed": 6,
      "unparsed_share": 0.0114,
      "unparsed_truncated": 4,
      "unparsed_truncated_share": 0.0076,
      "non_committed": 2,
      "non_commitment_share": 0.0038,
      "stop_ended_unparsed_classes": {
       "no answer or refusal": 0,
       "range or several numbers": 2,
       "several candidate letters": 0,
       "form the scorer does not read": 0,
       "other": 0
      },
      "refusal_share": 0.0,
      "class_share_of_calls": {
       "no answer or refusal": 0.0,
       "range or several numbers": 0.0038,
       "several candidate letters": 0.0,
       "form the scorer does not read": 0.0,
       "other": 0.0
      }
     }
    }
   }
  }
 }
}

